Professional Differences: A Comparative Study of Visualization Task Performance and Spatial Ability Across Disciplines

Problem-driven visualization work is rooted in deeply understanding the data, actors, processes, and workflows of a target domain. However, an individual's personality traits and cognitive abilities may also influence visualization use. Diverse user needs and abilities raise natural questions for specificity in visualization design: Could individuals from different domains exhibit performance differences when using visualizations? Are any systematic variations related to their cognitive abilities? This study bridges domain-specific perspectives on visualization design with those provided by cognition and perception. We measure variations in visualization task performance across chemistry, computer science, and education, and relate these differences to variations in spatial ability. We conducted an online study with over 60 domain experts consisting of tasks related to pie charts, isocontour plots, and 3D scatterplots, and grounded by a well-documented spatial ability test. Task performance (correctness) varied with profession across more complex visualizations, but not pie charts, a comparatively common visualization. We found that correctness correlates with spatial ability, and the professions differ in terms of spatial ability. These results indicate that domains differ not only in the specifics of their data and tasks, but also in terms of how effectively their constituent members engage with visualizations and their cognitive traits. Analyzing participants' confidence and strategy comments suggests that focusing on performance neglects important nuances, such as differing approaches to engage with even common visualizations and potential skill transference. Our findings offer a fresh perspective on discipline-specific visualization with recommendations to help guide visualization design that celebrates the uniqueness of the disciplines and individuals we seek to serve.

==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/0-ReadData.R <==
library(plyr)
library(dplyr)
library(MPDiR)
library(quickpsy)
library(fitdistrplus)
library(ggplot2)

# File reads the raw experiment data, that should be inside a directory "data"
# assumes the following directories exist results/ plots/

# set directory where script is
sourceDir <- dirname (rstudioapi::getActiveDocumentContext()$path) 
defaultpath <- sourceDir

#remove(list = ls())
print(defaultpath)
setwd(defaultpath)

# get all log files
setwd("data/")
file_list <- list.files(pattern="condensed 2020*")
show(file_list)

if (exists ("allData")) { rm(allData) }

# basic loop that reads over csv files
# calculate if a trial is correct in a new field
for (file in file_list){
  
  print(file)
  
  dataFile <- read.csv(file)
  
  # create a new column for tasks that is human readable
  # 1 = 3D Rotation, 2 = Pie Chart, 3 = Scatter Plot, 4 = Isocontour
  dataFile$vis_task [dataFile$type == 1 ] <- "3D Rotation"
  dataFile$vis_task [dataFile$type == 2 ] <- "Pie Chart"
  dataFile$vis_task [dataFile$type == 3 ] <- "Scatter Plot"
  dataFile$vis_task [dataFile$type == 4 ] <- "Isocontour"
  
  # drop participants with  discipline  < 0 as they have been identified as outliers previously in the database
  dataFile  <- dataFile [ which (dataFile$discipline >= 0),]
  
  # or after running the script 4-Check-for-outliers
  if (file.exists("../results/outliers.csv") ) {
    outlier_file <- read.csv("../results/outliers.csv")
    outliers <-  outlier_file[,2]
    dataFile  <- dataFile [ (!is.element(dataFile$sessionid, outliers)),] 
  }
  
  # create a new column for disciplines that is human readable  
  dataFile$discipline [dataFile$discipline == 3 ] <- "Education"
  dataFile$discipline [dataFile$discipline == 2 ] <- "Chemistry"
  dataFile$discipline [dataFile$discipline == 1 ] <- "ComputerScience"
  
  # remove social science from analysis
  dataFile  <- dataFile [ which(dataFile$discipline != "SocialScience"),] 
  
  # turning them into the names expected in other files
  names(dataFile)[names(dataFile) == 'sessionid'] <- 'tests_sessionid'
  names(dataFile)[names(dataFile) == 'testid'] <- 'tests_id'
  names(dataFile)[names(dataFile) == 'iscorrect'] <- 'correct'
  
  # only keep columns of interest
  keeps <- c("tests_sessionid", "tests_id","discipline", "vis_task", "correct", "time", "interactioncount")
  dataFile_condensed <- dataFile[keeps]
  
  if ( !exists("allData") ){
    allData <- dataFile_condensed

  } else {
    allData <- rbind(allData,dataFile_condensed)
  }
}

print(defaultpath)
setwd(defaultpath)
write.csv(allData, file="results/all_data.csv")




==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/1-CalculateSpatialAbilities-and-Differences.R <==
library(plyr)
library(dplyr)
library(MPDiR)
library(quickpsy)
library(fitdistrplus)
library(ggplot2)

source("0-ReadData.R") 

# set directory where script is
sourceDir <- dirname (rstudioapi::getActiveDocumentContext()$path) 
defaultpath <- sourceDir

#remove(list = ls())
print(defaultpath)
setwd(defaultpath)

filename <- "results/all_data.csv"
dataFile <- read.csv(filename)

# only keep spatial abilites vis_task and calculate the number of correct answers per participant
tmp <- dataFile
tmp <- tmp [ which (tmp$vis_task == '3D Rotation'),] # only keep orientation tatsks 

###
# Calculating Spatial Ability
##

# sum of correct answers gives us the spatial ability score 
spatial_abilities_stable <- ddply(tmp,
                          c("tests_sessionid","discipline"), 
                          summarise,
                          spatial_ability=sum(correct)
)

write.csv(spatial_abilities_stable, file="results/spatial_abilities.csv")


###
# Testing if spatial ability is different across populations
##

source("CI-helpers.R")
source("CI-bar-chart.R")
source("CI-Functions-Bonferroni.R")

dataCS <- subset(spatial_abilities_stable, discipline == "ComputerScience")
dataChemistry <- subset(spatial_abilities_stable, discipline == "Chemistry")
dataEducation <- subset(spatial_abilities_stable, discipline == "Education")

## CIs of individual means for each discipline
meanCS <- bootstrapMeanCI(dataCS$spatial_ability)
meanChemistry <- bootstrapMeanCI(dataChemistry$spatial_ability)
meanEducation <- bootstrapMeanCI(dataEducation$spatial_ability)

# drawing of the means and CIs
analysisData <- c()
analysisData$name <- c("CS","Chem","Edu")
analysisData$pointEstimate <- c(meanCS[1], meanChemistry[1], meanEducation[1])
analysisData$ci.max <- c(meanCS[3], meanChemistry[3], meanEducation[3])
analysisData$ci.min <- c(meanCS[2], meanChemistry[2], meanEducation[2])

datatoprint <- data.frame(factor(analysisData$name),analysisData$pointEstimate, analysisData$ci.min, analysisData$ci.max)
colnames(datatoprint) <- c("technique", "mean_time", "lowerBound_CI", "upperBound_CI ")
g <- barChart(datatoprint,analysisData$name ,nbTechs =3, ymin = -5, ymax = 30, "", "","   Sp.Ab. Means") #Avg. Thresholds. Error Bars, Bootstrap 95% CIs
# in the above, make sure the min and max CI values are inside your ymin & ymax else the lines will not be displayed
print(g)
fname <- "plots/1-plot_CI_spatial_abilities_MEANS.pdf"
ggsave(filename = fname, plot=g, width = 6, height= 1.8, device= pdf(), units = "in")
dev.off()

# write CIs in a file
write.csv(datatoprint, "results/1-txt_CI_spatial_abilities_MEANS.csv")


####
# H1. Test differences of spatial abilities per discipline
###

## CIs of differences (analysis) of independent means (between subjects)
diff_Chemistry_CS <- diffMeanCI.bootstrap(dataChemistry$spatial_ability, dataCS$spatial_ability, 0.95, 1)
diff_CS_Education <- diffMeanCI.bootstrap(dataCS$spatial_ability, dataEducation$spatial_ability, 0.95, 1)
diff_Chemistry_Education  <- diffMeanCI.bootstrap(dataChemistry$spatial_ability, dataEducation$spatial_ability, 0.95, 1)

# drawing of means of the differences
analysisData <- c()
analysisData$name <- c("Chem-Edu","Chem-CS", "CS-Edu" )
analysisData$pointEstimate <- c(diff_Chemistry_Education[1], diff_Chemistry_CS[1], diff_CS_Education[1])
analysisData$ci.max <- c(diff_Chemistry_Education[3], diff_Chemistry_CS[3], diff_CS_Education[3])
analysisData$ci.min <- c(diff_Chemistry_Education[2], diff_Chemistry_CS[2], diff_CS_Education[2])

datatoprint <- data.frame(factor(analysisData$name), analysisData$pointEstimate, analysisData$ci.min, analysisData$ci.max)
colnames(datatoprint) <- c("technique", "mean_time", "lowerBound_CI", "upperBound_CI") #We use the name mean_time for the value of the mean even though it's not a time, it's just to parse the data for the plot
g <- barChart(datatoprint,analysisData$name ,nbTechs = 3, ymin = -10, ymax = 20, "", "","   Sp.Ab. Diffs") #Avg. Thresholds. Error Bars, Bootstrap 95% CIs
# in the above, make sure the min and max CI values are inside your ymin & ymax else the lines will not be displayed
print(g)

fname <- "plots/1-plot_CI_spatial_abilities_DIFFS.pdf"
ggsave(filename = fname, plot=g, width = 8, height= 2, device= pdf(), units = "in")
dev.off()

# write results of analysis CIs in a file
colnames(datatoprint) <- c("differences", "spatial ability", "lowerBound_CI", "upperBound_CI")
write.csv(datatoprint, file="results/1-txt_CI_spatial_abilities_DIFFS.csv")


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/2-SpatialAbilites-Correlation-PerTask.R <==
library(plyr)
library(dplyr)
library(MPDiR)
library(quickpsy)
library(fitdistrplus)
library(ggplot2)
library(tidyverse)
library(broom)

source("0-ReadData.R") 

###
# adds the participant's spatial ability scores to the other trials
##

# set directory where script is
sourceDir <- dirname (rstudioapi::getActiveDocumentContext()$path) 
defaultpath <- sourceDir

#remove(list = ls())
print(defaultpath)
setwd(defaultpath)

filename <- "results/all_data.csv"
dataFile <- read.csv(filename)
spatial_abilities <- read.csv("results/spatial_abilities.csv")
spatial_abilities <- subset(spatial_abilities, select = c(tests_sessionid,spatial_ability) )

# associate spatial abilites score to all tasks and trials

tmp <- dataFile
tmp <- tmp [ which (tmp$vis_task != '3D Rotation'),] # remove orientation tasks

all_data <- tmp
all_data  <- all_data [order(all_data$tests_sessionid),]

spatial_abilities <- spatial_abilities [order(spatial_abilities$tests_sessionid),]
#spatial_abilities <- spatial_abilities %>% filter_all(any_vars(!is.na(.)))
all_tasks_data <- join (all_data,spatial_abilities, type = "inner", by = c("tests_sessionid"))


vis_tasks <- c('Pie Chart','Scatter Plot','Isocontour')
disciplines <- c('Education', 'Chemistry','ComputerScience')

for (vis in vis_tasks){

  print(vis)
  data <- all_tasks_data [ which (all_tasks_data$vis_task == vis),] # keep only this visualization task 


  ####################################################################
  # H2.a Correlation spatial ability / Correctness for the specific task
  ####################################################################

  # compute average correctness per participant, per vis_task
  error_data <- ddply(data,
                             c("tests_sessionid","discipline", "vis_task", "spatial_ability"),
                             summarise,
                             correct_rate=mean(correct)
  )
   summary(error_data)
   
   
   if (exists ("td")) { rm(td) }
   if (exists ("chars")) { rm(chars) }
   filename <- paste("results/2-txt_correlation", vis,"Correctness_SA_DIFFS.txt", sep ="_")
   capture.output(vis,file = filename, append=FALSE)
   
  ## correlation Correctness vs Spatial Ability of all disciplines together
  t <- cor.test(error_data$spatial_ability, error_data$correct_rate, method = "pearson", alternative = "greater")
  capture.output(print(t),file = filename, append=TRUE)
  
  ## correlation Correctness vs Spatial Ability per discipline  
  for (d in disciplines){
      d_data <- error_data [ which (error_data$discipline == d),] # keep this discipline
    
      # actual correlation test for discipline d
      td <- cor.test(d_data$spatial_ability, d_data$correct_rate, method = "pearson", alternative = "greater")
      
      # print the text in a file (we append all disciplines) 
      capture.output(print(d),file = filename, append=TRUE) #  name of discipline
      capture.output(print(td),file = filename, append=TRUE) # cor results
    }

  library("ggpubr")

  # drawing correlation per discipline
  gg <- ggscatter(error_data, x = "spatial_ability", y = "correct_rate",
                add = "reg.line",
                color = "discipline",
                conf.int = TRUE, palette = "jco",
                ylim = c(0,1),
               # title = vis,
                xlab = "Spatial Ability (out of 30)", ylab = "Correctness"
                )
  gg <- gg + stat_cor(aes(color = discipline), method="pearson", label.x=3, alternative = "greater")
  #+geom_smooth(method = lm, se = FALSE, color = "black")

  print(gg)

  fname <- paste("plots/2-plot-correlation", vis,"per-discipline_Correctness_SA_DIFFS.pdf", sep = "_")
  ggsave(filename = fname, plot=gg, width = 8, height= 4, device= pdf(), units = "in")
  dev.off()



  ####################################################################
  # H2.b Correlation spatial ability / TIME for the specific task
  ####################################################################

  # compute average time per participant, per vis_task
  time_data <- ddply(data,
                   c("tests_sessionid","discipline", "vis_task", "spatial_ability"),
                   summarise,
                   time_rate=mean(time)
  )
  summary(time_data)

  if (exists ("td")) { rm(td) }
  if (exists ("chars")) { rm(chars) }
  filename <- paste("results/2-txt_correlation", vis,"Time_SA_DIFFS.txt", sep ="_")
  capture.output(vis,file = filename, append=FALSE)
  
  ## correlation Time vs Spatial Ability  of all disciplines together
  t <- cor.test(time_data$spatial_ability, time_data$time_rate, method = "pearson", alternative = "greater")
  capture.output(print(t),file = filename, append=TRUE)
  
  ## correlation Correctness vs Spatial Ability per discipliine  
  for (d in disciplines){
    d_data <- time_data [ which (time_data$discipline == d),] # keep this discipline
  
    # actual correlation test for discipline d
    td <- cor.test(d_data$spatial_ability, d_data$time_rate, method = "pearson", alternative = "greater")
    
    # print the text in a file (we append all disciplines)
    capture.output(print(d),file = filename, append=TRUE) #  name of discipline
    capture.output(print(td),file = filename, append=TRUE)
  }
  

  library("ggpubr")
  # correlation per discipline
  gg <- ggscatter(time_data,x = "spatial_ability", y = "time_rate",
                add = "reg.line",
                color = "discipline",
                conf.int = TRUE, palette = "jco",
                xlab = "Spatial Ability (out of 30)", ylab = "time",
                ylim = c(0,70000)
                )
  gg <- gg + stat_cor(aes(color = discipline), method="pearson", label.x=3, alternative = "greater")
  #+geom_smooth(method = lm, se = FALSE, color = "black")

  print(gg)

  fname <- paste("plots/2-plot-correlation", vis,"per-discipline_Time_SA_DIFFS.pdf", sep = "_")
  ggsave(filename = fname, plot=gg, width = 8, height= 4, device= pdf(), units = "in")
  dev.off()
}


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/3a-Correctness_Performance-PerTask.R <==
library(plyr)
library(dplyr)
library(MPDiR)
library(quickpsy)
library(fitdistrplus)
library(ggplot2)

source("0-ReadData.R") 
source("CI-helpers.R")
source("CI-bar-chart.R")
source("CI-Functions-Bonferroni.R")

###
# adds the participant's spatial ability scores to the other trials
##

# set directory where script is
sourceDir <- dirname (rstudioapi::getActiveDocumentContext()$path) 
defaultpath <- sourceDir

#remove(list = ls())
print(defaultpath)
setwd(defaultpath)

filename <- "results/all_data.csv"
dataFile <- read.csv(filename)

tmp <- dataFile
tmp <- tmp [ which (tmp$vis_task != '3D Rotation'),] # remove orientation tasks

all_data <- tmp

vis_tasks <- c('Pie Chart','Scatter Plot','Isocontour')

####
# H3.a Correctness for the specific task
####

  for (vis in vis_tasks)
  {
  
    print(vis)
    data <- all_data [ which (all_data$vis_task == vis),] # keep only this visualization task 
    

    # compute average correctness per participant, per vis_task
    
    error_data <- ddply(data,
                        c("tests_sessionid","discipline", "vis_task"),
                        summarise,
                        correct_rate=mean(correct)
    )
    summary(error_data)
 
    dataCS <- subset(error_data, discipline == "ComputerScience")
    dataChemistry <- subset(error_data, discipline == "Chemistry")
    dataEducation <- subset(error_data, discipline == "Education")
    
    
       
    #### CIs of individual means
    
    meanCS <- bootstrapMeanCI(dataCS$correct_rate)
    meanChemistry <- bootstrapMeanCI(dataChemistry$correct_rate)
    meanEducation <- bootstrapMeanCI(dataEducation$correct_rate)

    # drawing CIs
    analysisData <- c()
    analysisData$name <- c("CS","Chem","Edu")
    analysisData$pointEstimate <- c(meanCS[1], meanChemistry[1], meanEducation[1])
    analysisData$ci.max <- c(meanCS[3], meanChemistry[3], meanEducation[3])
    analysisData$ci.min <- c(meanCS[2], meanChemistry[2], meanEducation[2])
    
    datatoprint <- data.frame(factor(analysisData$name),analysisData$pointEstimate, analysisData$ci.min, analysisData$ci.max)
    colnames(datatoprint) <- c("technique", "mean_time", "lowerBound_CI", "upperBound_CI ")
    g <- barChart(datatoprint,analysisData$name ,nbTechs =3, ymin = 0, ymax = 1, "", "",vis, color="darkorange2") #Avg. Thresholds. Error Bars, Bootstrap 95% CIs
    # in the above, make sure the min and max CI values are inside your ymin & ymax else the lines will not be displayed
        print(g)
    fname <- paste("plots/3a-plot-CI", vis,"Correctness_MEANS.pdf", sep ="_")
    ggsave(filename = fname, plot=g, width = 6, height= 1.8, device= pdf(), units = "in")
    dev.off()
    
    # write CIs in a file
    fname <- paste("results/3a-txt_CI", vis,"Correctness_MEANS.csv", sep ="_")
    write.csv(datatoprint, fname)
    
    
    
    #### CIs of differences (analysis) of independent means (between subjects)

        diff_Chemistry_CS <- diffMeanCI.bootstrap(dataChemistry$correct_rate, dataCS$correct_rate, 0.95, 1)
    diff_CS_Education <- diffMeanCI.bootstrap(dataCS$correct_rate, dataEducation$correct_rate, 0.95, 1)
    diff_Chemistry_Education  <- diffMeanCI.bootstrap(dataChemistry$correct_rate, dataEducation$correct_rate, 0.95, 1)

    # drawing CIs
    analysisData <- c()
    analysisData$name <- c("Chem-Edu","Chem-CS", "CS-Edu" )
    analysisData$pointEstimate <- c(diff_Chemistry_Education[1], diff_Chemistry_CS[1], diff_CS_Education[1])
    analysisData$ci.max <- c(diff_Chemistry_Education[3], diff_Chemistry_CS[3], diff_CS_Education[3])
    analysisData$ci.min <- c(diff_Chemistry_Education[2], diff_Chemistry_CS[2], diff_CS_Education[2])
    
    datatoprint <- data.frame(factor(analysisData$name), analysisData$pointEstimate, analysisData$ci.min, analysisData$ci.max)
    colnames(datatoprint) <- c("technique", "mean_time", "lowerBound_CI", "upperBound_CI") #We use the name mean_time for the value of the mean even though it's not a time, it's just to parse the data for the plot
    g <- barChart(datatoprint,analysisData$name ,nbTechs = 3, ymin = -0.5, ymax = 0.5, "", "",vis,color="darkorange2") #Avg. Thresholds. Error Bars, Bootstrap 95% CIs
    # in the above, make sure the min and max CI values are inside your ymin & ymax else the lines will not be displayed
    print(g)
    
    fname <- paste("plots/3a-plot-CI", vis,"Correctness_DIFFS.pdf", sep ="_")
    ggsave(filename = fname, plot=g, width = 8, height= 2, device= pdf(), units = "in")
    dev.off()
    
    # write CIs in a file
    colnames(datatoprint) <- c("differences", "correctness", "lowerBound_CI", "upperBound_CI")
    fname <- paste("results/3a-txt_CI", vis,"Correctness_DIFFS.csv", sep ="_")
    write.csv(datatoprint, fname)
}
  
  

==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/3b-Time_Performance-PerTask.R <==
library(plyr)
library(dplyr)
library(MPDiR)
library(quickpsy)
library(fitdistrplus)
library(ggplot2)

source("0-ReadData.R") 
source("CI-helpers.R")
source("CI-bar-chart.R")
source("CI-Functions-Bonferroni.R")

###
# adds the participant's spatial ability scores to the other trials
##

# set directory where script is
sourceDir <- dirname (rstudioapi::getActiveDocumentContext()$path) 
defaultpath <- sourceDir

#remove(list = ls())
print(defaultpath)
setwd(defaultpath)

filename <- "results/all_data.csv"
dataFile <- read.csv(filename)

tmp <- dataFile
tmp <- tmp [ which (tmp$vis_task != '3D Rotation'),] # remove orientation tasks

all_data <- tmp

vis_tasks <- c('Pie Chart','Scatter Plot','Isocontour')

####
# H3.b Time for the specific task
####

for (vis in vis_tasks)
{
  
  print(vis)
  data <- all_data [ which (all_data$vis_task == vis),] # keep only this visualization task 
  
  
  # we do not average time data here

  dataCS <- subset(data, discipline == "ComputerScience")
  dataChemistry <- subset(data, discipline == "Chemistry")
  dataEducation <- subset(data, discipline == "Education")
  
  
  #### CIs of individual means
  
  meanCS <- bootstrapMeanCI(dataCS$time)
  meanChemistry <- bootstrapMeanCI(dataChemistry$time)
  meanEducation <- bootstrapMeanCI(dataEducation$time)
  
  # drawing CIs
  analysisData <- c()
  analysisData$name <- c("CS","Chem","Edu")
  analysisData$pointEstimate <- c(meanCS[1], meanChemistry[1], meanEducation[1])
  analysisData$ci.max <- c(meanCS[3], meanChemistry[3], meanEducation[3])
  analysisData$ci.min <- c(meanCS[2], meanChemistry[2], meanEducation[2])
  
  datatoprint <- data.frame(factor(analysisData$name),analysisData$pointEstimate, analysisData$ci.min, analysisData$ci.max)
  colnames(datatoprint) <- c("technique", "mean_time", "lowerBound_CI", "upperBound_CI ")
  g <- barChart(datatoprint,analysisData$name ,nbTechs =3, ymin = 0, ymax = 40000, "", "",vis,color="cornflowerblue") #Avg. Thresholds. Error Bars, Bootstrap 95% CIs
  print(g)
  fname <- paste("plots/3b-plot-CI", vis,"Time_MEANS.pdf", sep ="_")
  ggsave(filename = fname, plot=g, width = 6, height= 1.8, device= pdf(), units = "in")
  dev.off()
  
  # write CIs in a file
  fname <- paste("results/3b-txt_CI", vis,"Time_MEANS.csv", sep ="_")
  write.csv(datatoprint, fname)
  
  
  #### CIs of differences (analysis) of independent means (between subjects)
  
  diff_Chemistry_CS <- diffMeanCI.bootstrap(dataChemistry$time, dataCS$time, 0.95, 1)
  diff_CS_Education <- diffMeanCI.bootstrap(dataCS$time, dataEducation$time, 0.95, 1)
  diff_Chemistry_Education  <- diffMeanCI.bootstrap(dataChemistry$time, dataEducation$time, 0.95, 1)
  
  # drawing CIs
  analysisData <- c()
  analysisData$name <- c("Chem-Edu","Chem-CS", "CS-Edu" )
  analysisData$pointEstimate <- c(diff_Chemistry_Education[1], diff_Chemistry_CS[1], diff_CS_Education[1])
  analysisData$ci.max <- c(diff_Chemistry_Education[3], diff_Chemistry_CS[3], diff_CS_Education[3])
  analysisData$ci.min <- c(diff_Chemistry_Education[2], diff_Chemistry_CS[2], diff_CS_Education[2])
  
  datatoprint <- data.frame(factor(analysisData$name), analysisData$pointEstimate, analysisData$ci.min, analysisData$ci.max)
  colnames(datatoprint) <- c("technique", "mean_time", "lowerBound_CI", "upperBound_CI") #We use the name mean_time for the value of the mean even though it's not a time, it's just to parse the data for the plot
  g <- barChart(datatoprint,analysisData$name ,nbTechs = 3, ymin = -20000, ymax = 20000, "", "",vis, color="cornflowerblue") #Avg. Thresholds. Error Bars, Bootstrap 95% CIs
  print(g)
  
  fname <- paste("plots/3b-plot-CI", vis,"Time_DIFFS.pdf", sep ="_")
  ggsave(filename = fname, plot=g, width = 8, height= 2, device= pdf(), units = "in")
  dev.off()
  
  # write CIs in a file
  colnames(datatoprint) <- c("differences", "time", "lowerBound_CI", "upperBound_CI")
  fname <- paste("results/3b-txt_CI", vis,"Time_DIFFS.csv", sep ="_")
  write.csv(datatoprint, fname)
}



==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/3c-Confidence-PerTask.R <==
library(plyr)
library(dplyr)
library(MPDiR)
library(quickpsy)
library(fitdistrplus)
library(ggplot2)

source("0-ReadData.R") 
source("CI-helpers.R")
source("CI-bar-chart.R")
source("CI-Functions-Bonferroni.R")

###
# adds the participant's spatial ability scores to the other trials
##

# set directory where script is
sourceDir <- dirname (rstudioapi::getActiveDocumentContext()$path) 
defaultpath <- sourceDir

#remove(list = ls())
print(defaultpath)
setwd(defaultpath)

filename <- "data/qualitative-tests-2020-03-30.csv"  # confidence per  task
filename2 <- "results/spatial_abilities.csv" ### to match ids to disciplines


dataFile_confidence <- read.csv(filename)
# create a new column for tasks that is human readable
# 1 = 3D Rotation, 2 = Pie Chart, 3 = Scatter Plot, 4 = Isocontour
dataFile_confidence$vis_task [dataFile_confidence$type == 1 ] <- "3D Rotation"
dataFile_confidence$vis_task [dataFile_confidence$type == 2 ] <- "Pie Chart"
dataFile_confidence$vis_task [dataFile_confidence$type == 3 ] <- "Scatter Plot"
dataFile_confidence$vis_task [dataFile_confidence$type == 4 ] <- "Isocontour"

dataFile_discipline <- read.csv(filename2)
dataFile_discipline$sessionid <-dataFile_discipline$tests_sessionid

dataFile <-  merge(dataFile_confidence,dataFile_discipline,by=c("sessionid"))

keeps <- c('sessionid', 'vis_task', 'discipline', 'userconfidence')
dataFile<- dataFile[keeps]

all_data  <- dataFile

#make sure it is numeric
vis_tasks <- c('3D Rotation','Pie Chart','Scatter Plot','Isocontour')

####
# H3.c Confidence for the specific task
####

for (vis in vis_tasks)
#vis <- 'Pie Chart'
{
  
  print(vis)
  data <- all_data [ which (all_data$vis_task == vis),] # keep only this visualization task 
  
  
  dataCS <- subset(data, discipline == "ComputerScience")
  dataChemistry <- subset(data, discipline == "Chemistry")
  dataEducation <- subset(data, discipline == "Education")
  
  
  
  #### CIs of individual means
  
  meanCS <- bootstrapMeanCI(dataCS$userconfidence)
  meanChemistry <- bootstrapMeanCI(dataChemistry$userconfidence)
  meanEducation <- bootstrapMeanCI(dataEducation$userconfidence)
  
  # drawing CIs
  analysisData <- c()
  analysisData$name <- c("CS","Chem","Edu")
  analysisData$pointEstimate <- c(meanCS[1], meanChemistry[1], meanEducation[1])
  analysisData$ci.max <- c(meanCS[3], meanChemistry[3], meanEducation[3])
  analysisData$ci.min <- c(meanCS[2], meanChemistry[2], meanEducation[2])
  
  datatoprint <- data.frame(factor(analysisData$name),analysisData$pointEstimate, analysisData$ci.min, analysisData$ci.max)
  colnames(datatoprint) <- c("technique", "mean_time", "lowerBound_CI", "upperBound_CI ")
  g <- barChart(datatoprint,analysisData$name ,nbTechs =3, ymin = 0, ymax = 100, "", "",vis, color="cadetblue4") #Avg. Thresholds. Error Bars, Bootstrap 95% CIs
  # in the above, make sure the min and max CI values are inside your ymin & ymax else the lines will not be displayed
  print(g)
  fname <- paste("plots/3c-plot-CI", vis,"Confidence_MEANS.pdf", sep ="_")
  ggsave(filename = fname, plot=g, width = 6, height= 1.8, device= pdf(), units = "in")
  dev.off()
  
  # write CIs in a file
  fname <- paste("results/3c-txt_CI", vis,"Confidence_MEANS.csv", sep ="_")
  write.csv(datatoprint, fname)
  
  
  
  #### CIs of differences (analysis) of independent means (between subjects)
  
  diff_Chemistry_CS <- diffMeanCI.bootstrap(dataChemistry$userconfidence, dataCS$userconfidence, 0.95, 1)
  diff_CS_Education <- diffMeanCI.bootstrap(dataCS$userconfidence, dataEducation$userconfidence, 0.95, 1)
  diff_Chemistry_Education  <- diffMeanCI.bootstrap(dataChemistry$userconfidence, dataEducation$userconfidence, 0.95, 1)
  
  # drawing CIs
  analysisData <- c()
  analysisData$name <- c("Chem-Edu","Chem-CS", "CS-Edu" )
  analysisData$pointEstimate <- c(diff_Chemistry_Education[1], diff_Chemistry_CS[1], diff_CS_Education[1])
  analysisData$ci.max <- c(diff_Chemistry_Education[3], diff_Chemistry_CS[3], diff_CS_Education[3])
  analysisData$ci.min <- c(diff_Chemistry_Education[2], diff_Chemistry_CS[2], diff_CS_Education[2])
  
  datatoprint <- data.frame(factor(analysisData$name), analysisData$pointEstimate, analysisData$ci.min, analysisData$ci.max)
  colnames(datatoprint) <- c("technique", "mean_time", "lowerBound_CI", "upperBound_CI") #We use the name mean_time for the value of the mean even though it's not a time, it's just to parse the data for the plot
  g <- barChart(datatoprint,analysisData$name ,nbTechs = 3, ymin = -50, ymax = 50, "", "",vis,color="cadetblue4") #Avg. Thresholds. Error Bars, Bootstrap 95% CIs
  # in the above, make sure the min and max CI values are inside your ymin & ymax else the lines will not be displayed
  print(g)
  
  fname <- paste("plots/3c-plot-CI", vis,"Confidence_DIFFS.pdf", sep ="_")
  ggsave(filename = fname, plot=g, width = 8, height= 2, device= pdf(), units = "in")
  dev.off()
  
  # write CIs in a file
  colnames(datatoprint) <- c("differences", "correctness", "lowerBound_CI", "upperBound_CI")
  fname <- paste("results/3c-txt_CI", vis,"Confidence_DIFFS.csv", sep ="_")
  write.csv(datatoprint, fname)
}



==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/4-Check-for-outliers.R <==
library(plyr)
library(dplyr)
library(MPDiR)
library(quickpsy)
library(fitdistrplus)
library(ggplot2)
library(ggpubr)

source("0-ReadData.R") 

# set directory where script is
sourceDir <- dirname (rstudioapi::getActiveDocumentContext()$path) 
defaultpath <- sourceDir

#remove(list = ls())
print(defaultpath)
setwd(defaultpath)

filename <- "results/all_data.csv"
dataFile <- read.csv(filename)

# only keep spatial abilites vis_task and calculate the number of correct answers per participant
tmp <- dataFile
tmp <- tmp [ which (tmp$vis_task != '3D Rotation'),] # only keep orientation tatsks 


# compute average correctness per participant, per vis_task
data_per_task <- ddply(tmp,
                    c("tests_sessionid","discipline", "vis_task"),
                    summarise,
                    correct_rate=mean(correct),
                    time_rate=mean(time),
                    interaction_rate=mean(interactioncount)
)
summary(data_per_task)

ggscatter(data_per_task, x = "correct_rate", y = "time_rate", color = "tests_sessionid" )

write.csv(data_per_task, file="results/data_means_per_task.csv")

# and per discipline, although we do not use it
data <- ddply(tmp,
                       c("tests_sessionid","discipline"),
                       summarise,
                       correct_rate=mean(correct),
                       time_rate=mean(time),
                       interaction_rate=mean(interactioncount)
)
summary(data)

ggscatter(data, x = "correct_rate", y = "time_rate", color = "tests_sessionid" )
write.csv(data, file="results/data_means.csv")


#########
# Find and print outliers, keep their ids in a file
########

chance   <- c(0.166, 0.5, 0.5)
names(chance) <- c('Scatter Plot', 'Pie Chart', 'Isocontour')
chance

unique_user_ids <- unique (data_per_task$tests_sessionid)
#print (unique_user_ids)
vis_tasks <- names(chance) 

if (exists ("outliers")) { rm(outliers) }
if ( !exists("outliers") ){
  outliers <- data.frame(id=numeric())
} 

for (id in unique_user_ids){
  
#  print (id)
  count_chance <- 0
  
  for (v in vis_tasks){
    vc <- data_per_task[ which ( (data_per_task$tests_sessionid  == id) & (data_per_task$vis_task == v)),]
    
    if (!empty(vc)){
#      print(id)
#      d<-chance[[v]]
#      print(d)
      if ( vc$correct_rate <= chance[[v]] ){ 
        #print(id)
        count_chance <- count_chance+1
      } 
    }
  }
  
  if (count_chance >= 3){
      print(id)
      outliers <- rbind(outliers,id)
  }
}

if ( exists("outliers") ){
  names(outliers) <- c('tests_sessionid')
  write.csv(outliers, file="results/outliers.csv")
  print(outliers)
}



==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/5-Age-PerDiscipline.R <==
library(plyr)
library(dplyr)
library(MPDiR)
library(quickpsy)
library(fitdistrplus)
library(ggplot2)
library(tidyverse)
library(broom)

source("0-ReadData.R") 

###
# adds the participant's spatial ability scores to the other trials
##

# set directory where script is
sourceDir <- dirname (rstudioapi::getActiveDocumentContext()$path) 
defaultpath <- sourceDir

#remove(list = ls())
print(defaultpath)
setwd(defaultpath)

filename <- "data/demographic_2020-03-30_EdAnalysis.csv"
dataFile <- read.csv(filename)

dataFile  <- dataFile [ which (dataFile$fieldofstudy >= 0),]

# create a new column for disciplines that is human readable  
dataFile$discipline [dataFile$fieldofstudy == 3 ] <- "Education"
dataFile$discipline [dataFile$fieldofstudy == 2 ] <- "Chemistry"
dataFile$discipline [dataFile$fieldofstudy == 1 ] <- "ComputerScience"

# only keep columns of interest
keeps <- c("sessionid", "age", "gender", "discipline")
dataFile_condensed <- dataFile[keeps]

###
# Testing if AGES are different across populations
##

source("CI-helpers.R")
source("CI-bar-chart.R")
source("CI-Functions-Bonferroni.R")

dataCS <- subset(dataFile_condensed, discipline == "ComputerScience")
dataChemistry <- subset(dataFile_condensed, discipline == "Chemistry")
dataEducation <- subset(dataFile_condensed, discipline == "Education")

## CIs of individual means for each discipline
meanCS <- bootstrapMeanCI(dataCS$age)
meanChemistry <- bootstrapMeanCI(dataChemistry$age)
meanEducation <- bootstrapMeanCI(dataEducation$age)

# drawing of the means and CIs
analysisData <- c()
analysisData$name <- c("CS","Chem","Edu")
analysisData$pointEstimate <- c(meanCS[1], meanChemistry[1], meanEducation[1])
analysisData$ci.max <- c(meanCS[3], meanChemistry[3], meanEducation[3])
analysisData$ci.min <- c(meanCS[2], meanChemistry[2], meanEducation[2])

datatoprint <- data.frame(factor(analysisData$name),analysisData$pointEstimate, analysisData$ci.min, analysisData$ci.max)
colnames(datatoprint) <- c("technique", "mean_time", "lowerBound_CI", "upperBound_CI ")
g <- barChart(datatoprint,analysisData$name ,nbTechs =3, ymin = 0, ymax = 70, "", "","   Age Means") #Avg. Thresholds. Error Bars, Bootstrap 95% CIs
# in the above, make sure the min and max CI values are inside your ymin & ymax else the lines will not be displayed
print(g)
fname <- "plots/5-plot_CI_age_MEANS.pdf"
ggsave(filename = fname, plot=g, width = 6, height= 1.8, device= pdf(), units = "in")
dev.off()

# write CIs in a file
write.csv(datatoprint, "results/5-txt_CI_age_MEANS.csv")

## CIs of differences (analysis) of independent means (between subjects)
diff_Chemistry_CS <- diffMeanCI.bootstrap(dataChemistry$age, dataCS$age, 0.95, 1)
diff_CS_Education <- diffMeanCI.bootstrap(dataCS$age, dataEducation$age, 0.95, 1)
diff_Chemistry_Education  <- diffMeanCI.bootstrap(dataChemistry$age, dataEducation$age, 0.95, 1)

# drawing of means of the differences
analysisData <- c()
analysisData$name <- c("Chem-Edu","Chem-CS", "CS-Edu" )
analysisData$pointEstimate <- c(diff_Chemistry_Education[1], diff_Chemistry_CS[1], diff_CS_Education[1])
analysisData$ci.max <- c(diff_Chemistry_Education[3], diff_Chemistry_CS[3], diff_CS_Education[3])
analysisData$ci.min <- c(diff_Chemistry_Education[2], diff_Chemistry_CS[2], diff_CS_Education[2])

datatoprint <- data.frame(factor(analysisData$name), analysisData$pointEstimate, analysisData$ci.min, analysisData$ci.max)
colnames(datatoprint) <- c("technique", "mean_time", "lowerBound_CI", "upperBound_CI") #We use the name mean_time for the value of the mean even though it's not a time, it's just to parse the data for the plot
g <- barChart(datatoprint,analysisData$name ,nbTechs = 3, ymin = -25, ymax = 25, "", "","   Age Diffs") #Avg. Thresholds. Error Bars, Bootstrap 95% CIs
# in the above, make sure the min and max CI values are inside your ymin & ymax else the lines will not be displayed
print(g)

fname <- "plots/5-plot_CI_age_DIFFS.pdf"
ggsave(filename = fname, plot=g, width = 8, height= 2, device= pdf(), units = "in")
dev.off()

# write results of analysis CIs in a file
colnames(datatoprint) <- c("differences", "age", "lowerBound_CI", "upperBound_CI")
write.csv(datatoprint, file="results/5-txt_CI_age_DIFFS.csv")




==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/CI-Functions-Bonferroni.R <==


################################################################
# Bootstrap CI Helper Functions.
# Computes bootstrap confidence intervals with the sensible defaults.
# 2014 Pierre Dragicevic
# 2018 Anastasia Bezerianos
################################################################

# For more details
# See http://www.mayin.org/ajayshah/KB/R/documents/boot.html for boot
# and (Kirby and Gerlanc, 2013) http://web.williams.edu/Psychology/Faculty/Kirby/bootes-kirby-gerlanc-in-press.pdf for bootES and for referencing the bootstrap method in your paper

library(boot)
library(PropCIs)

# If set to TRUE, bootstrap intervals remain the same across executions.
deterministic <- TRUE

# The number of bootstrap resamples. Typically recommended is >= 1,000.
# The higher the number, the more precise the interval but also the slower
# the computation.
replicates <- 5000

# The method for computing intervals. The adjusted bootstrap
# percentile (BCa) method is recommended by (Kirby and Gerlanc, 2013)
# and should work in most cases. For other methods type help(boot.ci).

# FIXME: changing this does not work
intervalMethod <- "bca"

# Number of significant digits used for text output. Using many digits
# is not recommended as it gives a misleading impression of precision.
significantDigits <- 3

#####################################################################

# Statistics

samplemedian <- function(x, d) {
  return(median(x[d]))
}

samplemean <- function(x, d) {
  return(mean(x[d]))
}

# Data transformations

# No transformation, yields arithmetic means.
identityTransform <- c(
  function(x) {return (x)}, # the transformation
  function(x) {return (x)}, # the inverse transformation
  TRUE                      # TRUE if increasing, FALSE otherwise
)

# Log transformation, yields geometric means.
logTransform <- c(
  function(x) {return (log(x))}, # the transformation
  function(x) {return (exp(x))}, # the inverse transformation
  TRUE                         # TRUE if increasing, FALSE otherwise
)

# Inverse transformation, yields harmonic means.
inverseTransform <- c(
  function(x) {return (1/x)}, # the transformation
  function(x) {return (1/x)}, # the inverse transformation
  FALSE                     # TRUE if increasing, FALSE otherwise
)

# Returns the point estimate and confidence interval in an array of length 3
bootstrapCI <- function(statistic, datapoints) {
  # Compute the point estimate
  pointEstimate <- statistic(datapoints)
  # Make the rest of the code deterministic
  if (deterministic) set.seed(0)
  # Generate bootstrap replicates
  b <- boot(datapoints, statistic, R = replicates, parallel="multicore")
  # Compute interval
  ci <- boot.ci(b, type = intervalMethod)
  # Return the point estimate and CI bounds
  # You can print the ci object for more info and debug
  lowerBound <- ci$bca[4]
  upperBound <- ci$bca[5]
  return(c(pointEstimate, lowerBound, upperBound))
}
bootstrapCI_corr <- function(statistic, datapoints, comparisons) {
  # Compute the point estimate
  pointEstimate <- statistic(datapoints)
  # Make the rest of the code deterministic
  if (deterministic) set.seed(0)
  # Generate bootstrap replicates
  b <- boot(datapoints, statistic, R = replicates, parallel="multicore")
  # Compute interval
  ci <- boot.ci(b, type = intervalMethod)
  level <- 1 - 0.05/comparisons
  ci_corr <- boot.ci(b, type = intervalMethod, conf = level)
  # Return the point estimate and CI bounds
  # You can print the ci object for more info and debug
  lowerBound <- ci$bca[4]
  upperBound <- ci$bca[5]
  lowerBound_corr <- ci_corr$bca[4]
  upperBound_corr <- ci_corr$bca[5]
  return(c(pointEstimate, lowerBound, upperBound, level, lowerBound_corr, upperBound_corr))
}

# Returns the mean and its confidence interval in an array of length 3
bootstrapMeanCI <- function(datapoints) {
  return(bootstrapCI(samplemean, datapoints))
}
bootstrapMeanCI_corr <- function(datapoints, comparisons) {
  return(bootstrapCI_corr(samplemean, datapoints, comparisons))
}

# Returns the median and its confidence interval in an array of length 3
bootstrapMedianCI <- function(datapoints) {
  return(bootstrapCI(samplemedian, datapoints))
}
bootstrapMedianCI_corr <- function(datapoints, comparisons) {
  return(bootstrapCI_corr(samplemedian, datapoints, comparisons))
}

# Returns the mean and its "classical" confidence interval in an array of length 3.
# Uses the t-distribution confidence interval for samples that are approximately normally
# distributed and/or large. Not a bootstrap method but included here for convenience.
exactMeanCI <- function(datapoints, transformation = identityTransform) {
  datapoints <- transformation[[1]](datapoints)
  pointEstimate <- mean(datapoints)
  ttest <- t.test(datapoints)
  lowerBound <- ttest[4]$conf.int[1]
  upperBound <- ttest[4]$conf.int[2]
  if (transformation[[3]])
    return(transformation[[2]](c(pointEstimate, lowerBound, upperBound)))
  else
    return(transformation[[2]](c(pointEstimate, upperBound, lowerBound)))
}

# Returns a percentage and its confidence interval, for binary observations.
# Uses a confidence interval method for proportions. Not a bootstrap method but
# included here for convenience.
percentCI <- function(datapoints, value) {
  ncorrect <- length(datapoints[datapoints == value])
  total <- length(datapoints)
  percent <- 100 * ncorrect / total
  proportionCI <- midPci(x = ncorrect, n = total, conf.level = 0.95)
  percentCIlow <- 100 * proportionCI$conf.int[1]
  percentCIhigh <- 100 * proportionCI$conf.int[2]
  return (c(percent, percentCIlow, percentCIhigh))
}

percentCI_corr <- function(datapoints, value, comparisons) {
  ncorrect <- length(datapoints[datapoints == value])
  total <- length(datapoints)
  percent <- 100 * ncorrect / total
  level <- 1 - 0.05 / comparisons
  proportionCI <- midPci(x = ncorrect, n = total, conf.level = 0.95)
  proportionCI_corr <- midPci(x = ncorrect, n = total, conf.level = level)
  percentCIlow <- 100 * proportionCI$conf.int[1]
  percentCIhigh <- 100 * proportionCI$conf.int[2]
  percentCIlow_corr <- 100 * proportionCI_corr$conf.int[1]
  percentCIhigh_corr <- 100 * proportionCI_corr$conf.int[2]
  return (c(percent, percentCIlow, percentCIhigh, level, percentCIlow_corr, percentCIhigh_corr))
}

# Returns the point estimate and confidence interval in a human-legible text format
bootstrapCI.text <- function(statistic, datapoints, unit) {
  result <- bootstrapCI(statistic, datapoints)
  point <- result[1]
  interval <- c(result[2], result[3])
  # Format results in human-legible format using APA style
  text <- paste(
    prettyNum(point, digits=significantDigits),
    unit,
    ", 95% CI [",
    prettyNum(interval[1], digits=significantDigits),
    unit,
    ", ",
    prettyNum(interval[2], digits=significantDigits),
    unit,
    "]",
    sep = "")
  return(text)
}
bootstrapCI_corr.text <- function(statistic, datapoints, unit, comparisons) {
  result <- bootstrapCI_corr(statistic, datapoints,comparisons)
  point <- result[1]
  interval <- c(result[2], result[3])
  corr_level <- c(results[4])
  interval_corr <- c(result[5], result[6])
  # Format results in human-legible format using APA style
  text <- paste(
    prettyNum(point, digits=significantDigits),
    unit,
    ", 95% CI [",
    prettyNum(interval[1], digits=significantDigits),
    unit,
    ", ",
    prettyNum(interval[2], digits=significantDigits),
    unit,
    "] ... ", 
    corr_level, "% CI [",  
    prettyNum(interval_corr[1], digits=significantDigits),
    unit,
    ", ",
    prettyNum(interval_corr[2], digits=significantDigits),
    unit,
    "]",
    sep = "")
  return(text)
}

# Returns the mean and its confidence interval in a human-legible text format
bootstrapMeanCI.text <- function(datapoints, unit) {
  return(bootstrapCI.text(samplemean, datapoints, unit))
}
bootstrapMeanCI_corr.text <- function(datapoints, unit, comparisons) {
  return(bootstrapCI_corr.text(samplemean, datapoints, unit, comparisons))
}

# Returns the median and its confidence interval in a human-legible text format
bootstrapMedianCI.text <- function(datapoints, unit) {
  return(bootstrapCI.text(samplemedian, datapoints, unit))
}
bootstrapMedianCI_corr.text <- function(datapoints, unit, comparisons) {
  return(bootstrapCI_corr.text(samplemedian, datapoints, unit, comparisons))
}



# 2015--2018 Wesley Willett, Petra Isenberg and Lonni Besancon, Anastasia Bezerianos

library(ggplot2)
library(reshape2)


# barChart <- function(resultTable, techniques, nbTechs = -1, ymin, ymax, xAxisLabel = "I am the X axis", yAxisLabel = "I am the Y Label",annotation=""){
#   #tr <- t(resultTable)
#   if(nbTechs <= 0){
#     stop('Please give a positive number of Techniques, nbTechs');
#   }
# 
#   
#   tr <- as.data.frame(resultTable)
#   nbTechs <- nbTechs - 1 ; # seq will generate nb+1
#   
#   #now need to calculate one number for the width of the interval
#     tr$CI2 <- tr$upperBound_CI - tr$mean_time
#     tr$CI1 <- tr$mean_time - tr$lowerBound_CI
# 
#   #add a technique column
#   tr$technique <- factor(seq.int(0, nbTechs, 1));
#   breaks <- c(as.character(tr$technique));
#   print(tr)
#   g <- ggplot(tr, aes(x=technique, y=mean_time)) + 
#  #   geom_bar(stat="identity",fill = I("#CCCCCC")) +
#     geom_errorbar(aes(ymin=mean_time-CI1, ymax=mean_time+CI2),
#                   width=0,                    # Width of the error bars
#                   size = 1.1
#     ) +
#     #labs(title="Overall time per technique") +
#     labs(x = xAxisLabel, y = yAxisLabel) + 
#     scale_y_continuous(limits = c(ymin,ymax)) +
#     scale_x_discrete(name="",breaks,techniques,position = "top")+
#     coord_flip() +
#     theme(panel.background = element_rect(fill = 'white', colour = 'white'),
#           #axis.title=element_text(size = rel(1.2), colour = "black"),
#           axis.title = element_blank(),
#           axis.text=element_text(size = rel(1.6), colour = "black"),
#           axis.text.y = element_text(hjust=1),
#           panel.grid.major = element_line(colour = "#DDDDDD"),
#           panel.grid.major.y = element_blank(),
#           axis.ticks = element_blank(),
#           panel.grid.minor.y = element_blank())+
#     geom_point(size=2, colour="black")+         # dots
#     geom_label(aes(y=0,x=nbTechs+1, label = annotation),hjust=0.5,label.padding= unit(0.4, "lines"), vjust = 0.5, nudge_y = ymin+(0.025*(ymax-ymin)), label.size = 0, colour = "white", fill = "#aaaaaa", inherit.aes=FALSE, alpha=.8,size=rel(8))
# 
#   print(g)
# }


barChart_corr <- function(resultTable, techniques, nbTechs = -1, ymin, ymax, xAxisLabel = "I am the X axis", yAxisLabel = "I am the Y Label",annotation=""){

  if(nbTechs <= 0){
    stop('Please give a positive number of Techniques, nbTechs');
  }
  
  tr <- as.data.frame(resultTable)
  nbTechs <- nbTechs - 1 ; # seq will generate nb+1
  
  #now need to calculate one number for the width of the interval
  tr$CI2 <- tr$upperBound_CI - tr$mean_time
  tr$CI1 <- tr$mean_time - tr$lowerBound_CI

  tr$CI2_corr <- tr$upperBound_CI_corr - tr$mean_time
  tr$CI1_corr <- tr$mean_time - tr$lowerBound_CI_corr
  
  #add a technique column
  tr$technique <- factor(seq.int(0, nbTechs, 1));
  
  
  breaks <- c(as.character(tr$technique));
  print(tr)
  g <- ggplot(tr, aes(x=technique, y=mean_time)) + 
    #   geom_bar(stat="identity",fill = I("#CCCCCC")) +
    geom_errorbar(aes(ymin=mean_time-CI1_corr, ymax=mean_time+CI2_corr),
                  width=0.1,                    # Width of the error bars
                  size = 0.5,
                  color = "red"
    ) +
    geom_errorbar(aes(ymin=mean_time-CI1, ymax=mean_time+CI2),
                  width=0,                    # Width of the error bars
                  size = 1.1
    ) +
    #labs(title="Overall time per technique") +
    labs(x = xAxisLabel, y = yAxisLabel) + 
    scale_y_continuous(limits = c(ymin,ymax)) +
    scale_x_discrete(name="",breaks,techniques,position = "top")+
    coord_flip() +
    theme(panel.background = element_rect(fill = 'white', colour = 'white'),
          #axis.title=element_text(size = rel(1.2), colour = "black"),
          axis.title = element_blank(),
          axis.text=element_text(size = rel(1.8), colour = "black"),
          axis.text.y = element_text(hjust=1),
          panel.grid.major = element_line(colour = "#DDDDDD"),
          panel.grid.major.y = element_blank(), 
          axis.ticks = element_blank(),
          panel.grid.minor.y = element_blank())+
          geom_point(size=2, colour="black")+         # dots
    geom_label(aes(y=0,x=nbTechs+1, label = annotation),hjust=0.5,label.padding= unit(0.4, "lines"), vjust = 0.5, nudge_y = ymin+(0.025*(ymax-ymin)), label.size = 0, colour = "white", fill = "#aaaaaa", inherit.aes=FALSE, alpha=.8,size=rel(8))
  print(g)
}




==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/CI-bar-chart.R <==
# 2015--2018 Wesley Willett, Petra Isenberg and Lonni Besancon, Anastasia Bezerianos
# Bar Chart depicting CIs

library(ggplot2)
library(reshape2)


barChart <- function(resultTable, techniques, nbTechs = -1, ymin, ymax, xAxisLabel = "I am the X axis", yAxisLabel = "I am the Y Label",annotation="", color_c="black"){
  #tr <- t(resultTable)
  if(nbTechs <= 0){
    stop('Please give a positive number of Techniques, nbTechs');
  }
  
  
  tr <- as.data.frame(resultTable)
  nbTechs <- nbTechs - 1 ; # seq will generate nb+1
  
  #now need to calculate one number for the width of the interval
  tr$CI2 <- tr$upperBound_CI - tr$mean_time
  tr$CI1 <- tr$mean_time - tr$lowerBound_CI
  
  #add a technique column
  tr$technique <- factor(seq.int(0, nbTechs, 1));
  breaks <- c(as.character(tr$technique));
  print(tr)
  g <- ggplot(tr, aes(x=technique, y=mean_time)) + 
    #   geom_bar(stat="identity",fill = I("#CCCCCC")) +
    geom_errorbar(aes(ymin=mean_time-CI1, ymax=mean_time+CI2),
                  width=0,                    # Width of the error bars
                  size = 1.1,
                  color=color_c
    ) +
    #labs(title="Overall time per technique") +
    labs(x = xAxisLabel, y = yAxisLabel) + 
    scale_y_continuous(limits = c(ymin,ymax)) +
    scale_x_discrete(name="",breaks,techniques,position = "top")+
    coord_flip() +
    theme(panel.background = element_rect(fill = 'white', colour = 'white'),
          #axis.title=element_text(size = rel(1.2), colour = "black"),
          axis.title = element_blank(),
          axis.text=element_text(size = rel(1.6), colour = "black"),
          axis.text.y = element_text(hjust=1),
          panel.grid.major = element_line(colour = "#DDDDDD"),
          panel.grid.major.y = element_blank(),
          axis.ticks = element_blank(),
          panel.grid.minor.y = element_blank())+
    geom_point(size=2, colour=color_c)+         # dots
    #geom_label(aes(x = nbTechs+0.5, y = ymax, label = annotation), label.size = 0, label.padding= unit(0.2, "lines"), nudge_x = 0.3, colour = "white", fill = "#CCCCCC",size = rel(8))         # dots
    geom_label(aes(y=0,x=nbTechs+1.4, label = annotation),hjust=0.5,label.padding= unit(0.4, "lines"), vjust = 0.5, nudge_x = 0.5, nudge_y = ymin +(0.08*(ymax-ymin)), label.size = 0, colour = "white", fill = "#aaaaaa", inherit.aes=FALSE, alpha=.8, size=rel(5))
  #annotate("text",Inf,Inf,label=annotation,hjust=1,vjust=1,size = rel(6))
  
  print(g)
}


barChart_corr <- function(resultTable, techniques, nbTechs = -1, ymin, ymax, xAxisLabel = "I am the X axis", yAxisLabel = "I am the Y Label",annotation=""){
  
  if(nbTechs <= 0){
    stop('Please give a positive number of Techniques, nbTechs');
  }
  
  tr <- as.data.frame(resultTable)
  nbTechs <- nbTechs - 1 ; # seq will generate nb+1
  
  #now need to calculate one number for the width of the interval
  tr$CI2 <- tr$upperBound_CI - tr$mean_time
  tr$CI1 <- tr$mean_time - tr$lowerBound_CI
  
  tr$CI2_corr <- tr$upperBound_CI_corr - tr$mean_time
  tr$CI1_corr <- tr$mean_time - tr$lowerBound_CI_corr
  
  #add a technique column
  tr$technique <- factor(seq.int(0, nbTechs, 1));
  
  breaks <- c(as.character(tr$technique));
  print(tr)
  g <- ggplot(tr, aes(x=technique, y=mean_time)) + 
    #   geom_bar(stat="identity",fill = I("#CCCCCC")) +
    geom_errorbar(aes(ymin=mean_time-CI1_corr, ymax=mean_time+CI2_corr),
                  width=0.1,                    # Width of the error bars
                  size = 0.5,
                  color = "red"
    ) +
    geom_errorbar(aes(ymin=mean_time-CI1, ymax=mean_time+CI2),
                  width=0,                    # Width of the error bars
                  size = 1.1
    ) +
    #labs(title="Overall time per technique") +
    labs(x = xAxisLabel, y = yAxisLabel) + 
    scale_y_continuous(limits = c(ymin,ymax)) +
    scale_x_discrete(name="",breaks,techniques,position = "top")+
    coord_flip() +
    theme(panel.background = element_rect(fill = 'white', colour = 'white'),
          #axis.title=element_text(size = rel(1.2), colour = "black"),
          axis.title = element_blank(),
          axis.text=element_text(size = rel(1.8), colour = "black"),
          axis.text.y = element_text(hjust=1),
          panel.grid.major = element_line(colour = "#DDDDDD"),
          panel.grid.major.y = element_blank(), 
          axis.ticks = element_blank(),
          panel.grid.minor.y = element_blank())+
    geom_point(size=2, colour="black")+         # dots
    #geom_label(aes(x = nbTechs+0.5, y = ymax, label = annotation), label.size = 0, label.padding= unit(0.2, "lines"), nudge_x = 0.3, colour = "white", fill = "#CCCCCC",size = rel(10),alpha=0.5)         # dots
    geom_label(aes(y=0,x=nbTechs+1.18, label = annotation),hjust=0.5,label.padding= unit(0.4, "lines"), vjust = 0.5, nudge_y = ymin+(0.025*(ymax-ymin)), label.size = 0, colour = "white", fill = "#aaaaaa", inherit.aes=FALSE, alpha=.8,size=rel(8))
  
  print(g)
}




==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/CI-helpers.R <==
###########################################################################
# CI helper functions, mostly based on bootstrap CIs.
#
# For more details on bootstrap CIs see http://www.mayin.org/ajayshah/KB/R/documents/boot.html and
# and (Kirby and Gerlanc, 2013) http://web.williams.edu/Psychology/Faculty/Kirby/bootes-kirby-gerlanc-in-press.pdf.
#
# 2017--2019 Porthos, Aramis
###########################################################################

conf.lvl <- 0.95

###########################################################################
# Functions for computing confidence intervals
###########################################################################


#' Bootstrapped CI for a mean
#'
#' Compute the mean of observations and its 95\% BCa bootstrap CI.
#'
#' @param observations A vector of values.
#' @param conf.level The desired level of confidence, defaults to 95\%.
#'
#' @return A vector containing the mean, the lower and the upper CI.
#'
#' @examples
#' meanCI.bootstrap(mtcars$mpg)
#' # using 99\% CI
#' meanCI.bootstrap(mtcars$mpg, 0.99)
#' # using tidy notation
#' mtcars$mpg %>% meanCI.bootstrap
#'
#' @export
meanCI.bootstrap <- function(observations, conf.level = conf.lvl, seed = 0) {
  samplemean <- function(x, d) {return(mean(x[d]))}
  pointEstimate <- samplemean(observations)
  if (!(is.na(seed) | is.null(seed))){
    set.seed(seed) # make deterministic
  }
  bootstrap_samples <- boot::boot(data = observations, statistic = samplemean, R = 5000)
  bootci <- boot::boot.ci(bootstrap_samples, type = "bca", conf = conf.level)
  c(pointEstimate,  bootci$bca[4], bootci$bca[5])
}





#' Bootstrapped CI for geometric mean
#'
#' Compute the geometric mean of observations and its 95\% BCa bootstrap CI.
#'
#' @param observations A vector of values.
#' @param conf.level The desired level of confidence, defaults to 95\%.
#'
#' @return A vector containing the geometric mean, the lower and the upper CI.
#'
#' @examples
#' geomMeanCI.bootstrap(mtcars$mpg)
#' # using 99% CI
#' geomMeanCI.bootstrap(mtcars$mpg, 0.99)
#' # using tidy notation
#' mtcars$mpg %>% geomMeanCI.bootstrap
#'
#' @export
geomMeanCI.bootstrap <- function(observations, conf.level = conf.lvl, seed = 0) {
  observations <- log(observations)
  samplemean <- function(x, d) {return(mean(x[d]))}
  pointEstimate <- samplemean(observations)
  if (!(is.na(seed) | is.null(seed))){
    set.seed(seed) # make deterministic
  }
  bootstrap_samples <- boot::boot(data = observations, statistic = samplemean, R = 5000)
  bootci <- boot::boot.ci(bootstrap_samples, type = "bca", conf = conf.level)
  exp(c(pointEstimate,  bootci$bca[4], bootci$bca[5]))
}

#' Bootstrapped CI for the difference between independent means
#'
#' Compute the difference between the means of two independent samples and its 95\% BCa bootstrap CI.
#'
#' @param group1 A vector of values from group 1.
#' @param group2 A vector of values from group 2.
#' @param conf.level The desired level of confidence, defaults to 95\%.
#'
#' @return A vector containing the mean, the lower and the upper CI.
#'
#' @examples
#' # generate data
#' group1 <- rnorm(50)
#' group2 <- rnorm(50, 2, 1)
#' diffMeanCI.bootstrap(group1, group2)
#' # using 99% CI
#' diffMeanCI.bootstrap(group1, group2, 0.99)
#' # using tidy notation
#' group1 %>% diffMeanCI.bootstrap(group2)
#'
#' @export
diffMeanCI.bootstrap <- function(group1, group2, conf.level = conf.lvl, seed = 0) {
  samplemean <- function(x, d) {return(mean(x[d]))}
  pointEstimate <- samplemean(group1) - samplemean(group2)
  if (!(is.na(seed) | is.null(seed))){
    set.seed(seed) # make deterministic
  }
  bootstrap_samples <- simpleboot::two.boot(sample1 = group1, sample2 = group2, FUN = samplemean, R = 5000)
  bootci <- boot::boot.ci(bootstrap_samples, type = "bca", conf = conf.level)
  c(pointEstimate,  bootci$bca[4], bootci$bca[5])
}

diffMedianCI.bootstrap <- function(group1, group2, conf.level = conf.lvl, seed = 0) {
  samplemedian <- function(x, d) {return(median(x[d]))}
  pointEstimate <- samplemedian(group1) - samplemedian(group2)
  if (!(is.na(seed) | is.null(seed))){
    set.seed(seed) # make deterministic
  }
  bootstrap_samples <- simpleboot::two.boot(sample1 = group1, sample2 = group2, FUN = samplemedian, R = 5000)
  bootci <- boot::boot.ci(bootstrap_samples, type = "bca", conf = conf.level)
  c(pointEstimate,  bootci$bca[4], bootci$bca[5])
}



#' Bootstrapped CI for the ratio between geometric means
#'
#' Computes the ratio between the geometric means of two independent samples and its
# 95\% BCa bootstrap CI.

#' @param group1 A vector of values from group 1.
#' @param group2 A vector of values from group 2.
#' @param conf.level The desired level of confidence, defaults to 95\%.
#'
#' @return A vector containing the ratio, the lower and the upper CI.
#'
#' @examples
#' # generate data
#' group1 <- rlnorm(50)
#' group2 <- rlnorm(50, 2)
#' ratioGeomMeanCI.bootstrap(group1, group2)
#' # using 99% CI
#' ratioGeomMeanCI.bootstrap(group1, group2, 0.99)
#' # using tidy notation
#' group1 %>% ratioGeomMeanCI.bootstrap(group2)
#'
#' @export
ratioGeomMeanCI.bootstrap <- function(group1, group2, conf.level = conf.lvl, seed = 0) {
  group1 <- log(group1)
  group2 <- log(group2)
  samplemean <- function(x, d) {return(mean(x[d]))}
  pointEstimate <- samplemean(group1) - samplemean(group2)
  if (!(is.na(seed) | is.null(seed))){
    set.seed(seed) # make deterministic
  }
  bootstrap_samples <- simpleboot::two.boot(sample1 = group1, sample2 = group2, FUN = samplemean, R = 5000)
  bootci <- boot::boot.ci(bootstrap_samples, type = "bca", conf = conf.level)
  exp(c(pointEstimate,  bootci$bca[4], bootci$bca[5]))
}

#' CI of a proportion
#'
#' Computes the 95% confidence interval of a single proportion using the Wilson score interval.
#'
#' @param numberOfSuccesses An integer indicating the absolute numer of successes.
#' @param sampleSize An integer indicating the sample size.
#' @param conf.level The desired level of confidence, defaults to 95\%.
#'
#' @return A vector containing the mean, the lower and the upper CI.
#'
#' @examples
#' # generate data
#' dt <- rbinom(50, 1, 0.2)
#' propCI(sum(dt), length(dt))
#' # using 99% CI
#' propCI(sum(dt), length(dt), 0.99)
#'
#' @export
propCI <- function(numberOfSuccesses, sampleSize, conf.level = conf.lvl) {
  CI <- PropCIs::scoreci(x = numberOfSuccesses, n = sampleSize, conf.level = conf.level)
  c(numberOfSuccesses/sampleSize, CI$conf.int[1], CI$conf.int[2])
}

#' Difference and CI between two independent proportions
#'
#' Returns the difference between two independent proportions and its 95\% confidence interval,
#' using the score interval for difference of proportions and independent samples.
#'
#' @param x1 Number of successes in group 1
#' @param n1 Sample size of group 1
#' @param x2 Number of successes in group 2
#' @param n2 Sample size of group 2
#'
#' @return The difference between the two proportions and its 95\% confidence interval
#'
#' @export
diffpropCI <- function(x1, n1, x2, n2, conf.level = conf.lvl) {
  if (n1 == 0 || n2 == 0)
    return (c(NA, NA, NA))
  diffprop <- x1/n1 - x2/n2
  CI <- PropCIs::diffscoreci(x1 = x1, n1 = n1, x2 = x2, n2 = n2, conf.level = conf.level)
  c(diffprop, CI$conf.int[1], CI$conf.int[2])
}

#' Bootstrapped CI for difference between slopes
#'
#' Computes the difference between two linear regression slopes and its 95\% BCa bootstrap CI.
#'
#' @export
diff.slopes.bootstrap <- function(x1, y1, x2, y2, conf.level = conf.lvl, seed = 0) {
  groups <- c(rep(1, length(x1)), rep(2, length(y1)), rep(3, length(x2)), rep(4, length(y2)))
  data <- data.frame(obs = c(x1, y1, x2, y2), group = groups)
  diffslope <- function(d, i) {
    db <- d[i,]
    x1 <- db[db$group==1,]$obs
    y1 <- db[db$group==2,]$obs
    x2 <- db[db$group==3,]$obs
    y2 <- db[db$group==4,]$obs
    fit1 <- lm(y1 ~ x1)
    a1 <- fit1$coefficients[[2]]
    fit2 <- lm(y2 ~ x2)
    a2 <- fit2$coefficients[[2]]
    a2 - a1
  }

  a1 <- lm(y1 ~ x1)$coefficients[[2]]
  a2 <- lm(y2 ~ x2)$coefficients[[2]]
  pointEstimate <- a2 - a1
  if (!(is.na(seed) | is.null(seed))){
    set.seed(seed) # make deterministic
  }
  bootstrap_samples <- boot::boot(data = data, statistic = diffslope, stype = "i", strata = data$group, R = 5000)
  bootci <- boot::boot.ci(bootstrap_samples, type = "bca")
  c(pointEstimate, bootci$bca[4], bootci$bca[5])
}

#' Calculate CI from p value
#'
#' A function to compute a confidence interval for a difference from a p-value using
#' D.G.Altman, J.M.Bland. How to obtain the confidence interval from a p value.
#' BMJ, 343:d2090, 2011. https://doi.org/10.1136/bmj.d2090
#'
#' @param est The estimate, i.e, the center point of the CI
#' @param p The p value corresponding to the estimate
#'
#' @return The estimate and its 95% CI
#'
#' @export
ci95FromP <- function(est, p){
  z <-  -0.862 + sqrt(0.743 - 2.404 * log(p))
  se <- abs(est/z)
  ci.low <- est - 1.96 * se
  ci.high <- est + 1.96 * se
  return(c(est, ci.low, ci.high))
}


#' A tidyverse compatible function to compute ci over a tidy dataframe
#'
#'
#'
#' @export
tidyci <- function(data,
                   column = NULL,
                   summary_function = mean,
                   statistics_functions,
                   nboot = 1000, ...) {

  data_groups <- dplyr::groups(data)

  column <- rlang::enquo(column)

  if (rlang::quo_is_null(column)) {
    call_summary_function <- summary_function
    call_statistics_functions <- statistics_functions

  } else {

    summary_function <- rlang::enquo(summary_function)
    summary_function_name <- rlang::quo_name(summary_function)
    call_summary_function <- function(df) {
      df %>% dplyr::summarise_at(dplyr::vars(!!column),
                                 dplyr::funs(!!summary_function)) %>%
        dplyr::rename(!!summary_function_name := !!column)
    }

    if (length(statistics_functions) == 1 &
        !("list" %in% class(statistics_functions))) {
      statistics_functions <- list(statistics_functions)
    }
    call_statistics_functions <- function(df) {
      df %>% dplyr::summarise_at(dplyr::vars(!!summary_function_name),
                                 dplyr::funs(!!!statistics_functions))
    }

  }

  empirical_summary <- data %>%
    call_summary_function()

  names(empirical_summary) <- names(empirical_summary) %>%
    purrr::modify_if(~!(.x %in% groups(data)), ~paste0("empirical_", .x)) %>%
    unlist()

  n_summary <- data %>%
    dplyr::summarise(n = n())

  samples <- data %>%
    modelr::bootstrap(n = nboot) %>%
    dplyr::mutate(strap = purrr::map(strap, dplyr::as_data_frame)) %>%
    tidyr::unnest()

  if (!rlang::is_null(data_groups)) {
    samples <- samples %>% dplyr::group_by(!!!data_groups, .id)
  } else {
    samples <- samples %>% dplyr::group_by(.id)
  }

  sample_vals <- samples %>%
    call_summary_function()

  if (!is.null(data_groups)) {
    sample_vals <- sample_vals %>% dplyr::group_by(!!!data_groups)
  }

  booted_vals <- call_statistics_functions(sample_vals)

  if (nrow(empirical_summary) > 1) {
    n_summary %>%
      dplyr::left_join(empirical_summary,
                       by = as.character(dplyr::groups(data))) %>%
      dplyr::left_join(booted_vals,
                       by = as.character(dplyr::groups(data)))
  } else {
    n_summary %>%
      dplyr::bind_cols(empirical_summary) %>%
      dplyr::bind_cols(booted_vals)
  }

}


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/Readme <==
This is to help ran the analysis scripts of our Spatial Abilities study 
submitted to VIS 2021 (Kyle Hall, Anthony Kouroupis, Anthony Kouroupis, Anastasia Bezerianos, Danielle Albers Szafir, and Christopher Collins). 


It assumes you  have installed:
R 
R studio 

It assumes all analysis (R) scripts are in the same directory. Under that directory you need the following structure/directories:

data/ <=contains all raw log data that the scripts will read. This data needs to be provided.
plots/ <=location where plots are generated and saved.
results/ <=location where  all numerical results (detailed CIs and correlation values), as well as intermediate data files will appear.


Please note that as we use Bootstrapping (BCa) to calculate our CI, the detailed CI values may change slightly with each run.

 

Run the scripts in the order provided.

0 = reads data and removes outliers (the data file has these already marked)
1 = calculates spatial abilities and compares them across disciplines
2 = correlation analysis spatial ability wrt Correctness and Time
3 -a, -b,-c = compares Correctness, Time, Confidence across disciplines (per task)
  (additional scripts)
4 = additional file for checking outliers that generates a list of outliers in results - these are then ignored afterwards in the main scripts (0-3). In our own data all outliers have been removed (using this script), so this script is usefull for replicated experiments.
5 = compares the ages across different disciplines


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/data/condensed_2020-03-30.csv <==
"sessionid","testid","discipline","type","time","iscorrect","interactioncount"
112441,672,2,1,"35785","1","0"
112441,673,2,1,"72346","1","0"
112441,674,2,1,"32606","1","0"
112441,675,2,1,"22153","1","0"
112441,676,2,1,"158809","0","0"
112441,677,2,1,"54755","0","0"
112441,678,2,1,"52138","0","0"
112441,679,2,1,"90095","1","0"
112441,680,2,1,"62150","0","0"
112441,681,2,1,"156537","0","0"
112441,682,2,1,"57646","1","0"
112441,683,2,1,"99399","0","0"
112441,684,2,1,"52552","1","0"
112441,685,2,1,"109503","0","0"
112441,686,2,1,"133629","1","0"
112441,687,2,1,"56023","0","0"
112441,688,2,1,"58009","1","0"
112441,689,2,1,"19786","0","0"
112441,690,2,1,"53599","1","0"
112441,691,2,1,"78829","0","0"
112441,692,2,1,"38551","0","0"
112441,693,2,1,"4606","0","0"
112441,694,2,1,"17928","1","0"
112441,695,2,1,"30366","1","0"
112441,696,2,1,"27980","1","0"
112441,697,2,1,"11366","1","0"
112441,698,2,1,"1200","1","0"
112441,699,2,1,"10748","0","0"
112441,700,2,1,"14834","0","0"
112441,701,2,1,"3153","0","0"
112441,702,2,4,"13910","1","2"
112441,703,2,4,"17740","1","2"
112441,704,2,4,"15150","1","2"
112441,705,2,4,"6770","0","1"
112441,706,2,4,"6620","0","1"
112441,707,2,4,"24990","0","3"
112441,708,2,4,"9280","1","1"
112441,709,2,4,"12510","0","2"
112441,710,2,4,"5950","1","2"
112441,711,2,4,"4360","1","1"
112441,712,2,4,"16490","1","4"
112441,713,2,4,"12910","0","1"
112441,714,2,4,"11800","0","1"
112441,715,2,4,"18970","1","2"
112441,716,2,4,"18310","0","2"
112441,717,2,4,"8940","1","1"
112441,718,2,4,"5490","1","1"
112441,719,2,4,"8010","1","1"
112441,720,2,4,"10240","1","2"
112441,721,2,4,"8300","1","1"
112441,722,2,2,"9660","1","0"
112441,723,2,2,"3640","1","0"
112441,724,2,2,"6140","1","0"
112441,725,2,2,"11210","1","0"
112441,726,2,2,"15400","1","0"
112441,727,2,2,"16290","1","0"
112441,728,2,2,"20680","1","0"
112441,729,2,2,"11420","1","0"
112441,730,2,2,"7580","1","0"
112441,731,2,2,"5660","1","0"
112441,732,2,2,"7630","1","0"
112441,733,2,2,"6550","0","0"
112441,734,2,2,"27950","0","0"
112441,735,2,2,"3380","1","0"
112441,736,2,2,"5970","0","0"
112441,737,2,2,"5850","1","0"
112441,738,2,2,"7100","0","0"
112441,739,2,2,"4380","1","0"
112441,740,2,2,"2650","1","0"
112441,741,2,2,"4100","1","0"
112441,742,2,2,"3360","1","0"
112441,743,2,2,"4330","1","0"
112441,744,2,2,"2770","1","0"
112441,745,2,2,"13790","0","0"
112441,746,2,2,"7800","0","0"
112441,747,2,2,"4880","1","0"
112441,748,2,2,"9460","1","0"
112441,749,2,2,"7210","1","0"
112441,750,2,2,"5720","1","0"
112441,751,2,2,"6970","1","0"
112441,752,2,3,"13110","0","0"
112441,753,2,3,"47090","1","0"
112441,754,2,3,"5520","0","0"
112441,755,2,3,"19830","0","0"
112441,756,2,3,"5560","0","0"
112441,757,2,3,"9850","1","0"
112441,758,2,3,"11360","0","0"
112441,759,2,3,"6070","0","0"
112441,760,2,3,"5650","0","0"
112441,761,2,3,"8780","1","0"
240265,762,2,1,"34367","1","0"
240265,763,2,1,"21072","1","0"
240265,764,2,1,"19100","1","0"
240265,765,2,1,"27034","1","0"
240265,766,2,1,"127195","1","0"
240265,767,2,1,"35346","1","0"
240265,768,2,1,"25448","0","0"
240265,769,2,1,"72046","1","0"
240265,770,2,1,"64366","1","0"
240265,771,2,1,"99502","1","0"
240265,772,2,1,"75854","1","0"
240265,773,2,1,"136618","1","0"
240265,774,2,1,"43527","1","0"
240265,775,2,1,"99574","1","0"
240265,776,2,1,"103380","0","0"
240265,777,2,1,"183906","1","0"
240265,778,2,1,"58344","1","0"
240265,779,2,1,"30572","1","0"
240265,780,2,1,"83294","1","0"
240265,781,2,1,"104769","1","0"
240265,782,2,1,"12150","0","0"
240265,783,2,1,"49406","0","0"
240265,784,2,1,"50178","0","0"
240265,785,2,1,"13504","0","0"
240265,786,2,1,"26322","0","0"
240265,787,2,1,"15765","0","0"
240265,788,2,1,"16468","1","0"
240265,789,2,1,"15438","0","0"
240265,790,2,1,"16712","0","0"
240265,791,2,1,"16324","0","0"
240265,792,2,3,"11690","0","1"
240265,793,2,3,"12060","0","1"
240265,794,2,3,"8650","1","0"
240265,795,2,3,"15170","1","0"
240265,796,2,3,"15300","0","3"
240265,797,2,3,"9100","1","1"
240265,798,2,3,"7030","0","1"
240265,799,2,3,"22560","1","2"
240265,800,2,3,"40570","1","1"
240265,801,2,3,"13190","1","1"
240265,802,2,2,"9020","0","0"
240265,803,2,2,"8560","1","0"
240265,804,2,2,"23790","1","0"
240265,805,2,2,"13180","1","0"
240265,806,2,2,"5560","1","0"
240265,807,2,2,"7810","1","0"
240265,808,2,2,"10170","1","0"
240265,809,2,2,"7670","0","0"
240265,810,2,2,"5490","1","0"
240265,811,2,2,"10540","1","0"
240265,812,2,2,"6340","1","0"
240265,813,2,2,"5080","0","0"
240265,814,2,2,"3290","1","0"
240265,815,2,2,"9780","1","0"
240265,816,2,2,"7110","1","0"
240265,817,2,2,"10700","1","0"
240265,818,2,2,"7610","1","0"
240265,819,2,2,"2840","1","0"
240265,820,2,2,"4210","0","0"
240265,821,2,2,"7740","1","0"
240265,822,2,2,"11010","0","0"
240265,823,2,2,"6640","1","0"
240265,824,2,2,"7430","1","0"
240265,825,2,2,"5760","0","0"
240265,826,2,2,"4870","1","0"
240265,827,2,2,"4210","1","0"
240265,828,2,2,"5350","1","0"
240265,829,2,2,"5510","1","0"
240265,830,2,2,"9340","1","0"
240265,831,2,2,"5310","0","0"
240265,832,2,4,"8210","0","1"
240265,833,2,4,"7990","1","2"
240265,834,2,4,"12590","1","1"
240265,835,2,4,"10220","0","2"
240265,836,2,4,"16000","0","2"
240265,837,2,4,"9050","1","1"
240265,838,2,4,"11280","1","1"
240265,839,2,4,"11350","0","1"
240265,840,2,4,"10670","1","1"
240265,841,2,4,"6480","1","1"
240265,842,2,4,"5670","1","1"
240265,843,2,4,"8380","1","1"
240265,844,2,4,"7620","0","1"
240265,845,2,4,"5410","0","1"
240265,846,2,4,"7590","1","1"
240265,847,2,4,"12620","1","1"
240265,848,2,4,"8070","1","1"
240265,849,2,4,"11430","0","1"
240265,850,2,4,"10940","1","1"
240265,851,2,4,"8360","1","1"
306274,852,2,1,"55648","1","0"
306274,853,2,1,"33698","1","0"
306274,854,2,1,"19024","1","0"
306274,855,2,1,"14488","1","0"
306274,856,2,1,"27686","1","0"
306274,857,2,1,"30234","1","0"
306274,858,2,1,"17823","1","0"
306274,859,2,1,"122035","1","0"
306274,860,2,1,"37655","1","0"
306274,861,2,1,"23503","1","0"
306274,862,2,1,"36923","1","0"
306274,863,2,1,"46934","0","0"
306274,864,2,1,"76581","1","0"
306274,865,2,1,"43349","1","0"
306274,866,2,1,"59817","1","0"
306274,867,2,1,"56639","1","0"
306274,868,2,1,"60565","1","0"
306274,869,2,1,"22549","1","0"
306274,870,2,1,"60745","1","0"
306274,871,2,1,"70792","1","0"
306274,872,2,1,"78679","1","0"
306274,873,2,1,"27478","1","0"
306274,874,2,1,"128938","1","0"
306274,875,2,1,"71962","1","0"
306274,876,2,1,"64632","1","0"
306274,877,2,1,"18415","1","0"
306274,878,2,1,"125292","1","0"
306274,879,2,1,"143144","0","0"
306274,880,2,1,"150397","1","0"
306274,881,2,1,"18764","0","0"
306274,882,2,2,"7240","1","0"
306274,883,2,2,"44570","1","0"
306274,884,2,2,"22320","1","0"
306274,885,2,2,"4960","1","0"
306274,886,2,2,"12180","1","0"
306274,887,2,2,"4350","1","0"
306274,888,2,2,"6580","1","0"
306274,889,2,2,"110980","1","0"
306274,890,2,2,"9900","0","0"
306274,891,2,2,"8160","1","0"
306274,892,2,2,"19240","1","0"
306274,893,2,2,"13580","1","0"
306274,894,2,2,"5220","1","0"
306274,895,2,2,"8910","1","0"
306274,896,2,2,"9310","1","0"
306274,897,2,2,"30030","1","0"
306274,898,2,2,"5630","1","0"
306274,899,2,2,"21100","1","0"
306274,900,2,2,"4440","1","0"
306274,901,2,2,"24150","0","0"
306274,902,2,2,"7670","1","0"
306274,903,2,2,"16010","1","0"
306274,904,2,2,"14410","0","0"
306274,905,2,2,"4440","1","0"
306274,906,2,2,"12580","1","0"
306274,907,2,2,"14260","1","0"
306274,908,2,2,"5660","1","0"
306274,909,2,2,"5840","0","0"
306274,910,2,2,"6000","1","0"
306274,911,2,2,"4850","1","0"
306274,912,2,4,"27840","1","2"
306274,913,2,4,"11430","1","1"
306274,914,2,4,"6990","1","1"
306274,915,2,4,"10900","1","1"
306274,916,2,4,"10840","0","1"
306274,917,2,4,"8880","0","1"
306274,918,2,4,"5930","1","1"
306274,919,2,4,"23100","1","2"
306274,920,2,4,"8970","1","1"
306274,921,2,4,"9890","1","1"
306274,922,2,4,"26390","1","3"
306274,923,2,4,"14060","1","1"
306274,924,2,4,"12610","1","1"
306274,925,2,4,"4120","1","1"
306274,926,2,4,"4240","1","1"
306274,927,2,4,"5740","1","1"
306274,928,2,4,"5380","1","1"
306274,929,2,4,"9460","0","1"
306274,930,2,4,"5750","0","1"
306274,931,2,4,"3070","1","1"
306274,932,2,3,"66750","1","6"
306274,933,2,3,"118340","0","8"
306274,934,2,3,"8770","0","4"
306274,935,2,3,"41520","1","3"
306274,936,2,3,"39900","1","4"
306274,937,2,3,"25990","1","2"
306274,938,2,3,"36340","1","4"
306274,939,2,3,"14320","1","3"
306274,940,2,3,"13320","1","1"
306274,941,2,3,"7220","1","3"
243972,942,2,1,"18160","1","0"
243972,943,2,1,"30520","1","0"
243972,944,2,1,"26696","1","0"
243972,945,2,1,"73552","1","0"
243972,946,2,1,"30568","1","0"
243972,947,2,1,"24848","1","0"
243972,948,2,1,"41144","1","0"
243972,949,2,1,"40928","1","0"
243972,950,2,1,"122607","0","0"
243972,951,2,1,"27464","1","0"
243972,952,2,1,"126776","0","0"
243972,953,2,1,"23417","1","0"
243972,954,2,1,"77312","1","0"
243972,955,2,1,"50118","0","0"
243972,956,2,1,"90968","0","0"
243972,957,2,1,"68281","1","0"
243972,958,2,1,"36880","1","0"
243972,959,2,1,"38048","0","0"
243972,960,2,1,"36009","0","0"
243972,961,2,1,"47393","1","0"
243972,962,2,1,"15400","1","0"
243972,963,2,1,"62367","1","0"
243972,964,2,1,"75376","1","0"
243972,965,2,1,"13888","1","0"
243972,966,2,1,"134872","0","0"
243972,967,2,1,"96553","0","0"
243972,968,2,1,"34552","1","0"
243972,969,2,1,"32216","0","0"
243972,970,2,1,"46808","1","0"
243972,971,2,1,"55072","1","0"
243972,972,2,2,"5310","1","0"
243972,973,2,2,"5040","1","0"
243972,974,2,2,"5110","1","0"
243972,975,2,2,"6540","0","0"
243972,976,2,2,"5100","1","0"
243972,977,2,2,"6560","1","0"
243972,978,2,2,"6040","1","0"
243972,979,2,2,"8310","1","0"
243972,980,2,2,"10170","1","0"
243972,981,2,2,"9380","1","0"
243972,982,2,2,"5270","1","0"
243972,983,2,2,"8130","1","0"
243972,984,2,2,"8170","1","0"
243972,985,2,2,"10280","1","0"
243972,986,2,2,"4200","1","0"
243972,987,2,2,"7950","1","0"
243972,988,2,2,"4890","1","0"
243972,989,2,2,"3380","1","0"
243972,990,2,2,"5910","1","0"
243972,991,2,2,"11470","1","0"
243972,992,2,2,"5490","1","0"
243972,993,2,2,"5960","1","0"
243972,994,2,2,"4700","1","0"
243972,995,2,2,"3290","1","0"
243972,996,2,2,"8010","1","0"
243972,997,2,2,"9190","1","0"
243972,998,2,2,"2080","1","0"
243972,999,2,2,"5780","1","0"
243972,1000,2,2,"3870","1","0"
243972,1001,2,2,"10630","1","0"
243972,1002,2,4,"11100","1","4"
243972,1003,2,4,"3350","1","2"
243972,1004,2,4,"6780","1","2"
243972,1005,2,4,"7160","1","2"
243972,1006,2,4,"10740","1","1"
243972,1007,2,4,"3290","1","1"
243972,1008,2,4,"6880","0","4"
243972,1009,2,4,"4180","1","1"
243972,1010,2,4,"3960","0","2"
243972,1011,2,4,"3330","1","2"
243972,1012,2,4,"2510","1","1"
243972,1013,2,4,"3670","1","2"
243972,1014,2,4,"2660","1","2"
243972,1015,2,4,"2120","1","1"
243972,1016,2,4,"2480","1","2"
243972,1017,2,4,"3580","1","1"
243972,1018,2,4,"4560","0","1"
243972,1019,2,4,"3120","0","2"
243972,1020,2,4,"2260","1","2"
243972,1021,2,4,"3280","1","2"
243972,1022,2,3,"11500","1","2"
243972,1023,2,3,"14400","0","4"
243972,1024,2,3,"1770","0","3"
243972,1025,2,3,"11250","0","1"
243972,1026,2,3,"23750","1","4"
243972,1027,2,3,"1090","0","1"
243972,1028,2,3,"9430","1","4"
243972,1029,2,3,"1870","1","1"
243972,1030,2,3,"3760","1","1"
243972,1031,2,3,"5580","1","2"
714014,1032,2,1,"22307","1","0"
714014,1033,2,1,"16851","0","0"
714014,1034,2,1,"24871","1","0"
714014,1035,2,1,"11777","1","0"
714014,1036,2,1,"21223","1","0"
714014,1037,2,1,"18539","1","0"
714014,1038,2,1,"11144","1","0"
714014,1039,2,1,"27254","1","0"
714014,1040,2,1,"8561","0","0"
714014,1041,2,1,"8634","1","0"
714014,1042,2,1,"11676","0","0"
714014,1043,2,1,"6722","1","0"
714014,1044,2,1,"20023","0","0"
714014,1045,2,1,"22769","0","0"
714014,1046,2,1,"15133","1","0"
714014,1047,2,1,"22111","1","0"
714014,1048,2,1,"7333","0","0"
714014,1049,2,1,"17436","0","0"
714014,1050,2,1,"25661","1","0"
714014,1051,2,1,"20494","1","0"
714014,1052,2,1,"23133","0","0"
714014,1053,2,1,"19724","1","0"
714014,1054,2,1,"10254","1","0"
714014,1055,2,1,"9855","0","0"
714014,1056,2,1,"19783","1","0"
714014,1057,2,1,"9988","1","0"
714014,1058,2,1,"21478","1","0"
714014,1059,2,1,"8311","0","0"
714014,1060,2,1,"7925","0","0"
714014,1061,2,1,"4595","0","0"
714014,1062,2,2,"4490","1","0"
714014,1063,2,2,"13180","1","0"
714014,1064,2,2,"5750","0","0"
714014,1065,2,2,"2510","1","0"
714014,1066,2,2,"3940","0","0"
714014,1067,2,2,"2840","1","0"
714014,1068,2,2,"3150","1","0"
714014,1069,2,2,"4890","1","0"
714014,1070,2,2,"9720","1","0"
714014,1071,2,2,"3730","1","0"
714014,1072,2,2,"5910","0","0"
714014,1073,2,2,"5350","1","0"
714014,1074,2,2,"4160","0","0"
714014,1075,2,2,"2690","0","0"
714014,1076,2,2,"4610","1","0"
714014,1077,2,2,"3970","1","0"
714014,1078,2,2,"3870","1","0"
714014,1079,2,2,"2350","0","0"
714014,1080,2,2,"4170","0","0"
714014,1081,2,2,"3740","0","0"
714014,1082,2,2,"3180","1","0"
714014,1083,2,2,"2600","0","0"
714014,1084,2,2,"2100","1","0"
714014,1085,2,2,"4910","1","0"
714014,1086,2,2,"1810","1","0"
714014,1087,2,2,"2960","0","0"
714014,1088,2,2,"2530","0","0"
714014,1089,2,2,"3080","1","0"
714014,1090,2,2,"2160","1","0"
714014,1091,2,2,"1930","1","0"
714014,1092,2,3,"8790","1","0"
714014,1093,2,3,"6440","0","4"
714014,1094,2,3,"9280","0","4"
714014,1095,2,3,"2430","1","1"
714014,1096,2,3,"15920","1","4"
714014,1097,2,3,"4100","1","1"
714014,1098,2,3,"7370","1","0"
714014,1099,2,3,"26270","1","7"
714014,1100,2,3,"16630","0","4"
714014,1101,2,3,"11650","0","4"
714014,1102,2,4,"6730","0","1"
714014,1103,2,4,"12110","1","2"
714014,1104,2,4,"11710","1","5"
714014,1105,2,4,"3520","0","1"
714014,1106,2,4,"7570","1","2"
714014,1107,2,4,"5670","1","1"
714014,1108,2,4,"11240","0","1"
714014,1109,2,4,"4690","1","1"
714014,1110,2,4,"5770","0","1"
714014,1111,2,4,"4600","1","1"
714014,1112,2,4,"4160","1","1"
714014,1113,2,4,"5530","0","1"
714014,1114,2,4,"5730","1","1"
714014,1115,2,4,"3830","1","1"
714014,1116,2,4,"4760","1","1"
714014,1117,2,4,"6790","1","1"
714014,1118,2,4,"4580","1","1"
714014,1119,2,4,"6590","0","1"
714014,1120,2,4,"5250","1","2"
714014,1121,2,4,"5790","1","2"
212834,1122,2,1,"8738","0","0"
212834,1123,2,1,"19276","0","0"
212834,1124,2,1,"14891","0","0"
212834,1125,2,1,"6461","0","0"
212834,1126,2,1,"9209","0","0"
212834,1127,2,1,"9947","0","0"
212834,1128,2,1,"11752","1","0"
212834,1129,2,1,"16267","1","0"
212834,1130,2,1,"9044","1","0"
212834,1131,2,1,"10521","1","0"
212834,1132,2,1,"19436","0","0"
212834,1133,2,1,"11658","0","0"
212834,1134,2,1,"21458","0","0"
212834,1135,2,1,"8491","1","0"
212834,1136,2,1,"13284","1","0"
212834,1137,2,1,"22230","0","0"
212834,1138,2,1,"11953","1","0"
212834,1139,2,1,"12997","1","0"
212834,1140,2,1,"21428","1","0"
212834,1141,2,1,"25922","1","0"
212834,1142,2,1,"23369","0","0"
212834,1143,2,1,"28961","1","0"
212834,1144,2,1,"12258","1","0"
212834,1145,2,1,"10809","1","0"
212834,1146,2,1,"9651","1","0"
212834,1147,2,1,"14869","1","0"
212834,1148,2,1,"22542","1","0"
212834,1149,2,1,"19482","1","0"
212834,1150,2,1,"18264","1","0"
212834,1151,2,1,"24657","0","0"
212834,1152,2,4,"5610","0","1"
212834,1153,2,4,"6550","1","2"
212834,1154,2,4,"5770","0","3"
212834,1155,2,4,"7250","1","1"
212834,1156,2,4,"8110","1","1"
212834,1157,2,4,"6990","1","1"
212834,1158,2,4,"13820","0","3"
212834,1159,2,4,"4350","1","1"
212834,1160,2,4,"10050","1","2"
212834,1161,2,4,"7780","1","3"
212834,1162,2,4,"9860","0","2"
212834,1163,2,4,"6520","1","2"
212834,1164,2,4,"8530","1","2"
212834,1165,2,4,"9330","1","2"
212834,1166,2,4,"14790","1","4"
212834,1167,2,4,"6340","1","1"
212834,1168,2,4,"6010","1","1"
212834,1169,2,4,"12130","1","3"
212834,1170,2,4,"6380","1","2"
212834,1171,2,4,"10000","1","3"
212834,1172,2,2,"5520","1","0"
212834,1173,2,2,"4750","1","0"
212834,1174,2,2,"2970","1","0"
212834,1175,2,2,"3780","1","0"
212834,1176,2,2,"4900","0","0"
212834,1177,2,2,"6050","1","0"
212834,1178,2,2,"3530","1","0"
212834,1179,2,2,"8450","1","0"
212834,1180,2,2,"4270","1","0"
212834,1181,2,2,"4590","0","0"
212834,1182,2,2,"3490","1","0"
212834,1183,2,2,"4540","1","0"
212834,1184,2,2,"3110","1","0"
212834,1185,2,2,"3270","0","0"
212834,1186,2,2,"1910","1","0"
212834,1187,2,2,"4990","1","0"
212834,1188,2,2,"3630","0","0"
212834,1189,2,2,"7380","1","0"
212834,1190,2,2,"3960","1","0"
212834,1191,2,2,"8670","1","0"
212834,1192,2,2,"8140","0","0"
212834,1193,2,2,"4710","1","0"
212834,1194,2,2,"9720","0","0"
212834,1195,2,2,"5390","1","0"
212834,1196,2,2,"3610","1","0"
212834,1197,2,2,"3180","0","0"
212834,1198,2,2,"6820","1","0"
212834,1199,2,2,"2320","1","0"
212834,1200,2,2,"7300","0","0"
212834,1201,2,2,"1570","1","0"
212834,1202,2,3,"7680","1","2"
212834,1203,2,3,"4170","1","1"
212834,1204,2,3,"5540","1","1"
212834,1205,2,3,"4430","1","1"
212834,1206,2,3,"6770","1","2"
212834,1207,2,3,"8520","1","1"
212834,1208,2,3,"25520","0","4"
212834,1209,2,3,"8470","1","2"
212834,1210,2,3,"4330","1","1"
212834,1211,2,3,"3800","1","1"
620339,1212,2,1,"12198","1","0"
620339,1213,2,1,"10688","1","0"
620339,1214,2,1,"12307","1","0"
620339,1215,2,1,"7189","1","0"
620339,1216,2,1,"21937","1","0"
620339,1217,2,1,"16357","1","0"
620339,1218,2,1,"12465","1","0"
620339,1219,2,1,"22522","1","0"
620339,1220,2,1,"15930","1","0"
620339,1221,2,1,"15018","1","0"
620339,1222,2,1,"8460","1","0"
620339,1223,2,1,"8426","1","0"
620339,1224,2,1,"13320","1","0"
620339,1225,2,1,"13860","0","0"
620339,1226,2,1,"18945","1","0"
620339,1227,2,1,"29383","1","0"
620339,1228,2,1,"18112","1","0"
614589,1318,2,1,"38281","1","0"
620339,1229,2,1,"18461","1","0"
620339,1230,2,1,"17719","1","0"
620339,1231,2,1,"77997","1","0"
620339,1232,2,1,"59310","1","0"
620339,1233,2,1,"44505","1","0"
620339,1234,2,1,"30555","1","0"
620339,1235,2,1,"20745","1","0"
620339,1236,2,1,"47126","1","0"
620339,1237,2,1,"15660","1","0"
620339,1238,2,1,"24008","0","0"
620339,1239,2,1,"29071","1","0"
620339,1240,2,1,"29688","1","0"
620339,1241,2,1,"38914","0","0"
620339,1242,2,4,"6340","1","2"
620339,1243,2,4,"7020","1","2"
620339,1244,2,4,"8570","0","2"
620339,1245,2,4,"6040","1","1"
620339,1246,2,4,"9230","0","2"
620339,1247,2,4,"4450","1","2"
620339,1248,2,4,"3600","1","1"
620339,1249,2,4,"5550","1","1"
620339,1250,2,4,"6310","1","1"
620339,1251,2,4,"2820","1","1"
620339,1252,2,4,"7200","0","1"
620339,1253,2,4,"3030","1","1"
620339,1254,2,4,"3760","1","2"
620339,1255,2,4,"5260","1","1"
620339,1256,2,4,"11200","0","1"
620339,1257,2,4,"12000","1","2"
620339,1258,2,4,"6250","1","1"
620339,1259,2,4,"5970","1","1"
620339,1260,2,4,"3090","1","1"
620339,1261,2,4,"3820","1","1"
620339,1262,2,3,"730","1","2"
620339,1263,2,3,"7650","1","2"
620339,1264,2,3,"15340","1","6"
620339,1265,2,3,"6140","1","1"
620339,1266,2,3,"6120","1","1"
620339,1267,2,3,"10590","1","2"
620339,1268,2,3,"730","1","3"
620339,1269,2,3,"18710","0","2"
620339,1270,2,3,"6570","1","3"
620339,1271,2,3,"15930","0","2"
620339,1272,2,2,"11230","1","0"
620339,1273,2,2,"15020","1","0"
620339,1274,2,2,"3680","1","0"
620339,1275,2,2,"7870","1","0"
620339,1276,2,2,"9630","1","0"
620339,1277,2,2,"5590","1","0"
620339,1278,2,2,"7520","1","0"
620339,1279,2,2,"3680","1","0"
620339,1280,2,2,"7320","1","0"
620339,1281,2,2,"2100","1","0"
620339,1282,2,2,"8740","1","0"
620339,1283,2,2,"8760","1","0"
620339,1284,2,2,"10200","1","0"
620339,1285,2,2,"7940","1","0"
620339,1286,2,2,"6600","1","0"
620339,1287,2,2,"5780","1","0"
620339,1288,2,2,"13270","0","0"
620339,1289,2,2,"11590","0","0"
620339,1290,2,2,"9720","1","0"
620339,1291,2,2,"13010","1","0"
620339,1292,2,2,"20000","1","0"
620339,1293,2,2,"6360","1","0"
620339,1294,2,2,"8050","1","0"
620339,1295,2,2,"2650","1","0"
620339,1296,2,2,"4000","1","0"
620339,1297,2,2,"8440","1","0"
620339,1298,2,2,"6730","1","0"
620339,1299,2,2,"14110","1","0"
620339,1300,2,2,"7170","1","0"
620339,1301,2,2,"3180","1","0"
614589,1302,2,1,"79592","1","0"
614589,1303,2,1,"24877","1","0"
614589,1304,2,1,"20490","1","0"
614589,1305,2,1,"31278","1","0"
614589,1306,2,1,"87791","1","0"
614589,1307,2,1,"57002","1","0"
614589,1308,2,1,"165184","0","0"
614589,1309,2,1,"66845","1","0"
614589,1310,2,1,"63304","1","0"
614589,1311,2,1,"106477","0","0"
614589,1312,2,1,"52958","1","0"
614589,1313,2,1,"94852","1","0"
614589,1314,2,1,"156819","0","0"
614589,1315,2,1,"31984","1","0"
614589,1316,2,1,"36851","1","0"
614589,1317,2,1,"51674","1","0"
614589,1319,2,1,"66183","0","0"
614589,1320,2,1,"174029","1","0"
614589,1321,2,1,"94025","1","0"
614589,1322,2,1,"83449","1","0"
614589,1323,2,1,"71513","1","0"
614589,1324,2,1,"74445","1","0"
614589,1325,2,1,"28585","1","0"
614589,1326,2,1,"130280","1","0"
614589,1327,2,1,"63519","1","0"
614589,1328,2,1,"63203","1","0"
614589,1329,2,1,"97068","0","0"
614589,1330,2,1,"98926","1","0"
614589,1331,2,1,"42301","1","0"
614589,1332,2,3,"12640","1","4"
614589,1333,2,3,"119000","0","14"
614589,1334,2,3,"28380","1","5"
614589,1335,2,3,"21110","1","3"
614589,1336,2,3,"21850","0","3"
614589,1337,2,3,"22930","1","4"
614589,1338,2,3,"9910","1","2"
614589,1339,2,3,"40810","1","6"
614589,1340,2,3,"23790","1","3"
614589,1341,2,3,"16950","1","2"
614589,1342,2,4,"28250","1","2"
614589,1343,2,4,"18350","1","1"
614589,1344,2,4,"12820","1","1"
614589,1345,2,4,"12270","1","1"
614589,1346,2,4,"15610","1","2"
614589,1347,2,4,"10500","1","1"
614589,1348,2,4,"14100","1","1"
614589,1349,2,4,"11420","1","2"
614589,1350,2,4,"8230","1","1"
614589,1351,2,4,"13000","1","1"
614589,1352,2,4,"7260","1","1"
614589,1353,2,4,"18940","1","1"
614589,1354,2,4,"15230","0","1"
614589,1355,2,4,"8630","0","1"
614589,1356,2,4,"12850","0","2"
614589,1357,2,4,"12830","1","1"
614589,1358,2,4,"8060","1","2"
614589,1359,2,4,"9960","0","1"
614589,1360,2,4,"12010","1","1"
614589,1361,2,4,"17230","0","1"
614589,1362,2,2,"9500","1","0"
614589,1363,2,2,"6700","1","0"
614589,1364,2,2,"15770","0","0"
614589,1365,2,2,"9670","1","0"
614589,1366,2,2,"8890","1","0"
614589,1367,2,2,"20600","1","0"
614589,1368,2,2,"36230","0","0"
614589,1369,2,2,"5690","1","0"
614589,1370,2,2,"9140","1","0"
614589,1371,2,2,"8620","1","0"
614589,1372,2,2,"20280","1","0"
614589,1373,2,2,"11840","1","0"
614589,1374,2,2,"10210","1","0"
614589,1375,2,2,"12900","0","0"
614589,1376,2,2,"9710","1","0"
614589,1377,2,2,"5340","1","0"
614589,1378,2,2,"15610","1","0"
614589,1379,2,2,"7400","1","0"
614589,1380,2,2,"17630","1","0"
614589,1381,2,2,"14770","1","0"
614589,1382,2,2,"16820","1","0"
614589,1383,2,2,"13770","1","0"
614589,1384,2,2,"15500","1","0"
614589,1385,2,2,"12750","1","0"
614589,1386,2,2,"12540","1","0"
614589,1387,2,2,"23120","1","0"
614589,1388,2,2,"8020","1","0"
614589,1389,2,2,"8190","1","0"
614589,1390,2,2,"3860","1","0"
614589,1391,2,2,"7800","0","0"
866206,1392,1,1,"13198","1","0"
866206,1393,1,1,"15685","1","0"
866206,1394,1,1,"11464","1","0"
866206,1395,1,1,"12243","1","0"
866206,1396,1,1,"58073","1","0"
866206,1397,1,1,"26687","1","0"
866206,1398,1,1,"65733","1","0"
866206,1399,1,1,"119544","1","0"
866206,1400,1,1,"24437","1","0"
866206,1401,1,1,"83489","1","0"
866206,1402,1,1,"40669","1","0"
866206,1403,1,1,"84333","1","0"
210724,1504,2,1,"9066","1","0"
866206,1404,1,1,"19542","1","0"
866206,1405,1,1,"17494","1","0"
866206,1406,1,1,"48156","1","0"
866206,1407,1,1,"25156","1","0"
866206,1408,1,1,"34459","1","0"
866206,1409,1,1,"10959","0","0"
866206,1410,1,1,"47196","1","0"
866206,1411,1,1,"315902","1","0"
866206,1412,1,1,"57071","1","0"
866206,1413,1,1,"62980","1","0"
866206,1414,1,1,"186605","1","0"
866206,1415,1,1,"64305","1","0"
866206,1416,1,1,"52483","1","0"
866206,1417,1,1,"62867","0","0"
866206,1418,1,1,"79460","1","0"
866206,1419,1,1,"141066","1","0"
866206,1420,1,1,"33201","1","0"
866206,1421,1,1,"23856","0","0"
866206,1422,1,2,"34860","1","0"
866206,1423,1,2,"9670","0","0"
866206,1424,1,2,"16360","1","0"
866206,1425,1,2,"34110","1","0"
866206,1426,1,2,"7730","0","0"
866206,1427,1,2,"16860","1","0"
866206,1428,1,2,"8600","1","0"
866206,1429,1,2,"14370","1","0"
866206,1459,1,4,"17080","1","0"
866206,1430,1,2,"13860","1","0"
866206,1431,1,2,"19390","1","0"
866206,1432,1,2,"13680","1","0"
866206,1433,1,2,"28270","1","0"
866206,1434,1,2,"18360","0","0"
866206,1435,1,2,"10250","1","0"
866206,1436,1,2,"13270","1","0"
866206,1437,1,2,"14170","0","0"
866206,1438,1,2,"9580","1","0"
866206,1439,1,2,"8650","1","0"
866206,1440,1,2,"12370","1","0"
866206,1441,1,2,"8430","1","0"
866206,1442,1,2,"12120","1","0"
866206,1443,1,2,"6640","1","0"
866206,1444,1,2,"11980","1","0"
866206,1445,1,2,"9680","1","0"
866206,1446,1,2,"26180","0","0"
866206,1447,1,2,"3290","1","0"
866206,1448,1,2,"7540","1","0"
866206,1449,1,2,"7830","0","0"
866206,1450,1,2,"11730","1","0"
866206,1451,1,2,"15360","0","0"
866206,1452,1,4,"11320","0","0"
866206,1453,1,4,"14400","1","0"
866206,1454,1,4,"13970","1","0"
866206,1455,1,4,"43850","1","0"
866206,1456,1,4,"20050","0","0"
866206,1457,1,4,"12910","1","0"
866206,1458,1,4,"14760","1","0"
866206,1460,1,4,"22990","1","0"
866206,1461,1,4,"15890","0","0"
866206,1462,1,4,"44580","0","0"
866206,1463,1,4,"20100","0","0"
866206,1464,1,4,"29840","1","0"
866206,1465,1,4,"14860","0","0"
866206,1466,1,4,"32700","0","0"
866206,1467,1,4,"18830","0","0"
866206,1468,1,4,"14350","1","0"
866206,1469,1,4,"16990","1","0"
866206,1470,1,4,"16220","1","0"
866206,1471,1,4,"44010","0","0"
866206,1472,1,3,"21620","1","5"
866206,1473,1,3,"2680","1","2"
866206,1474,1,3,"11520","1","2"
866206,1475,1,3,"7410","0","2"
866206,1476,1,3,"33200","1","5"
866206,1477,1,3,"25340","1","6"
866206,1478,1,3,"31760","1","6"
866206,1479,1,3,"3990","1","2"
866206,1480,1,3,"12630","1","3"
866206,1481,1,3,"25270","1","4"
210724,1482,2,1,"11436","1","0"
210724,1483,2,1,"16711","1","0"
210724,1484,2,1,"7584","1","0"
210724,1485,2,1,"13163","1","0"
210724,1486,2,1,"57307","0","0"
210724,1487,2,1,"35148","1","0"
210724,1488,2,1,"21585","1","0"
210724,1489,2,1,"17138","1","0"
210724,1490,2,1,"29416","1","0"
210724,1491,2,1,"16200","1","0"
210724,1492,2,1,"34704","1","0"
210724,1493,2,1,"34031","0","0"
210724,1494,2,1,"41090","1","0"
210724,1495,2,1,"15786","0","0"
210724,1496,2,1,"15485","1","0"
210724,1497,2,1,"22030","1","0"
210724,1498,2,1,"17789","1","0"
210724,1499,2,1,"10193","1","0"
210724,1500,2,1,"22331","1","0"
210724,1501,2,1,"16827","1","0"
210724,1502,2,1,"31532","0","0"
210724,1503,2,1,"18572","1","0"
210724,1505,2,1,"33164","0","0"
210724,1506,2,1,"22223","1","0"
210724,1507,2,1,"16844","1","0"
210724,1508,2,1,"22384","1","0"
210724,1509,2,1,"19600","1","0"
210724,1510,2,1,"31633","0","0"
210724,1511,2,1,"44463","0","0"
210724,1512,2,3,"7050","0","0"
210724,1513,2,3,"3140","0","0"
210724,1514,2,3,"8400","0","0"
210724,1515,2,3,"4740","0","0"
210724,1516,2,3,"4470","0","0"
210724,1517,2,3,"3550","0","0"
210724,1518,2,3,"4040","1","0"
210724,1519,2,3,"3590","0","0"
210724,1520,2,3,"3170","0","0"
210724,1521,2,3,"4690","0","0"
210724,1522,2,2,"2970","1","0"
210724,1523,2,2,"4660","0","0"
210724,1524,2,2,"3820","0","0"
210724,1525,2,2,"2070","1","0"
210724,1526,2,2,"3200","1","0"
210724,1527,2,2,"9880","0","0"
210724,1528,2,2,"3350","1","0"
210724,1529,2,2,"4210","1","0"
210724,1530,2,2,"9120","0","0"
210724,1531,2,2,"2800","0","0"
210724,1532,2,2,"3490","1","0"
210724,1533,2,2,"4340","0","0"
210724,1534,2,2,"3000","0","0"
210724,1535,2,2,"5680","1","0"
210724,1536,2,2,"3720","1","0"
210724,1537,2,2,"2380","1","0"
210724,1538,2,2,"4550","1","0"
210724,1539,2,2,"2050","0","0"
210724,1540,2,2,"3230","1","0"
210724,1541,2,2,"3930","1","0"
210724,1542,2,2,"3210","1","0"
210724,1543,2,2,"4430","1","0"
210724,1544,2,2,"5130","1","0"
210724,1545,2,2,"3910","1","0"
210724,1546,2,2,"2850","1","0"
210724,1547,2,2,"2520","1","0"
210724,1548,2,2,"2500","0","0"
210724,1549,2,2,"2190","1","0"
210724,1550,2,2,"1800","1","0"
210724,1551,2,2,"4990","1","0"
210724,1552,2,4,"4210","1","1"
210724,1553,2,4,"3110","1","1"
210724,1554,2,4,"8930","1","1"
210724,1555,2,4,"4260","0","2"
210724,1556,2,4,"3430","0","1"
210724,1557,2,4,"5740","1","1"
210724,1558,2,4,"1990","0","1"
210724,1559,2,4,"5870","1","1"
210724,1560,2,4,"5730","1","1"
210724,1561,2,4,"4070","1","1"
210724,1562,2,4,"5980","1","1"
210724,1563,2,4,"1860","1","1"
210724,1564,2,4,"2470","0","1"
210724,1565,2,4,"5170","1","1"
210724,1566,2,4,"3800","1","1"
210724,1567,2,4,"2200","0","2"
210724,1568,2,4,"3520","1","2"
210724,1569,2,4,"2910","1","1"
210724,1570,2,4,"1640","1","1"
210724,1571,2,4,"1810","1","1"
495443,1572,1,1,"14549","1","0"
495443,1573,1,1,"24175","1","0"
495443,1574,1,1,"15399","0","0"
495443,1575,1,1,"12329","1","0"
495443,1576,1,1,"30783","1","0"
495443,1577,1,1,"28141","1","0"
495443,1578,1,1,"25885","1","0"
495443,1579,1,1,"79995","1","0"
495443,1580,1,1,"39041","1","0"
495443,1581,1,1,"22014","1","0"
495443,1582,1,1,"21700","1","0"
495443,1583,1,1,"56809","1","0"
495443,1584,1,1,"24721","1","0"
495443,1585,1,1,"30362","0","0"
495443,1586,1,1,"10988","1","0"
495443,1587,1,1,"38666","1","0"
495443,1588,1,1,"47179","1","0"
495443,1589,1,1,"35914","1","0"
495443,1590,1,1,"33116","1","0"
495443,1591,1,1,"62383","1","0"
495443,1592,1,1,"38373","1","0"
495443,1593,1,1,"83976","1","0"
495443,1594,1,1,"61340","0","0"
495443,1595,1,1,"31833","1","0"
495443,1596,1,1,"78428","1","0"
495443,1597,1,1,"54080","1","0"
495443,1598,1,1,"38501","1","0"
495443,1599,1,1,"51019","1","0"
495443,1600,1,1,"75585","1","0"
495443,1601,1,1,"110373","0","0"
495443,1602,1,2,"6620","0","0"
495443,1603,1,2,"6410","1","0"
495443,1604,1,2,"4000","1","0"
495443,1605,1,2,"2340","1","0"
495443,1606,1,2,"3220","0","0"
495443,1607,1,2,"3800","1","0"
495443,1608,1,2,"7950","0","0"
495443,1609,1,2,"2910","1","0"
495443,1610,1,2,"2630","1","0"
495443,1611,1,2,"31950","1","0"
495443,1612,1,2,"3580","1","0"
495443,1613,1,2,"8470","1","0"
495443,1614,1,2,"4120","0","0"
495443,1615,1,2,"7360","1","0"
495443,1616,1,2,"3210","1","0"
495443,1617,1,2,"10440","1","0"
495443,1618,1,2,"15320","1","0"
495443,1619,1,2,"6900","1","0"
495443,1620,1,2,"6350","0","0"
495443,1621,1,2,"11980","1","0"
495443,1622,1,2,"8050","0","0"
495443,1623,1,2,"6040","1","0"
495443,1624,1,2,"5050","1","0"
495443,1625,1,2,"4730","0","0"
495443,1626,1,2,"2600","1","0"
495443,1627,1,2,"7380","1","0"
495443,1628,1,2,"4990","1","0"
495443,1629,1,2,"4290","0","0"
495443,1630,1,2,"5670","1","0"
495443,1631,1,2,"5390","0","0"
495443,1632,1,3,"11210","1","3"
495443,1633,1,3,"14360","1","1"
495443,1634,1,3,"11250","0","3"
495443,1635,1,3,"10790","1","2"
495443,1636,1,3,"6590","1","1"
495443,1637,1,3,"14810","0","1"
495443,1638,1,3,"5640","1","1"
495443,1639,1,3,"10430","1","1"
495443,1640,1,3,"3950","1","1"
495443,1641,1,3,"9030","0","1"
495443,1642,1,4,"9560","1","2"
495443,1643,1,4,"7770","0","1"
495443,1644,1,4,"9100","1","2"
495443,1645,1,4,"7650","0","2"
495443,1646,1,4,"5170","1","1"
495443,1647,1,4,"4970","1","1"
495443,1648,1,4,"14250","0","1"
495443,1649,1,4,"10150","1","1"
495443,1650,1,4,"4120","1","1"
495443,1651,1,4,"6640","1","1"
495443,1652,1,4,"2850","1","1"
495443,1653,1,4,"3770","1","1"
495443,1654,1,4,"3990","1","1"
495443,1655,1,4,"4480","1","1"
495443,1656,1,4,"4230","1","1"
495443,1657,1,4,"3120","1","1"
495443,1658,1,4,"3690","1","1"
495443,1659,1,4,"9750","1","3"
495443,1660,1,4,"6480","0","2"
495443,1661,1,4,"4930","0","2"
651931,1699,1,4,"4570","1","1"
651931,1662,1,1,"59925","1","0"
651931,1663,1,1,"33455","1","0"
651931,1664,1,1,"29073","1","0"
651931,1665,1,1,"19939","1","0"
651931,1666,1,1,"31092","1","0"
651931,1667,1,1,"94215","1","0"
651931,1668,1,1,"56088","1","0"
651931,1669,1,1,"191620","1","0"
651931,1670,1,1,"158829","0","0"
651931,1671,1,1,"159454","0","0"
651931,1672,1,1,"80122","1","0"
651931,1673,1,1,"51586","0","0"
651931,1674,1,1,"47271","1","0"
651931,1675,1,1,"28787","1","0"
651931,1676,1,1,"56042","1","0"
651931,1677,1,1,"92533","1","0"
651931,1678,1,1,"150196","0","0"
651931,1679,1,1,"49433","1","0"
651931,1680,1,1,"138863","1","0"
651931,1681,1,1,"45440","1","0"
651931,1682,1,1,"121600","0","0"
651931,1683,1,1,"71844","1","0"
651931,1684,1,1,"54596","1","0"
651931,1685,1,1,"47778","0","0"
651931,1686,1,1,"45996","1","0"
651931,1687,1,1,"50754","1","0"
651931,1688,1,1,"66945","0","0"
651931,1689,1,1,"74946","1","0"
651931,1690,1,1,"67590","0","0"
651931,1691,1,1,"164503","1","0"
651931,1692,1,4,"10990","1","3"
651931,1693,1,4,"13150","1","3"
651931,1694,1,4,"13790","1","1"
651931,1695,1,4,"7500","1","2"
651931,1696,1,4,"10010","1","2"
651931,1697,1,4,"5060","0","1"
651931,1698,1,4,"6270","0","1"
487261,2008,3,2,"5520","1","0"
651931,1700,1,4,"11120","0","3"
651931,1701,1,4,"6710","1","1"
651931,1702,1,4,"5650","1","1"
651931,1703,1,4,"7070","1","1"
651931,1704,1,4,"3070","1","2"
651931,1705,1,4,"7150","1","1"
651931,1706,1,4,"3430","0","1"
651931,1707,1,4,"5850","1","2"
651931,1708,1,4,"5890","1","1"
651931,1709,1,4,"4760","1","1"
651931,1710,1,4,"4270","1","1"
651931,1711,1,4,"9830","1","1"
651931,1712,1,2,"7790","0","0"
651931,1713,1,2,"4990","1","0"
651931,1714,1,2,"4670","1","0"
651931,1715,1,2,"6460","1","0"
651931,1716,1,2,"11870","1","0"
651931,1717,1,2,"7610","1","0"
651931,1718,1,2,"3420","1","0"
651931,1719,1,2,"9670","1","0"
651931,1720,1,2,"8450","1","0"
651931,1721,1,2,"5500","1","0"
651931,1722,1,2,"7810","1","0"
651931,1723,1,2,"6520","1","0"
651931,1724,1,2,"11090","0","0"
651931,1725,1,2,"10450","1","0"
651931,1726,1,2,"6380","1","0"
651931,1727,1,2,"8730","1","0"
651931,1728,1,2,"6730","1","0"
651931,1729,1,2,"5030","1","0"
651931,1730,1,2,"9010","1","0"
651931,1731,1,2,"4350","1","0"
651931,1732,1,2,"4100","1","0"
651931,1733,1,2,"7550","1","0"
651931,1734,1,2,"7060","0","0"
651931,1735,1,2,"10270","1","0"
651931,1736,1,2,"9350","1","0"
651931,1737,1,2,"4010","1","0"
651931,1738,1,2,"5290","1","0"
651931,1739,1,2,"8290","1","0"
651931,1740,1,2,"5970","1","0"
651931,1741,1,2,"6980","1","0"
651931,1742,1,3,"10020","0","3"
651931,1743,1,3,"23390","0","7"
651931,1744,1,3,"7590","0","1"
651931,1745,1,3,"6650","0","1"
651931,1746,1,3,"21680","0","1"
651931,1747,1,3,"21420","1","3"
651931,1748,1,3,"5050","0","1"
651931,1749,1,3,"9090","1","1"
651931,1750,1,3,"18840","1","3"
651931,1751,1,3,"13890","0","2"
827935,1752,3,1,"22252","0","0"
827935,1753,3,1,"19737","0","0"
827935,1754,3,1,"45891","0","0"
827935,1755,3,1,"63693","1","0"
827935,1756,3,1,"15857","0","0"
827935,1757,3,1,"12713","0","0"
827935,1758,3,1,"14561","1","0"
827935,1759,3,1,"48147","1","0"
827935,1760,3,1,"28832","0","0"
827935,1761,3,1,"12975","0","0"
827935,1762,3,1,"14947","0","0"
827935,1763,3,1,"26967","0","0"
827935,1764,3,1,"62724","1","0"
827935,1765,3,1,"15446","0","0"
827935,1766,3,1,"19148","0","0"
827935,1767,3,1,"7106","1","0"
827935,1768,3,1,"358759","0","0"
827935,1769,3,1,"22160","0","0"
827935,1770,3,1,"32956","0","0"
827935,1771,3,1,"87201","0","0"
827935,1772,3,1,"17390","0","0"
827935,1773,3,1,"20560","0","0"
827935,1774,3,1,"121472","0","0"
827935,1775,3,1,"124008","0","0"
827935,1776,3,1,"18857","1","0"
827935,1777,3,1,"60016","0","0"
827935,1778,3,1,"3066","0","0"
827935,1779,3,1,"7145","0","0"
827935,1780,3,1,"3376","0","0"
827935,1781,3,1,"3392","0","0"
827935,1782,3,4,"3760","1","1"
827935,1783,3,4,"6860","0","1"
827935,1784,3,4,"5310","0","1"
827935,1785,3,4,"2040","0","0"
827935,1786,3,4,"6520","0","1"
827935,1787,3,4,"13370","0","1"
827935,1788,3,4,"4880","1","1"
827935,1789,3,4,"13430","0","1"
827935,1790,3,4,"9370","0","1"
827935,1791,3,4,"11370","0","0"
827935,1792,3,4,"1900","1","0"
827935,1793,3,4,"2270","0","0"
827935,1794,3,4,"23610","1","0"
827935,1795,3,4,"43100","0","0"
827935,1796,3,4,"3050","1","0"
827935,1797,3,4,"2240","1","0"
827935,1798,3,4,"4650","0","0"
827935,1799,3,4,"13970","0","0"
827935,1800,3,4,"3690","0","0"
827935,1801,3,4,"3440","1","0"
827935,1802,3,2,"3060","1","0"
827935,1803,3,2,"4540","1","0"
827935,1804,3,2,"2780","0","0"
827935,1805,3,2,"4360","1","0"
827935,1806,3,2,"3540","1","0"
827935,1807,3,2,"4320","0","0"
827935,1808,3,2,"3040","1","0"
827935,1809,3,2,"8350","1","0"
827935,1810,3,2,"6410","1","0"
827935,1811,3,2,"9470","1","0"
827935,1812,3,2,"4280","0","0"
827935,1813,3,2,"3370","1","0"
827935,1814,3,2,"8960","0","0"
827935,1815,3,2,"4290","0","0"
827935,1816,3,2,"2300","0","0"
827935,1817,3,2,"1310","1","0"
827935,1818,3,2,"3090","1","0"
827935,1819,3,2,"1090","0","0"
827935,1820,3,2,"4960","1","0"
827935,1821,3,2,"2110","0","0"
827935,1822,3,2,"4790","0","0"
827935,1823,3,2,"14210","1","0"
827935,1824,3,2,"1860","1","0"
827935,1825,3,2,"1270","1","0"
827935,1826,3,2,"2250","0","0"
827935,1827,3,2,"1820","0","0"
827935,1828,3,2,"2310","1","0"
827935,1829,3,2,"3350","1","0"
827935,1830,3,2,"5890","0","0"
827935,1831,3,2,"9900","0","0"
827935,1832,3,3,"24260","0","0"
827935,1833,3,3,"7850","0","0"
827935,1834,3,3,"16300","0","0"
827935,1835,3,3,"16880","0","0"
827935,1836,3,3,"3110","0","0"
827935,1837,3,3,"5140","0","0"
827935,1838,3,3,"7430","0","0"
827935,1839,3,3,"2130","0","0"
827935,1840,3,3,"3940","0","0"
827935,1841,3,3,"3960","0","0"
603798,1842,3,1,"36634","1","0"
603798,1843,3,1,"17640","1","0"
603798,1844,3,1,"20876","0","0"
603798,1845,3,1,"12782","1","0"
603798,1846,3,1,"17358","1","0"
603798,1847,3,1,"13197","1","0"
603798,1848,3,1,"10368","0","0"
603798,1849,3,1,"22092","0","0"
603798,1850,3,1,"11246","0","0"
603798,1851,3,1,"3978","0","0"
603798,1852,3,1,"5676","0","0"
603798,1853,3,1,"4436","0","0"
603798,1854,3,1,"9862","0","0"
603798,1855,3,1,"4074","1","0"
603798,1856,3,1,"4404","0","0"
603798,1857,3,1,"55783","0","0"
603798,1858,3,1,"6282","0","0"
603798,1859,3,1,"13848","0","0"
603798,1860,3,1,"7590","0","0"
603798,1861,3,1,"11261","0","0"
603798,1862,3,1,"132193","0","0"
603798,1863,3,1,"6204","0","0"
603798,1864,3,1,"4190","0","0"
603798,1865,3,1,"16089","0","0"
603798,1866,3,1,"10581","0","0"
603798,1867,3,1,"6640","0","0"
603798,1868,3,1,"41385","1","0"
603798,1869,3,1,"17977","1","0"
603798,1870,3,1,"8866","0","0"
603798,1871,3,1,"8698","0","0"
603798,1872,3,4,"8960","0","0"
603798,1873,3,4,"5130","0","0"
603798,1874,3,4,"6400","0","0"
603798,1875,3,4,"5580","1","0"
603798,1876,3,4,"5240","0","0"
603798,1877,3,4,"4180","1","0"
603798,1878,3,4,"2760","0","0"
603798,1879,3,4,"5750","1","0"
603798,1880,3,4,"8040","1","0"
603798,1881,3,4,"3260","0","0"
603798,1882,3,4,"5300","1","0"
603798,1883,3,4,"4630","1","0"
603798,1884,3,4,"4040","0","0"
603798,1885,3,4,"7680","1","0"
603798,1886,3,4,"2420","0","0"
603798,1887,3,4,"7020","0","0"
603798,1888,3,4,"3440","0","0"
603798,1889,3,4,"2770","0","0"
603798,1890,3,4,"2230","0","0"
603798,1891,3,4,"2230","1","0"
603798,1892,3,3,"3810","1","2"
603798,1893,3,3,"8950","1","2"
603798,1894,3,3,"5460","1","1"
603798,1895,3,3,"3250","0","1"
603798,1896,3,3,"6720","1","1"
603798,1897,3,3,"3140","1","1"
603798,1898,3,3,"14710","0","1"
603798,1899,3,3,"8190","0","1"
603798,1900,3,3,"8040","0","1"
603798,1901,3,3,"8200","0","1"
603798,1902,3,2,"4040","1","0"
603798,1903,3,2,"4770","1","0"
603798,1904,3,2,"1860","0","0"
603798,1905,3,2,"3130","0","0"
603798,1906,3,2,"3580","1","0"
603798,1907,3,2,"3070","1","0"
603798,1908,3,2,"3350","1","0"
603798,1909,3,2,"2090","0","0"
603798,1910,3,2,"5710","1","0"
603798,1911,3,2,"2280","1","0"
603798,1912,3,2,"4570","1","0"
603798,1913,3,2,"10100","0","0"
603798,1914,3,2,"3170","0","0"
603798,1915,3,2,"2410","1","0"
603798,1916,3,2,"2470","0","0"
603798,1917,3,2,"2850","0","0"
603798,1918,3,2,"6560","1","0"
603798,1919,3,2,"5470","1","0"
603798,1920,3,2,"2620","1","0"
603798,1921,3,2,"5580","1","0"
603798,1922,3,2,"4580","1","0"
603798,1923,3,2,"4290","0","0"
603798,1924,3,2,"1850","0","0"
603798,1925,3,2,"3370","0","0"
603798,1926,3,2,"4500","1","0"
603798,1927,3,2,"2300","0","0"
603798,1928,3,2,"1720","1","0"
603798,1929,3,2,"4390","0","0"
603798,1930,3,2,"2760","1","0"
603798,1931,3,2,"3260","1","0"
487261,1932,3,1,"25716","1","0"
487261,1933,3,1,"25735","0","0"
487261,1934,3,1,"26544","0","0"
487261,1935,3,1,"18669","0","0"
487261,1936,3,1,"34686","1","0"
487261,1937,3,1,"36289","1","0"
487261,1938,3,1,"22718","1","0"
487261,1939,3,1,"43662","1","0"
487261,1940,3,1,"22347","1","0"
487261,1941,3,1,"32603","0","0"
487261,1942,3,1,"13879","0","0"
487261,1943,3,1,"14814","0","0"
487261,1944,3,1,"21890","0","0"
487261,1945,3,1,"14161","1","0"
487261,1946,3,1,"28339","0","0"
487261,1947,3,1,"61038","1","0"
487261,1948,3,1,"34085","0","0"
487261,1949,3,1,"17443","1","0"
487261,1950,3,1,"33323","1","0"
487261,1951,3,1,"23829","0","0"
487261,1952,3,1,"24947","0","0"
487261,1953,3,1,"16001","0","0"
487261,1954,3,1,"15214","0","0"
487261,1955,3,1,"15658","0","0"
487261,1956,3,1,"10315","0","0"
487261,1957,3,1,"24320","0","0"
487261,1958,3,1,"23838","0","0"
487261,1959,3,1,"16037","1","0"
487261,1960,3,1,"19117","0","0"
487261,1961,3,1,"8007","0","0"
487261,1962,3,3,"28580","0","8"
487261,1963,3,3,"10260","0","3"
487261,1964,3,3,"9090","1","2"
487261,1965,3,3,"15790","0","3"
487261,1966,3,3,"4750","0","0"
487261,1967,3,3,"4540","1","0"
487261,1968,3,3,"2930","0","0"
487261,1969,3,3,"16990","0","0"
487261,1970,3,3,"31260","0","11"
487261,1971,3,3,"6710","0","0"
487261,1972,3,4,"9010","1","0"
487261,1973,3,4,"3130","0","0"
487261,1974,3,4,"4640","1","0"
487261,1975,3,4,"2070","1","0"
487261,1976,3,4,"3390","0","0"
487261,1977,3,4,"2830","0","0"
487261,1978,3,4,"3210","0","0"
487261,1979,3,4,"8750","1","2"
487261,1980,3,4,"6480","1","1"
487261,1981,3,4,"8080","0","2"
487261,1982,3,4,"6040","1","1"
487261,1983,3,4,"2390","0","0"
487261,1984,3,4,"5720","1","0"
487261,1985,3,4,"5000","1","0"
487261,1986,3,4,"4700","1","0"
487261,1987,3,4,"7510","0","1"
487261,1988,3,4,"5500","1","1"
487261,1989,3,4,"8270","1","2"
487261,1990,3,4,"10170","1","2"
487261,1991,3,4,"4480","1","1"
487261,1992,3,2,"5840","1","0"
487261,1993,3,2,"6150","1","0"
487261,1994,3,2,"5750","0","0"
487261,1995,3,2,"7900","1","0"
487261,1996,3,2,"9770","0","0"
487261,1997,3,2,"4850","1","0"
487261,1998,3,2,"7300","1","0"
487261,1999,3,2,"6490","1","0"
487261,2000,3,2,"4680","1","0"
487261,2001,3,2,"7510","1","0"
487261,2002,3,2,"6800","1","0"
487261,2003,3,2,"14710","0","0"
487261,2004,3,2,"7810","0","0"
487261,2005,3,2,"6250","1","0"
487261,2006,3,2,"11150","1","0"
487261,2007,3,2,"6900","1","0"
487261,2009,3,2,"6320","1","0"
487261,2010,3,2,"11780","0","0"
487261,2011,3,2,"4860","0","0"
487261,2012,3,2,"6510","1","0"
487261,2013,3,2,"5180","1","0"
487261,2014,3,2,"8050","1","0"
487261,2015,3,2,"5330","1","0"
487261,2016,3,2,"4700","1","0"
487261,2017,3,2,"4260","1","0"
487261,2018,3,2,"4990","1","0"
487261,2019,3,2,"6760","1","0"
487261,2020,3,2,"7360","1","0"
487261,2021,3,2,"12370","0","0"
309678,2022,3,1,"9922","1","0"
309678,2023,3,1,"11818","1","0"
309678,2024,3,1,"9007","1","0"
309678,2025,3,1,"6436","1","0"
309678,2026,3,1,"9922","1","0"
309678,2027,3,1,"11743","1","0"
309678,2028,3,1,"19724","1","0"
309678,2029,3,1,"24058","1","0"
309678,2030,3,1,"16849","1","0"
309678,2031,3,1,"11428","1","0"
309678,2032,3,1,"11381","0","0"
309678,2033,3,1,"10978","1","0"
309678,2034,3,1,"11614","0","0"
309678,2035,3,1,"6998","0","0"
309678,2036,3,1,"10792","1","0"
309678,2037,3,1,"11439","0","0"
309678,2038,3,1,"7537","1","0"
309678,2039,3,1,"13943","1","0"
309678,2040,3,1,"9403","1","0"
309678,2041,3,1,"16462","0","0"
309678,2042,3,1,"13441","0","0"
309678,2043,3,1,"8966","1","0"
309678,2044,3,1,"14491","0","0"
309678,2045,3,1,"8175","1","0"
309678,2046,3,1,"10046","1","0"
309678,2047,3,1,"9002","0","0"
309678,2048,3,1,"14588","0","0"
309678,2049,3,1,"6486","1","0"
309678,2050,3,1,"7532","0","0"
309678,2051,3,1,"3709","0","0"
309678,2052,3,3,"1940","1","4"
841530,2203,1,1,"8642","1","0"
309678,2053,3,3,"6600","0","0"
309678,2054,3,3,"2510","1","0"
309678,2055,3,3,"5150","1","1"
309678,2056,3,3,"11940","1","1"
309678,2057,3,3,"10290","0","1"
309678,2058,3,3,"1230","1","1"
309678,2059,3,3,"7740","1","1"
309678,2060,3,3,"8600","1","1"
309678,2061,3,3,"5080","0","1"
309678,2062,3,2,"2740","0","0"
309678,2063,3,2,"4330","1","0"
309678,2064,3,2,"3930","0","0"
309678,2065,3,2,"2450","0","0"
309678,2066,3,2,"3180","1","0"
309678,2067,3,2,"3900","1","0"
309678,2068,3,2,"5150","0","0"
309678,2069,3,2,"2350","1","0"
309678,2070,3,2,"3240","1","0"
309678,2071,3,2,"5330","0","0"
309678,2072,3,2,"4260","0","0"
309678,2073,3,2,"4650","1","0"
309678,2074,3,2,"2500","1","0"
309678,2075,3,2,"2510","1","0"
309678,2076,3,2,"4670","1","0"
309678,2077,3,2,"2470","1","0"
309678,2078,3,2,"3340","1","0"
309678,2079,3,2,"2920","1","0"
309678,2080,3,2,"2660","1","0"
309678,2081,3,2,"2590","1","0"
309678,2082,3,2,"2810","1","0"
309678,2083,3,2,"2600","1","0"
309678,2084,3,2,"2890","0","0"
309678,2085,3,2,"2870","1","0"
309678,2086,3,2,"2430","1","0"
309678,2087,3,2,"3560","1","0"
309678,2088,3,2,"2540","0","0"
309678,2089,3,2,"2880","0","0"
309678,2090,3,2,"4550","0","0"
309678,2091,3,2,"3140","0","0"
309678,2092,3,4,"9910","1","0"
309678,2093,3,4,"3990","1","0"
309678,2094,3,4,"5910","1","0"
309678,2095,3,4,"8730","1","0"
309678,2096,3,4,"3240","1","0"
309678,2097,3,4,"6380","1","0"
309678,2098,3,4,"9410","1","0"
309678,2099,3,4,"5810","0","0"
309678,2100,3,4,"5550","0","0"
309678,2101,3,4,"2680","0","0"
309678,2102,3,4,"3040","1","0"
309678,2103,3,4,"5000","1","0"
309678,2104,3,4,"3110","1","0"
309678,2105,3,4,"3050","0","0"
309678,2106,3,4,"4020","1","0"
309678,2107,3,4,"3570","1","0"
309678,2108,3,4,"3780","0","0"
309678,2109,3,4,"4910","1","0"
309678,2110,3,4,"3480","0","0"
309678,2111,3,4,"4370","1","0"
681524,2112,2,1,"22333","1","0"
681524,2113,2,1,"17273","1","0"
681524,2114,2,1,"10203","1","0"
681524,2152,2,2,"11210","1","0"
681524,2115,2,1,"11363","1","0"
681524,2116,2,1,"20614","1","0"
681524,2117,2,1,"25673","1","0"
681524,2118,2,1,"16677","1","0"
681524,2119,2,1,"79412","1","0"
681524,2120,2,1,"9575","1","0"
681524,2121,2,1,"13142","1","0"
681524,2122,2,1,"14888","1","0"
681524,2123,2,1,"19097","1","0"
681524,2124,2,1,"19163","1","0"
681524,2125,2,1,"19027","1","0"
681524,2126,2,1,"34398","1","0"
681524,2127,2,1,"25818","0","0"
681524,2128,2,1,"14505","1","0"
681524,2129,2,1,"13023","1","0"
681524,2130,2,1,"20610","1","0"
681524,2131,2,1,"33673","1","0"
681524,2132,2,1,"18692","1","0"
681524,2133,2,1,"29006","1","0"
681524,2134,2,1,"35829","1","0"
681524,2135,2,1,"12028","1","0"
681524,2136,2,1,"32260","1","0"
681524,2137,2,1,"24976","1","0"
681524,2138,2,1,"57387","1","0"
681524,2139,2,1,"44839","1","0"
681524,2140,2,1,"25644","0","0"
681524,2141,2,1,"21443","0","0"
681524,2142,2,2,"15930","1","0"
681524,2143,2,2,"14270","1","0"
681524,2144,2,2,"11290","1","0"
681524,2145,2,2,"7130","0","0"
681524,2146,2,2,"12570","1","0"
681524,2147,2,2,"8580","1","0"
681524,2148,2,2,"13850","1","0"
681524,2149,2,2,"10450","1","0"
681524,2150,2,2,"8770","1","0"
681524,2151,2,2,"11000","1","0"
681524,2153,2,2,"32500","0","0"
681524,2154,2,2,"17990","0","0"
681524,2155,2,2,"4630","1","0"
681524,2156,2,2,"3500","1","0"
681524,2157,2,2,"5900","0","0"
681524,2158,2,2,"19270","1","0"
681524,2159,2,2,"22080","1","0"
681524,2160,2,2,"7190","1","0"
681524,2161,2,2,"12510","1","0"
681524,2162,2,2,"10620","1","0"
681524,2163,2,2,"8830","0","0"
681524,2164,2,2,"7410","1","0"
681524,2165,2,2,"22870","1","0"
681524,2166,2,2,"27250","0","0"
681524,2167,2,2,"3700","1","0"
681524,2168,2,2,"3760","1","0"
681524,2169,2,2,"7400","1","0"
681524,2170,2,2,"4830","1","0"
681524,2171,2,2,"3750","1","0"
681524,2172,2,4,"7850","0","1"
681524,2173,2,4,"8720","1","2"
681524,2174,2,4,"6820","0","1"
681524,2175,2,4,"6870","0","1"
681524,2176,2,4,"10810","0","1"
681524,2177,2,4,"10860","1","2"
681524,2178,2,4,"10850","1","1"
681524,2179,2,4,"9840","1","1"
681524,2180,2,4,"5080","1","1"
681524,2181,2,4,"3510","1","1"
681524,2182,2,4,"6270","1","1"
681524,2183,2,4,"7360","1","1"
681524,2184,2,4,"5820","0","1"
681524,2185,2,4,"3800","1","1"
681524,2186,2,4,"2630","1","1"
681524,2187,2,4,"6340","1","1"
681524,2188,2,4,"4760","1","1"
681524,2189,2,4,"6690","0","1"
681524,2190,2,4,"4930","1","1"
681524,2191,2,4,"2410","1","1"
681524,2192,2,3,"8580","1","1"
681524,2193,2,3,"13640","0","2"
681524,2194,2,3,"3930","1","1"
681524,2195,2,3,"31760","0","3"
681524,2196,2,3,"12070","1","1"
681524,2197,2,3,"13370","1","1"
681524,2198,2,3,"14080","1","1"
681524,2199,2,3,"9080","1","1"
681524,2200,2,3,"4990","1","1"
681524,2201,2,3,"9050","1","1"
841530,2202,1,1,"19883","1","0"
841530,2204,1,1,"7779","0","0"
841530,2205,1,1,"9868","0","0"
841530,2206,1,1,"21262","1","0"
841530,2207,1,1,"97386","1","0"
841530,2208,1,1,"16420","1","0"
841530,2209,1,1,"63684","1","0"
841530,2210,1,1,"11892","0","0"
841530,2211,1,1,"16425","1","0"
841530,2212,1,1,"13568","0","0"
841530,2213,1,1,"31116","1","0"
841530,2214,1,1,"13881","1","0"
841530,2215,1,1,"33491","1","0"
841530,2216,1,1,"70601","1","0"
841530,2217,1,1,"26047","1","0"
841530,2218,1,1,"58014","1","0"
841530,2219,1,1,"50430","0","0"
841530,2220,1,1,"106222","1","0"
841530,2221,1,1,"47237","1","0"
841530,2222,1,1,"22024","1","0"
841530,2223,1,1,"19292","0","0"
841530,2224,1,1,"25765","1","0"
841530,2225,1,1,"31570","0","0"
841530,2226,1,1,"54808","1","0"
841530,2227,1,1,"15192","1","0"
841530,2228,1,1,"48343","0","0"
841530,2229,1,1,"21649","1","0"
841530,2230,1,1,"67946","0","0"
841530,2231,1,1,"84975","0","0"
841530,2232,1,3,"18380","1","3"
841530,2233,1,3,"19050","0","2"
841530,2234,1,3,"17370","0","2"
841530,2235,1,3,"26250","1","4"
841530,2236,1,3,"20970","0","2"
841530,2237,1,3,"8000","1","1"
841530,2238,1,3,"3600","1","1"
841530,2239,1,3,"2680","1","1"
841530,2240,1,3,"18790","1","5"
841530,2241,1,3,"8530","0","2"
841530,2242,1,4,"7660","1","1"
841530,2243,1,4,"4740","1","1"
841530,2244,1,4,"4490","1","1"
841530,2245,1,4,"11810","1","4"
841530,2246,1,4,"4090","1","1"
841530,2247,1,4,"5640","0","2"
841530,2248,1,4,"9380","1","3"
841530,2249,1,4,"8510","1","2"
841530,2250,1,4,"9410","1","1"
841530,2251,1,4,"3410","1","1"
841530,2252,1,4,"7670","1","1"
841530,2253,1,4,"2330","0","1"
841530,2254,1,4,"4870","1","1"
841530,2255,1,4,"5070","1","1"
841530,2256,1,4,"1930","1","1"
841530,2257,1,4,"2540","0","1"
841530,2258,1,4,"4290","0","2"
841530,2259,1,4,"6660","1","2"
841530,2260,1,4,"3510","0","1"
841530,2261,1,4,"10160","1","2"
841530,2262,1,2,"5260","1","0"
841530,2263,1,2,"5120","1","0"
841530,2264,1,2,"3100","1","0"
841530,2265,1,2,"2620","1","0"
841530,2266,1,2,"7180","1","0"
841530,2267,1,2,"10230","0","0"
841530,2268,1,2,"3690","1","0"
841530,2269,1,2,"1710","0","0"
841530,2270,1,2,"3720","1","0"
841530,2271,1,2,"2240","1","0"
841530,2272,1,2,"3430","1","0"
841530,2273,1,2,"4520","1","0"
841530,2274,1,2,"1990","1","0"
841530,2275,1,2,"1380","1","0"
841530,2276,1,2,"4220","1","0"
841530,2277,1,2,"3770","1","0"
841530,2278,1,2,"1850","1","0"
841530,2279,1,2,"1950","1","0"
841530,2280,1,2,"1750","1","0"
841530,2281,1,2,"2890","1","0"
841530,2282,1,2,"4480","0","0"
841530,2283,1,2,"2600","1","0"
841530,2284,1,2,"3920","1","0"
841530,2285,1,2,"3760","0","0"
841530,2286,1,2,"7220","0","0"
841530,2287,1,2,"173200","1","0"
841530,2288,1,2,"3690","1","0"
841530,2289,1,2,"3760","1","0"
841530,2290,1,2,"5790","0","0"
841530,2291,1,2,"2760","1","0"
185465,2292,3,1,"25474","1","0"
185465,2293,3,1,"20624","1","0"
185465,2294,3,1,"48733","1","0"
185465,2295,3,1,"17608","1","0"
185465,2296,3,1,"46818","0","0"
760390,3115,1,1,"216899","0","0"
185465,2297,3,1,"15658","1","0"
185465,2298,3,1,"9868","0","0"
185465,2299,3,1,"23314","1","0"
185465,2300,3,1,"43621","1","0"
185465,2301,3,1,"19068","0","0"
185465,2302,3,1,"80271","1","0"
185465,2303,3,1,"30610","0","0"
185465,2304,3,1,"11926","1","0"
185465,2305,3,1,"11529","1","0"
185465,2306,3,1,"93228","0","0"
185465,2307,3,1,"22728","1","0"
185465,2308,3,1,"41589","1","0"
185465,2309,3,1,"20848","0","0"
185465,2310,3,1,"17448","0","0"
185465,2311,3,1,"22553","1","0"
185465,2312,3,1,"42106","0","0"
185465,2313,3,1,"32575","1","0"
185465,2314,3,1,"18998","1","0"
185465,2315,3,1,"16552","0","0"
185465,2316,3,1,"42066","0","0"
185465,2317,3,1,"31157","0","0"
185465,2318,3,1,"22163","0","0"
185465,2319,3,1,"29267","1","0"
185465,2320,3,1,"18285","1","0"
185465,2321,3,1,"22404","0","0"
185465,2322,3,2,"5580","1","0"
185465,2323,3,2,"3530","1","0"
185465,2324,3,2,"4890","1","0"
185465,2325,3,2,"4320","0","0"
185465,2326,3,2,"7060","1","0"
185465,2327,3,2,"6510","0","0"
185465,2328,3,2,"6340","0","0"
185465,2329,3,2,"6580","1","0"
185465,2330,3,2,"4620","1","0"
185465,2331,3,2,"22280","0","0"
185465,2332,3,2,"5290","1","0"
185465,2333,3,2,"5390","0","0"
185465,2334,3,2,"5680","1","0"
185465,2335,3,2,"4950","1","0"
185465,2336,3,2,"4940","1","0"
185465,2337,3,2,"5080","1","0"
185465,2338,3,2,"5740","1","0"
185465,2339,3,2,"3700","1","0"
185465,2340,3,2,"3730","0","0"
185465,2341,3,2,"7130","1","0"
185465,2342,3,2,"5260","0","0"
185465,2343,3,2,"5290","1","0"
185465,2344,3,2,"3460","1","0"
185465,2345,3,2,"4940","0","0"
185465,2346,3,2,"4470","1","0"
185465,2347,3,2,"4370","1","0"
185465,2348,3,2,"7380","1","0"
185465,2349,3,2,"5710","1","0"
185465,2350,3,2,"8010","1","0"
185465,2351,3,2,"4550","1","0"
185465,2352,3,4,"2450","1","0"
185465,2353,3,4,"2790","0","0"
185465,2354,3,4,"2160","0","0"
185465,2355,3,4,"1350","0","0"
185465,2356,3,4,"2740","0","0"
185465,2357,3,4,"2850","0","0"
185465,2358,3,4,"1260","1","0"
185465,2359,3,4,"1280","0","0"
185465,2360,3,4,"2410","1","0"
185465,2361,3,4,"2660","0","0"
185465,2362,3,4,"2560","0","0"
185465,2363,3,4,"1800","1","0"
185465,2364,3,4,"1770","1","0"
185465,2365,3,4,"1550","0","0"
185465,2366,3,4,"1150","0","0"
185465,2367,3,4,"1240","1","0"
185465,2368,3,4,"1100","0","0"
185465,2369,3,4,"1860","0","0"
185465,2370,3,4,"2590","1","0"
185465,2371,3,4,"1560","0","0"
185465,2372,3,3,"1290","1","0"
185465,2373,3,3,"8940","0","6"
185465,2374,3,3,"5760","0","1"
185465,2375,3,3,"250","1","0"
185465,2376,3,3,"5090","0","1"
185465,2377,3,3,"2750","0","0"
185465,2378,3,3,"7140","1","2"
185465,2379,3,3,"13320","1","0"
185465,2380,3,3,"4700","0","1"
185465,2381,3,3,"790","0","0"
107899,2382,1,1,"10205","1","0"
107899,2383,1,1,"11213","0","0"
107899,2384,1,1,"19705","0","0"
107899,2385,1,1,"32971","1","0"
107899,2386,1,1,"31949","0","0"
107899,2387,1,1,"7576","1","0"
107899,2388,1,1,"19507","0","0"
107899,2389,1,1,"10561","0","0"
107899,2390,1,1,"12097","0","0"
107899,2391,1,1,"6878","1","0"
107899,2392,1,1,"26894","0","0"
107899,2393,1,1,"22357","0","0"
107899,2394,1,1,"22206","0","0"
107899,2395,1,1,"10360","0","0"
107899,2396,1,1,"18547","0","0"
107899,2397,1,1,"12441","1","0"
107899,2398,1,1,"27902","0","0"
107899,2399,1,1,"12479","0","0"
107899,2400,1,1,"11152","0","0"
107899,2401,1,1,"10353","0","0"
107899,2402,1,1,"14694","0","0"
107899,2403,1,1,"20814","0","0"
107899,2404,1,1,"12876","0","0"
107899,2405,1,1,"7644","0","0"
107899,2406,1,1,"15408","0","0"
107899,2407,1,1,"9134","0","0"
107899,2408,1,1,"18908","0","0"
107899,2409,1,1,"20184","0","0"
107899,2410,1,1,"16538","0","0"
107899,2453,1,2,"4040","0","0"
107899,2411,1,1,"13297","0","0"
107899,2412,1,4,"7740","0","2"
107899,2413,1,4,"5680","0","1"
107899,2414,1,4,"7100","1","1"
107899,2415,1,4,"5420","1","2"
107899,2416,1,4,"4250","0","1"
107899,2417,1,4,"4140","0","1"
107899,2418,1,4,"7130","1","1"
107899,2419,1,4,"4070","1","1"
107899,2420,1,4,"6380","0","1"
107899,2421,1,4,"3790","1","1"
107899,2422,1,4,"5250","0","1"
107899,2423,1,4,"5570","1","2"
107899,2424,1,4,"6450","0","2"
107899,2425,1,4,"8900","1","1"
107899,2426,1,4,"4210","0","1"
107899,2427,1,4,"5210","1","1"
107899,2428,1,4,"6250","0","1"
107899,2429,1,4,"8000","0","2"
107899,2430,1,4,"6840","1","1"
107899,2431,1,4,"8670","0","1"
107899,2432,1,3,"7100","0","1"
107899,2433,1,3,"12410","0","3"
107899,2434,1,3,"16020","0","1"
107899,2435,1,3,"5320","1","0"
107899,2436,1,3,"6560","0","0"
107899,2437,1,3,"10460","1","2"
107899,2438,1,3,"7720","1","2"
107899,2439,1,3,"1510","1","1"
107899,2440,1,3,"3930","0","1"
107899,2441,1,3,"2030","1","1"
107899,2442,1,2,"7830","1","0"
107899,2443,1,2,"17390","1","0"
107899,2444,1,2,"8660","0","0"
107899,2445,1,2,"4700","0","0"
107899,2446,1,2,"7700","1","0"
107899,2447,1,2,"10590","1","0"
107899,2448,1,2,"8940","1","0"
107899,2449,1,2,"3400","1","0"
107899,2450,1,2,"2270","1","0"
107899,2451,1,2,"7580","0","0"
107899,2452,1,2,"5850","0","0"
107899,2454,1,2,"3060","1","0"
107899,2455,1,2,"5460","0","0"
107899,2456,1,2,"4800","1","0"
107899,2457,1,2,"5120","1","0"
107899,2458,1,2,"6570","0","0"
107899,2459,1,2,"4820","1","0"
107899,2460,1,2,"6310","0","0"
107899,2461,1,2,"7270","0","0"
107899,2462,1,2,"10520","1","0"
107899,2463,1,2,"4220","0","0"
107899,2464,1,2,"7010","1","0"
107899,2465,1,2,"4450","1","0"
107899,2466,1,2,"6080","0","0"
107899,2467,1,2,"6000","1","0"
107899,2468,1,2,"6030","0","0"
107899,2469,1,2,"7860","1","0"
107899,2470,1,2,"6600","1","0"
107899,2471,1,2,"3410","1","0"
332599,2472,2,1,"14267","1","0"
332599,2473,2,1,"10243","1","0"
332599,2474,2,1,"13493","1","0"
332599,2475,2,1,"12050","1","0"
332599,2476,2,1,"18496","1","0"
332599,2477,2,1,"12170","1","0"
332599,2478,2,1,"26196","1","0"
332599,2479,2,1,"53904","1","0"
332599,2480,2,1,"18227","1","0"
332599,2481,2,1,"14168","1","0"
332599,2482,2,1,"12324","1","0"
332599,2483,2,1,"99245","0","0"
332599,2484,2,1,"15966","1","0"
332599,2485,2,1,"28303","1","0"
332599,2486,2,1,"108853","0","0"
332599,2487,2,1,"13496","1","0"
332599,2488,2,1,"15433","1","0"
332599,2489,2,1,"20106","1","0"
332599,2490,2,1,"23184","0","0"
332599,2491,2,1,"52157","0","0"
332599,2492,2,1,"26357","0","0"
332599,2493,2,1,"33163","1","0"
332599,2494,2,1,"12963","1","0"
332599,2495,2,1,"15551","1","0"
332599,2496,2,1,"23623","0","0"
332599,2497,2,1,"11657","1","0"
332599,2498,2,1,"18324","1","0"
332599,2499,2,1,"8808","0","0"
332599,2500,2,1,"46539","1","0"
332599,2501,2,1,"21399","0","0"
332599,2502,2,2,"5810","1","0"
332599,2503,2,2,"2880","1","0"
332599,2504,2,2,"32650","0","0"
332599,2505,2,2,"8890","1","0"
332599,2506,2,2,"10290","1","0"
332599,2507,2,2,"6220","1","0"
332599,2508,2,2,"6760","1","0"
332599,2509,2,2,"4830","1","0"
332599,2510,2,2,"4720","1","0"
332599,2511,2,2,"5770","0","0"
332599,2512,2,2,"24260","1","0"
332599,2513,2,2,"7110","0","0"
332599,2514,2,2,"6970","1","0"
332599,2515,2,2,"7100","0","0"
332599,2516,2,2,"8130","1","0"
332599,2517,2,2,"5020","1","0"
332599,2518,2,2,"3380","1","0"
332599,2519,2,2,"8090","1","0"
332599,2520,2,2,"4240","0","0"
332599,2521,2,2,"7770","0","0"
332599,2522,2,2,"5580","1","0"
332599,2523,2,2,"10740","0","0"
332599,2524,2,2,"6320","1","0"
332599,2525,2,2,"17710","1","0"
332599,2526,2,2,"19270","0","0"
332599,2527,2,2,"2630","1","0"
332599,2528,2,2,"3140","1","0"
332599,2529,2,2,"7560","1","0"
332599,2530,2,2,"3140","1","0"
332599,2531,2,2,"3570","1","0"
332599,2532,2,3,"13000","1","2"
332599,2533,2,3,"10010","1","1"
332599,2534,2,3,"9620","1","2"
332599,2535,2,3,"23130","0","1"
332599,2536,2,3,"7350","1","1"
332599,2537,2,3,"20400","1","2"
332599,2538,2,3,"16430","0","2"
332599,2539,2,3,"5450","1","1"
332599,2540,2,3,"22530","1","2"
332599,2541,2,3,"3280","1","1"
332599,2542,2,4,"11050","1","2"
332599,2543,2,4,"5320","1","1"
332599,2544,2,4,"6230","1","2"
332599,2545,2,4,"9620","1","1"
332599,2546,2,4,"3190","0","1"
332599,2547,2,4,"8430","1","2"
332599,2548,2,4,"4530","1","1"
332599,2549,2,4,"2750","1","1"
332599,2550,2,4,"3850","1","2"
332599,2551,2,4,"5070","1","2"
332599,2552,2,4,"4020","1","1"
332599,2553,2,4,"4250","0","2"
332599,2554,2,4,"6300","0","2"
332599,2555,2,4,"5580","1","1"
332599,2556,2,4,"5250","1","2"
332599,2557,2,4,"4470","1","1"
332599,2558,2,4,"5240","1","1"
332599,2559,2,4,"5590","0","2"
332599,2560,2,4,"2670","1","1"
332599,2561,2,4,"3520","0","1"
418479,2562,2,1,"19849","1","0"
418479,2563,2,1,"17640","1","0"
418479,2564,2,1,"9360","1","0"
418479,2565,2,1,"8526","1","0"
418479,2566,2,1,"46856","1","0"
418479,2567,2,1,"16040","1","0"
418479,2568,2,1,"17944","1","0"
418479,2569,2,1,"35448","1","0"
418479,2570,2,1,"20616","1","0"
760390,3116,1,1,"233102","1","0"
418479,2571,2,1,"47720","1","0"
418479,2572,2,1,"40720","1","0"
418479,2573,2,1,"18248","1","0"
418479,2574,2,1,"11208","1","0"
418479,2575,2,1,"31792","1","0"
418479,2576,2,1,"83417","1","0"
418479,2577,2,1,"27095","1","0"
418479,2578,2,1,"18905","1","0"
418479,2579,2,1,"38320","1","0"
418479,2580,2,1,"24792","1","0"
418479,2581,2,1,"29913","1","0"
418479,2582,2,1,"74240","0","0"
418479,2583,2,1,"17975","1","0"
418479,2584,2,1,"38151","0","0"
418479,2585,2,1,"17361","1","0"
418479,2586,2,1,"24848","1","0"
418479,2587,2,1,"71535","1","0"
418479,2588,2,1,"45825","1","0"
418479,2589,2,1,"21968","0","0"
418479,2590,2,1,"35575","0","0"
418479,2591,2,1,"36257","0","0"
418479,2592,2,4,"7420","1","1"
418479,2593,2,4,"6890","1","1"
418479,2594,2,4,"15610","1","2"
418479,2595,2,4,"7250","0","1"
418479,2596,2,4,"13080","1","4"
418479,2597,2,4,"7340","1","2"
418479,2598,2,4,"7500","1","1"
418479,2599,2,4,"6970","0","2"
418479,2600,2,4,"8090","1","2"
418479,2601,2,4,"6450","1","1"
418479,2602,2,4,"4330","1","2"
418479,2603,2,4,"7770","1","1"
418479,2604,2,4,"8600","1","2"
418479,2605,2,4,"5530","0","1"
418479,2606,2,4,"4250","1","1"
418479,2607,2,4,"7180","1","1"
418479,2608,2,4,"5480","1","2"
418479,2609,2,4,"7170","1","2"
418479,2610,2,4,"3320","1","1"
418479,2611,2,4,"7740","0","1"
418479,2612,2,2,"4710","1","0"
418479,2613,2,2,"4680","1","0"
418479,2614,2,2,"9820","0","0"
418479,2615,2,2,"3750","1","0"
418479,2616,2,2,"3420","1","0"
418479,2617,2,2,"9270","1","0"
418479,2618,2,2,"5210","1","0"
418479,2619,2,2,"3750","0","0"
418479,2620,2,2,"3160","1","0"
418479,2621,2,2,"4630","1","0"
418479,2622,2,2,"14160","1","0"
418479,2623,2,2,"3070","1","0"
418479,2624,2,2,"3640","1","0"
418479,2625,2,2,"5710","1","0"
418479,2626,2,2,"16330","0","0"
418479,2627,2,2,"4870","0","0"
418479,2628,2,2,"4100","0","0"
418479,2629,2,2,"5570","1","0"
418479,2630,2,2,"3940","0","0"
418479,2631,2,2,"7190","1","0"
418479,2632,2,2,"6150","1","0"
418479,2633,2,2,"7680","1","0"
418479,2634,2,2,"6740","0","0"
418479,2635,2,2,"8500","1","0"
418479,2636,2,2,"4370","1","0"
418479,2637,2,2,"6240","1","0"
418479,2638,2,2,"7450","1","0"
418479,2639,2,2,"2230","1","0"
418479,2640,2,2,"5000","1","0"
418479,2641,2,2,"4470","1","0"
418479,2642,2,3,"7420","0","0"
418479,2643,2,3,"4760","1","0"
418479,2644,2,3,"37200","0","0"
418479,2645,2,3,"9590","1","0"
418479,2646,2,3,"11240","1","0"
760390,3117,1,1,"56855","1","0"
418479,2647,2,3,"9910","0","0"
418479,2648,2,3,"25480","0","0"
418479,2649,2,3,"8210","1","0"
418479,2650,2,3,"10560","0","0"
418479,2651,2,3,"13860","1","0"
259535,2652,2,1,"18550","1","0"
259535,2653,2,1,"15725","1","0"
259535,2654,2,1,"11441","1","0"
259535,2655,2,1,"8261","1","0"
259535,2656,2,1,"20928","1","0"
259535,2657,2,1,"41681","1","0"
259535,2658,2,1,"48859","1","0"
259535,2659,2,1,"149061","1","0"
259535,2660,2,1,"15856","1","0"
259535,2661,2,1,"69007","1","0"
799252,3035,1,1,"98701","1","0"
259535,2662,2,1,"29596","0","0"
259535,2663,2,1,"25789","1","0"
259535,2664,2,1,"15241","1","0"
259535,2665,2,1,"10647","1","0"
259535,2666,2,1,"43007","1","0"
259535,2667,2,1,"31559","1","0"
259535,2668,2,1,"22125","1","0"
259535,2669,2,1,"22254","1","0"
259535,2670,2,1,"28877","1","0"
259535,2671,2,1,"70087","1","0"
259535,2672,2,1,"22943","1","0"
405309,2796,-2,4,"540","0","0"
405309,2797,-2,4,"600","1","0"
760390,3113,1,1,"77714","1","0"
259535,2673,2,1,"32280","1","0"
259535,2674,2,1,"32585","1","0"
259535,2675,2,1,"26563","1","0"
259535,2676,2,1,"149301","1","0"
259535,2677,2,1,"37462","1","0"
259535,2678,2,1,"57942","1","0"
259535,2679,2,1,"41102","1","0"
259535,2680,2,1,"34264","1","0"
259535,2681,2,1,"69129","1","0"
259535,2682,2,4,"15780","1","1"
405309,2798,-2,4,"660","1","0"
405309,2799,-2,4,"730","1","0"
405309,2800,-2,4,"1030","1","0"
405309,2801,-2,4,"560","0","0"
259535,2683,2,4,"8710","1","1"
259535,2684,2,4,"7810","1","2"
259535,2685,2,4,"10510","1","2"
259535,2686,2,4,"3720","1","1"
259535,2687,2,4,"4150","1","1"
259535,2688,2,4,"21500","1","2"
259535,2708,2,3,"11790","1","1"
259535,2689,2,4,"7000","1","1"
259535,2690,2,4,"28560","1","4"
259535,2691,2,4,"9960","1","1"
259535,2692,2,4,"4070","1","1"
259535,2693,2,4,"5610","1","1"
259535,2694,2,4,"50440","1","7"
259535,2709,2,3,"55060","1","3"
259535,2695,2,4,"18380","1","3"
259535,2696,2,4,"5060","1","1"
259535,2697,2,4,"31960","1","3"
259535,2698,2,4,"55520","1","7"
259535,2699,2,4,"15370","1","2"
259535,2700,2,4,"9150","1","2"
259535,2710,2,3,"5160","1","1"
259535,2701,2,4,"42690","1","8"
259535,2702,2,3,"9070","1","1"
259535,2703,2,3,"73010","0","6"
259535,2704,2,3,"18600","1","7"
259535,2705,2,3,"90720","1","8"
259535,2706,2,3,"86440","1","11"
259535,2707,2,3,"19080","1","1"
259535,2720,2,2,"29550","1","0"
259535,2711,2,3,"27370","1","2"
259535,2712,2,2,"28260","1","0"
259535,2713,2,2,"26430","1","0"
259535,2714,2,2,"11080","1","0"
259535,2715,2,2,"8680","1","0"
259535,2716,2,2,"10320","1","0"
259535,2717,2,2,"23230","1","0"
259535,2718,2,2,"34450","1","0"
259535,2719,2,2,"12530","1","0"
405309,2783,-2,4,"600","0","0"
405309,2784,-2,4,"710","0","0"
405309,2785,-2,4,"540","1","0"
760390,3114,1,1,"136964","0","0"
259535,2721,2,2,"32170","1","0"
259535,2722,2,2,"69150","0","0"
259535,2723,2,2,"4700","1","0"
259535,2724,2,2,"13660","1","0"
259535,2725,2,2,"57060","1","0"
259535,2726,2,2,"8600","1","0"
259535,2727,2,2,"18250","1","0"
259535,2728,2,2,"12780","1","0"
259535,2729,2,2,"29550","1","0"
405309,2786,-2,4,"650","0","0"
405309,2787,-2,4,"600","1","0"
405309,2788,-2,4,"660","0","0"
405309,2789,-2,4,"1250","1","0"
405309,2790,-2,4,"500","1","0"
259535,2730,2,2,"38520","1","0"
259535,2731,2,2,"7510","1","0"
259535,2732,2,2,"13790","1","0"
259535,2733,2,2,"11170","1","0"
259535,2734,2,2,"45770","1","0"
259535,2735,2,2,"3290","1","0"
259535,2736,2,2,"53860","0","0"
259535,2737,2,2,"32030","1","0"
259535,2738,2,2,"11770","1","0"
405309,2791,-2,4,"550","0","0"
405309,2792,-2,4,"740","0","0"
405309,2793,-2,4,"710","0","0"
405309,2794,-2,4,"590","0","0"
405309,2795,-2,4,"540","1","0"
259535,2739,2,2,"6770","1","0"
259535,2740,2,2,"10990","1","0"
259535,2741,2,2,"14370","1","0"
405309,2742,-2,1,"18991","1","0"
405309,2743,-2,1,"22843","1","0"
405309,2744,-2,1,"25638","1","0"
405309,2745,-2,1,"8633","0","0"
405309,2746,-2,1,"4818","0","0"
405309,2747,-2,1,"3799","0","0"
405309,2748,-2,1,"2761","0","0"
405309,2749,-2,1,"4602","0","0"
405309,2750,-2,1,"3339","1","0"
405309,2751,-2,1,"2705","1","0"
405309,2752,-2,1,"1955","0","0"
405309,2753,-2,1,"2242","0","0"
405309,2754,-2,1,"2254","0","0"
405309,2755,-2,1,"1746","0","0"
405309,2756,-2,1,"3390","0","0"
405309,2757,-2,1,"2722","0","0"
405309,2758,-2,1,"2387","0","0"
405309,2759,-2,1,"5397","0","0"
405309,2760,-2,1,"3246","0","0"
405309,2761,-2,1,"3912","1","0"
405309,2762,-2,1,"3159","0","0"
405309,2763,-2,1,"3611","0","0"
405309,2764,-2,1,"1790","0","0"
405309,2765,-2,1,"2453","0","0"
405309,2766,-2,1,"1992","0","0"
405309,2767,-2,1,"1702","0","0"
405309,2768,-2,1,"2643","1","0"
405309,2769,-2,1,"2290","1","0"
405309,2770,-2,1,"1890","0","0"
405309,2771,-2,1,"2747","0","0"
405309,2772,-2,3,"2630","0","0"
405309,2773,-2,3,"510","0","0"
405309,2774,-2,3,"2460","0","0"
405309,2775,-2,3,"1900","0","0"
405309,2776,-2,3,"2080","0","0"
405309,2777,-2,3,"1850","0","0"
405309,2778,-2,3,"370","0","0"
405309,2779,-2,3,"3670","0","0"
405309,2780,-2,3,"2820","0","0"
405309,2781,-2,3,"1510","0","0"
405309,2782,-2,4,"2010","0","0"
405309,2802,-2,2,"3990","0","0"
405309,2803,-2,2,"2690","1","0"
405309,2804,-2,2,"3380","1","0"
405309,2805,-2,2,"2010","1","0"
405309,2806,-2,2,"2620","0","0"
405309,2807,-2,2,"2140","1","0"
405309,2808,-2,2,"1030","1","0"
405309,2809,-2,2,"1360","0","0"
405309,2810,-2,2,"2290","0","0"
405309,2811,-2,2,"1600","0","0"
405309,2812,-2,2,"6080","0","0"
405309,2813,-2,2,"1480","0","0"
405309,2814,-2,2,"1190","1","0"
405309,2815,-2,2,"6850","0","0"
405309,2816,-2,2,"2460","0","0"
405309,2817,-2,2,"2760","1","0"
405309,2818,-2,2,"5210","0","0"
405309,2819,-2,2,"1240","1","0"
405309,2820,-2,2,"640","0","0"
405309,2821,-2,2,"4690","1","0"
405309,2822,-2,2,"700","1","0"
405309,2823,-2,2,"1940","0","0"
405309,2824,-2,2,"690","0","0"
405309,2825,-2,2,"930","1","0"
405309,2826,-2,2,"950","1","0"
405309,2827,-2,2,"740","0","0"
405309,2828,-2,2,"620","1","0"
405309,2829,-2,2,"610","1","0"
405309,2830,-2,2,"590","0","0"
405309,2831,-2,2,"3090","0","0"
647517,2832,2,1,"13616","1","0"
647517,2833,2,1,"15740","1","0"
647517,2834,2,1,"13144","1","0"
647517,2835,2,1,"7677","1","0"
647517,2836,2,1,"30172","1","0"
647517,2837,2,1,"20573","1","0"
647517,2838,2,1,"19276","1","0"
647517,2839,2,1,"89899","1","0"
647517,2840,2,1,"44612","1","0"
647517,2841,2,1,"53489","1","0"
647517,2842,2,1,"14988","1","0"
647517,2843,2,1,"52755","1","0"
647517,2844,2,1,"16765","1","0"
647517,2845,2,1,"31075","1","0"
647517,2846,2,1,"23859","1","0"
647517,2847,2,1,"25110","1","0"
647517,2848,2,1,"13538","1","0"
647517,2849,2,1,"18990","1","0"
647517,2850,2,1,"41821","1","0"
647517,2851,2,1,"39016","1","0"
647517,2852,2,1,"37672","1","0"
647517,2853,2,1,"23544","1","0"
647517,2854,2,1,"36859","1","0"
647517,2855,2,1,"16580","0","0"
647517,2856,2,1,"26785","0","0"
647517,2857,2,1,"34023","1","0"
647517,2858,2,1,"27355","1","0"
647517,2859,2,1,"69278","1","0"
647517,2860,2,1,"52116","0","0"
647517,2861,2,1,"47131","0","0"
647517,2862,2,3,"9410","1","1"
647517,2863,2,3,"5710","1","1"
647517,2864,2,3,"6950","1","1"
647517,2865,2,3,"7980","1","2"
647517,2866,2,3,"15650","1","5"
647517,2867,2,3,"12330","1","3"
647517,2868,2,3,"2580","1","1"
647517,2869,2,3,"4010","1","1"
647517,2870,2,3,"5630","1","1"
647517,2871,2,3,"13870","1","3"
647517,2872,2,2,"4520","1","0"
647517,2873,2,2,"4390","0","0"
647517,2874,2,2,"6860","1","0"
647517,2875,2,2,"4540","1","0"
647517,2876,2,2,"8700","1","0"
647517,2877,2,2,"4520","1","0"
647517,2878,2,2,"4970","1","0"
647517,2879,2,2,"4510","1","0"
647517,2880,2,2,"7110","1","0"
647517,2881,2,2,"6700","0","0"
647517,2882,2,2,"6050","1","0"
647517,2883,2,2,"6980","0","0"
647517,2884,2,2,"6330","1","0"
647517,2885,2,2,"2700","1","0"
647517,2886,2,2,"2460","1","0"
647517,2887,2,2,"3830","1","0"
647517,2888,2,2,"4690","0","0"
647517,2889,2,2,"5680","1","0"
647517,2890,2,2,"2030","1","0"
647517,2891,2,2,"4990","1","0"
647517,2892,2,2,"9070","1","0"
647517,2893,2,2,"4340","1","0"
647517,2894,2,2,"2640","1","0"
647517,2895,2,2,"6100","0","0"
647517,2896,2,2,"3490","1","0"
647517,2897,2,2,"8320","1","0"
647517,2898,2,2,"5340","0","0"
647517,2899,2,2,"4680","1","0"
647517,2900,2,2,"4300","1","0"
647517,2901,2,2,"8030","1","0"
647517,2902,2,4,"8370","0","2"
647517,2903,2,4,"5700","1","2"
647517,2904,2,4,"4260","0","1"
647517,2905,2,4,"7280","1","2"
647517,2906,2,4,"3610","1","1"
647517,2907,2,4,"3490","1","1"
647517,2908,2,4,"7860","0","2"
647517,2909,2,4,"4440","1","1"
647517,2910,2,4,"4480","1","1"
647517,2911,2,4,"4270","1","1"
647517,2912,2,4,"3970","1","1"
647517,2913,2,4,"4270","0","1"
647517,2914,2,4,"4740","1","1"
647517,2915,2,4,"3410","1","1"
647517,2916,2,4,"4720","1","2"
647517,2917,2,4,"3450","1","1"
647517,2918,2,4,"3390","1","1"
647517,2919,2,4,"2900","1","1"
647517,2920,2,4,"4100","1","1"
647517,2921,2,4,"3280","0","1"
688752,2922,2,1,"35858","1","0"
688752,2923,2,1,"20594","1","0"
688752,2924,2,1,"19064","1","0"
688752,2925,2,1,"20674","1","0"
688752,2926,2,1,"65949","1","0"
688752,2927,2,1,"57989","1","0"
688752,2928,2,1,"37221","1","0"
688752,2929,2,1,"121440","1","0"
688752,2930,2,1,"35872","1","0"
688752,2931,2,1,"74536","1","0"
688752,2932,2,1,"86753","1","0"
688752,2933,2,1,"26774","1","0"
688752,2934,2,1,"28631","1","0"
688752,2935,2,1,"25166","1","0"
688752,2936,2,1,"22987","1","0"
688752,2937,2,1,"114972","1","0"
688752,2938,2,1,"44040","1","0"
688752,2939,2,1,"16862","0","0"
688752,2940,2,1,"28798","1","0"
688752,2941,2,1,"95151","1","0"
688752,2942,2,1,"66382","1","0"
688752,2943,2,1,"18379","1","0"
688752,2944,2,1,"34594","1","0"
688752,2945,2,1,"21616","1","0"
688752,2946,2,1,"75976","1","0"
688752,2947,2,1,"101956","1","0"
688752,2948,2,1,"38761","1","0"
688752,2949,2,1,"26422","1","0"
688752,2950,2,1,"194854","1","0"
688752,2951,2,1,"79113","1","0"
688752,2952,2,2,"6970","0","0"
688752,2953,2,2,"5720","1","0"
688752,2954,2,2,"8350","1","0"
688752,2955,2,2,"4280","1","0"
688752,2956,2,2,"3150","1","0"
688752,2957,2,2,"15360","1","0"
688752,2958,2,2,"19300","1","0"
688752,2959,2,2,"7920","1","0"
688752,2960,2,2,"21510","0","0"
688752,2961,2,2,"3250","1","0"
688752,2962,2,2,"4870","1","0"
688752,2963,2,2,"13270","1","0"
688752,2964,2,2,"31750","1","0"
688752,2965,2,2,"7500","1","0"
688752,2966,2,2,"12090","1","0"
688752,2967,2,2,"17420","1","0"
688752,2968,2,2,"5610","1","0"
688752,2969,2,2,"20980","1","0"
688752,2970,2,2,"11910","1","0"
688752,2971,2,2,"5450","1","0"
688752,2972,2,2,"14460","1","0"
688752,2973,2,2,"8740","1","0"
688752,2974,2,2,"2790","1","0"
688752,2975,2,2,"3290","1","0"
688752,2976,2,2,"16470","1","0"
688752,2977,2,2,"1910","1","0"
688752,2978,2,2,"6530","1","0"
688752,2979,2,2,"8920","1","0"
688752,2980,2,2,"11790","1","0"
688752,2981,2,2,"17370","1","0"
688752,2982,2,4,"23740","0","2"
688752,2983,2,4,"8980","1","2"
688752,2984,2,4,"8870","1","1"
688752,2985,2,4,"8920","1","3"
688752,2986,2,4,"14430","1","3"
799252,3033,1,1,"150855","0","0"
799252,3034,1,1,"63087","0","0"
688752,2987,2,4,"6330","1","3"
688752,2988,2,4,"6660","1","2"
688752,2989,2,4,"11820","1","3"
688752,2990,2,4,"6680","1","1"
688752,2991,2,4,"5750","1","1"
688752,2992,2,4,"12260","0","1"
688752,2993,2,4,"13310","0","1"
688752,2994,2,4,"2770","1","1"
688752,2995,2,4,"37210","1","1"
688752,2996,2,4,"9910","1","1"
688752,2997,2,4,"10730","1","4"
688752,2998,2,4,"35300","1","2"
688752,2999,2,4,"3920","1","3"
688752,3000,2,4,"3790","1","2"
688752,3001,2,4,"3610","1","3"
688752,3002,2,3,"60260","1","1"
688752,3003,2,3,"14620","1","2"
688752,3004,2,3,"33630","0","4"
688752,3005,2,3,"40920","1","3"
688752,3006,2,3,"28080","1","3"
688752,3007,2,3,"20060","1","3"
688752,3008,2,3,"9770","1","2"
688752,3009,2,3,"7800","1","1"
688752,3010,2,3,"15780","1","2"
688752,3011,2,3,"21150","1","2"
799252,3012,1,1,"47201","1","0"
799252,3013,1,1,"60309","1","0"
799252,3014,1,1,"45086","1","0"
799252,3015,1,1,"19704","1","0"
799252,3016,1,1,"302357","0","0"
799252,3017,1,1,"177210","1","0"
799252,3018,1,1,"154682","0","0"
799252,3019,1,1,"85509","1","0"
799252,3020,1,1,"99279","1","0"
799252,3021,1,1,"120279","0","0"
799252,3022,1,1,"79328","1","0"
799252,3023,1,1,"81448","1","0"
799252,3024,1,1,"143977","0","0"
799252,3025,1,1,"211749","0","0"
799252,3026,1,1,"234580","1","0"
799252,3027,1,1,"69905","1","0"
799252,3028,1,1,"79582","0","0"
799252,3029,1,1,"131156","1","0"
799252,3030,1,1,"94100","1","0"
799252,3031,1,1,"98604","0","0"
799252,3032,1,1,"192054","0","0"
799252,3036,1,1,"60664","0","0"
799252,3037,1,1,"86471","1","0"
799252,3038,1,1,"45060","0","0"
799252,3039,1,1,"73685","1","0"
799252,3040,1,1,"67126","1","0"
799252,3041,1,1,"29119","0","0"
799252,3042,1,2,"42370","0","0"
799252,3043,1,2,"11960","1","0"
799252,3044,1,2,"262190","1","0"
799252,3045,1,2,"3790","1","0"
799252,3046,1,2,"3110","1","0"
799252,3047,1,2,"6020","1","0"
799252,3048,1,2,"5240","0","0"
799252,3049,1,2,"19710","1","0"
799252,3050,1,2,"10190","1","0"
799252,3051,1,2,"5490","0","0"
799252,3052,1,2,"22560","0","0"
799252,3053,1,2,"16700","0","0"
799252,3054,1,2,"18720","1","0"
799252,3055,1,2,"21760","1","0"
799252,3056,1,2,"15890","1","0"
799252,3057,1,2,"15280","1","0"
799252,3058,1,2,"21560","1","0"
799252,3059,1,2,"4880","1","0"
799252,3060,1,2,"3790","1","0"
799252,3061,1,2,"5690","0","0"
799252,3062,1,2,"14250","1","0"
799252,3063,1,2,"7700","1","0"
799252,3064,1,2,"23570","0","0"
799252,3065,1,2,"4870","1","0"
799252,3066,1,2,"24130","1","0"
799252,3067,1,2,"29810","0","0"
799252,3068,1,2,"5220","1","0"
799252,3069,1,2,"4300","1","0"
799252,3070,1,2,"5350","1","0"
799252,3071,1,2,"16930","1","0"
799252,3072,1,4,"119500","0","3"
799252,3073,1,4,"1820","0","0"
799252,3074,1,4,"35210","0","2"
799252,3075,1,4,"5820","0","1"
799252,3076,1,4,"46060","0","2"
799252,3077,1,4,"52200","0","3"
799252,3078,1,4,"5110","0","1"
799252,3079,1,4,"6670","0","1"
799252,3080,1,4,"7480","1","2"
799252,3081,1,4,"8190","1","2"
799252,3082,1,4,"8870","0","3"
799252,3083,1,4,"4090","0","1"
799252,3084,1,4,"4960","1","2"
799252,3085,1,4,"6420","1","2"
799252,3086,1,4,"4040","0","1"
799252,3087,1,4,"3980","0","1"
799252,3088,1,4,"4180","1","1"
799252,3089,1,4,"4330","0","2"
799252,3090,1,4,"4430","1","1"
799252,3091,1,4,"8850","1","1"
799252,3092,1,3,"6120","0","0"
799252,3093,1,3,"433430","1","0"
799252,3094,1,3,"970","0","0"
799252,3095,1,3,"8690","0","0"
799252,3096,1,3,"7520","0","0"
799252,3097,1,3,"4290","1","0"
799252,3098,1,3,"3670","0","0"
799252,3099,1,3,"10360","0","0"
799252,3100,1,3,"3760","0","0"
799252,3101,1,3,"12370","1","0"
760390,3102,1,1,"3722","1","0"
760390,3103,1,1,"4990","0","0"
760390,3104,1,1,"41144","1","0"
760390,3105,1,1,"14678","1","0"
760390,3106,1,1,"296956","0","0"
760390,3107,1,1,"173765","1","0"
760390,3108,1,1,"136350","0","0"
760390,3109,1,1,"66434","1","0"
760390,3110,1,1,"93298","1","0"
760390,3111,1,1,"104884","1","0"
760390,3112,1,1,"87514","1","0"
760390,3118,1,1,"84954","0","0"
760390,3119,1,1,"122661","1","0"
760390,3120,1,1,"92244","1","0"
760390,3121,1,1,"109701","0","0"
760390,3122,1,1,"116210","0","0"
760390,3123,1,1,"167582","0","0"
760390,3124,1,1,"49738","0","0"
760390,3125,1,1,"93650","1","0"
760390,3126,1,1,"61193","0","0"
760390,3127,1,1,"86827","0","0"
760390,3128,1,1,"46368","1","0"
760390,3129,1,1,"83109","1","0"
760390,3130,1,1,"58786","0","0"
760390,3131,1,1,"29096","0","0"
760390,3132,1,2,"70010","0","0"
760390,3133,1,2,"391200","0","0"
760390,3134,1,2,"1120","1","0"
760390,3135,1,2,"11590","0","0"
760390,3136,1,2,"17610","0","0"
760390,3137,1,2,"43470","0","0"
760390,3138,1,2,"3570","0","0"
760390,3139,1,2,"5220","1","0"
760390,3140,1,2,"18360","1","0"
760390,3141,1,2,"9810","1","0"
760390,3142,1,2,"10240","1","0"
760390,3143,1,2,"36700","0","0"
760390,3144,1,2,"25280","1","0"
760390,3145,1,2,"43990","1","0"
760390,3146,1,2,"46230","1","0"
760390,3147,1,2,"42330","1","0"
760390,3148,1,2,"18860","1","0"
760390,3149,1,2,"33170","1","0"
760390,3150,1,2,"4950","0","0"
760390,3151,1,2,"37760","1","0"
760390,3152,1,2,"4330","1","0"
760390,3153,1,2,"23550","0","0"
760390,3154,1,2,"4910","1","0"
760390,3155,1,2,"47300","1","0"
760390,3156,1,2,"25420","1","0"
760390,3157,1,2,"44690","1","0"
760390,3158,1,2,"7780","0","0"
760390,3159,1,2,"35910","1","0"
760390,3160,1,2,"6440","1","0"
760390,3161,1,2,"6340","1","0"
760390,3162,1,3,"43150","0","0"
760390,3163,1,3,"11590","1","0"
760390,3164,1,3,"4190","0","0"
760390,3165,1,3,"9280","0","0"
760390,3166,1,3,"4920","0","0"
760390,3167,1,3,"9540","1","0"
760390,3168,1,3,"600000","0","0"
760390,3169,1,3,"7590","0","0"
760390,3170,1,3,"7990","0","0"
760390,3171,1,3,"6230","1","0"
760390,3172,1,4,"3130","0","1"
760390,3173,1,4,"3050","0","1"
760390,3174,1,4,"4610","0","1"
760390,3175,1,4,"3580","0","1"
760390,3176,1,4,"3990","1","1"
760390,3177,1,4,"13470","1","2"
760390,3178,1,4,"4170","1","1"
760390,3179,1,4,"3890","0","1"
760390,3180,1,4,"4850","1","1"
760390,3181,1,4,"4790","0","1"
760390,3182,1,4,"4600","0","1"
760390,3183,1,4,"6260","1","1"
760390,3184,1,4,"10700","0","2"
931997,3957,3,4,"9320","1","2"
760390,3185,1,4,"5110","1","1"
760390,3186,1,4,"6020","0","1"
760390,3187,1,4,"2590","0","1"
760390,3188,1,4,"4500","0","1"
760390,3189,1,4,"4180","0","1"
760390,3190,1,4,"7410","0","2"
760390,3191,1,4,"3650","0","1"
896485,3192,2,1,"40902","1","0"
896485,3193,2,1,"15383","1","0"
896485,3194,2,1,"15376","1","0"
896485,3195,2,1,"15296","1","0"
896485,3196,2,1,"20152","1","0"
896485,3197,2,1,"16600","1","0"
896485,3198,2,1,"7360","1","0"
896485,3199,2,1,"62864","1","0"
896485,3200,2,1,"11768","1","0"
896485,3201,2,1,"18976","1","0"
896485,3202,2,1,"99009","1","0"
896485,3203,2,1,"22889","1","0"
896485,3204,2,1,"7288","1","0"
896485,3205,2,1,"7081","1","0"
896485,3206,2,1,"24569","1","0"
896485,3207,2,1,"35712","1","0"
896485,3208,2,1,"32512","1","0"
896485,3209,2,1,"14360","1","0"
896485,3210,2,1,"64848","1","0"
896485,3211,2,1,"59616","1","0"
896485,3212,2,1,"41992","1","0"
896485,3213,2,1,"21296","1","0"
896485,3214,2,1,"61801","1","0"
896485,3215,2,1,"10856","0","0"
896485,3216,2,1,"36425","1","0"
364390,3579,2,1,"105937","0","0"
896485,3217,2,1,"26503","1","0"
896485,3218,2,1,"41624","1","0"
896485,3219,2,1,"16136","1","0"
896485,3220,2,1,"37896","1","0"
896485,3221,2,1,"32320","0","0"
896485,3222,2,2,"6580","0","0"
896485,3223,2,2,"3470","1","0"
896485,3224,2,2,"6800","1","0"
896485,3225,2,2,"8690","1","0"
896485,3226,2,2,"10810","1","0"
896485,3227,2,2,"9410","1","0"
896485,3228,2,2,"5060","1","0"
896485,3229,2,2,"4830","0","0"
896485,3230,2,2,"7090","1","0"
896485,3231,2,2,"8140","0","0"
896485,3232,2,2,"3870","1","0"
896485,3233,2,2,"3980","1","0"
896485,3234,2,2,"6400","1","0"
896485,3235,2,2,"10990","1","0"
896485,3236,2,2,"9490","1","0"
896485,3237,2,2,"9340","1","0"
896485,3238,2,2,"6090","1","0"
896485,3239,2,2,"4870","1","0"
896485,3240,2,2,"18630","0","0"
896485,3241,2,2,"14160","0","0"
896485,3242,2,2,"7830","1","0"
896485,3243,2,2,"5850","1","0"
896485,3244,2,2,"1920","1","0"
896485,3245,2,2,"7270","0","0"
896485,3246,2,2,"8550","1","0"
896485,3247,2,2,"6690","1","0"
896485,3248,2,2,"5740","0","0"
896485,3249,2,2,"8720","1","0"
896485,3250,2,2,"9110","1","0"
896485,3251,2,2,"3450","1","0"
896485,3252,2,3,"33940","0","10"
896485,3253,2,3,"15150","1","2"
896485,3254,2,3,"3010","1","1"
896485,3255,2,3,"17390","1","3"
896485,3256,2,3,"15130","0","3"
896485,3257,2,3,"8600","1","4"
896485,3258,2,3,"5290","1","1"
896485,3259,2,3,"10720","0","3"
896485,3260,2,3,"24340","1","5"
896485,3261,2,3,"19440","0","4"
896485,3262,2,4,"5360","1","2"
896485,3263,2,4,"8590","1","1"
896485,3264,2,4,"5960","1","2"
896485,3265,2,4,"4310","0","2"
896485,3266,2,4,"5010","1","1"
896485,3267,2,4,"13180","1","4"
896485,3268,2,4,"5910","1","1"
896485,3269,2,4,"7070","0","3"
896485,3270,2,4,"6640","1","2"
896485,3271,2,4,"2680","1","1"
896485,3272,2,4,"4220","1","3"
896485,3273,2,4,"3170","1","3"
896485,3274,2,4,"5950","1","3"
896485,3275,2,4,"2360","1","1"
896485,3276,2,4,"3310","1","3"
896485,3277,2,4,"11620","1","4"
896485,3278,2,4,"9630","1","4"
896485,3279,2,4,"2680","0","1"
896485,3280,2,4,"5470","1","3"
896485,3281,2,4,"2880","0","2"
953397,3282,2,1,"42227","1","0"
953397,3283,2,1,"16490","1","0"
953397,3284,2,1,"23282","1","0"
953397,3285,2,1,"16930","1","0"
953397,3286,2,1,"17489","1","0"
953397,3287,2,1,"13395","1","0"
953397,3288,2,1,"12328","1","0"
953397,3289,2,1,"18122","1","0"
953397,3290,2,1,"42204","0","0"
953397,3291,2,1,"39710","1","0"
953397,3292,2,1,"19931","1","0"
953397,3293,2,1,"58816","1","0"
953397,3294,2,1,"32116","1","0"
953397,3295,2,1,"11593","0","0"
953397,3296,2,1,"19932","0","0"
953397,3297,2,1,"43712","0","0"
953397,3298,2,1,"16769","0","0"
953397,3299,2,1,"14801","1","0"
953397,3300,2,1,"14450","1","0"
953397,3301,2,1,"13346","1","0"
953397,3302,2,1,"20778","1","0"
953397,3303,2,1,"24498","0","0"
953397,3304,2,1,"17920","0","0"
953397,3305,2,1,"14842","1","0"
953397,3306,2,1,"16602","1","0"
953397,3307,2,1,"12041","0","0"
953397,3308,2,1,"12799","0","0"
953397,3309,2,1,"19496","0","0"
953397,3310,2,1,"12844","0","0"
953397,3311,2,1,"9376","1","0"
953397,3312,2,4,"6830","0","1"
953397,3313,2,4,"3910","1","1"
953397,3314,2,4,"8310","0","1"
953397,3315,2,4,"8820","1","1"
953397,3316,2,4,"6110","1","1"
953397,3317,2,4,"6520","1","1"
953397,3318,2,4,"3910","1","1"
953397,3319,2,4,"5110","1","1"
953397,3320,2,4,"3040","1","1"
953397,3321,2,4,"5960","1","1"
953397,3322,2,4,"3560","1","1"
953397,3323,2,4,"4310","1","1"
953397,3324,2,4,"3880","1","1"
953397,3325,2,4,"6520","0","1"
953397,3326,2,4,"4260","1","1"
953397,3327,2,4,"7450","1","1"
953397,3328,2,4,"5960","1","1"
953397,3329,2,4,"4860","0","1"
953397,3330,2,4,"3950","1","1"
953397,3331,2,4,"6270","1","1"
953397,3332,2,2,"4070","1","0"
953397,3333,2,2,"4920","1","0"
953397,3334,2,2,"4120","1","0"
953397,3335,2,2,"3160","1","0"
953397,3336,2,2,"6300","1","0"
953397,3337,2,2,"5030","1","0"
953397,3338,2,2,"4150","0","0"
953397,3339,2,2,"6710","1","0"
953397,3340,2,2,"3590","1","0"
953397,3341,2,2,"5140","0","0"
953397,3342,2,2,"2990","1","0"
953397,3343,2,2,"3680","1","0"
953397,3344,2,2,"2380","1","0"
953397,3345,2,2,"3660","0","0"
953397,3346,2,2,"3920","1","0"
953397,3347,2,2,"2710","0","0"
953397,3348,2,2,"8340","1","0"
953397,3349,2,2,"4360","1","0"
953397,3350,2,2,"3440","1","0"
953397,3351,2,2,"6220","1","0"
953397,3352,2,2,"4170","1","0"
953397,3353,2,2,"7670","0","0"
953397,3354,2,2,"4200","0","0"
953397,3355,2,2,"4700","1","0"
953397,3356,2,2,"5260","0","0"
953397,3357,2,2,"4360","0","0"
953397,3358,2,2,"3770","0","0"
953397,3359,2,2,"4730","1","0"
953397,3360,2,2,"4950","1","0"
953397,3361,2,2,"3910","0","0"
953397,3362,2,3,"4600","0","0"
953397,3363,2,3,"11410","1","2"
953397,3364,2,3,"6610","0","1"
953397,3365,2,3,"3690","0","1"
953397,3366,2,3,"3860","1","2"
953397,3367,2,3,"9100","0","1"
953397,3368,2,3,"9490","0","1"
953397,3369,2,3,"9350","1","1"
953397,3370,2,3,"6870","0","1"
953397,3371,2,3,"8500","1","2"
389400,3372,2,1,"26771","1","0"
389400,3373,2,1,"22261","1","0"
389400,3374,2,1,"17883","1","0"
389400,3375,2,1,"30752","1","0"
389400,3376,2,1,"29055","1","0"
389400,3377,2,1,"47068","1","0"
389400,3378,2,1,"23268","1","0"
389400,3379,2,1,"37221","1","0"
389400,3380,2,1,"46740","1","0"
389400,3381,2,1,"23507","1","0"
389400,3382,2,1,"34547","1","0"
389400,3383,2,1,"110647","1","0"
389400,3384,2,1,"34209","1","0"
389400,3385,2,1,"24627","1","0"
389400,3386,2,1,"64248","1","0"
389400,3387,2,1,"39645","1","0"
389400,3388,2,1,"32617","1","0"
389400,3389,2,1,"19048","0","0"
389400,3390,2,1,"50159","1","0"
389400,3391,2,1,"111389","1","0"
389400,3392,2,1,"77487","1","0"
389400,3393,2,1,"31193","1","0"
389400,3394,2,1,"113728","1","0"
389400,3395,2,1,"23509","1","0"
389400,3396,2,1,"66439","1","0"
389400,3397,2,1,"49194","1","0"
389400,3398,2,1,"58283","1","0"
389400,3399,2,1,"34164","1","0"
389400,3400,2,1,"67100","1","0"
389400,3401,2,1,"93357","1","0"
389400,3402,2,4,"10380","0","1"
389400,3403,2,4,"12980","1","1"
389400,3404,2,4,"12450","1","1"
389400,3405,2,4,"16100","1","1"
389400,3406,2,4,"6550","1","1"
364390,3580,2,1,"29127","1","0"
389400,3407,2,4,"11330","1","2"
389400,3408,2,4,"17670","0","2"
389400,3409,2,4,"16340","1","2"
389400,3410,2,4,"6100","1","2"
389400,3411,2,4,"7290","1","1"
389400,3412,2,4,"9370","1","1"
389400,3413,2,4,"8740","1","1"
389400,3414,2,4,"10880","0","2"
389400,3415,2,4,"15190","1","1"
389400,3416,2,4,"5440","1","1"
389400,3417,2,4,"13460","1","2"
389400,3418,2,4,"5700","1","1"
389400,3419,2,4,"8240","0","2"
389400,3420,2,4,"6130","1","1"
389400,3421,2,4,"6110","0","1"
389400,3422,2,3,"26830","1","2"
389400,3423,2,3,"31770","1","2"
389400,3424,2,3,"10670","1","1"
389400,3425,2,3,"34290","0","1"
389400,3426,2,3,"13380","1","1"
389400,3427,2,3,"15940","1","3"
389400,3428,2,3,"27700","1","2"
389400,3429,2,3,"15730","1","1"
389400,3430,2,3,"12290","1","1"
389400,3431,2,3,"14260","1","1"
389400,3432,2,2,"5960","1","0"
389400,3433,2,2,"16820","1","0"
389400,3434,2,2,"13290","1","0"
389400,3435,2,2,"13310","1","0"
389400,3436,2,2,"5580","1","0"
389400,3437,2,2,"6080","1","0"
389400,3438,2,2,"12380","1","0"
389400,3439,2,2,"30420","1","0"
389400,3440,2,2,"29860","1","0"
389400,3441,2,2,"3800","1","0"
389400,3442,2,2,"4740","1","0"
389400,3443,2,2,"6530","1","0"
389400,3444,2,2,"12510","0","0"
389400,3445,2,2,"13800","1","0"
389400,3446,2,2,"11720","1","0"
389400,3447,2,2,"4040","1","0"
389400,3448,2,2,"6440","1","0"
389400,3449,2,2,"5220","1","0"
389400,3450,2,2,"7390","1","0"
389400,3451,2,2,"9600","1","0"
389400,3452,2,2,"19460","1","0"
389400,3453,2,2,"7480","1","0"
389400,3454,2,2,"21970","1","0"
389400,3455,2,2,"9820","1","0"
389400,3456,2,2,"8910","1","0"
389400,3457,2,2,"8740","1","0"
389400,3458,2,2,"4100","1","0"
389400,3459,2,2,"12800","1","0"
389400,3460,2,2,"5180","1","0"
389400,3461,2,2,"3640","1","0"
642006,3462,2,1,"16871","1","0"
642006,3463,2,1,"17382","1","0"
642006,3464,2,1,"16563","1","0"
642006,3465,2,1,"28674","1","0"
642006,3466,2,1,"53427","1","0"
642006,3467,2,1,"36958","1","0"
642006,3468,2,1,"6008","1","0"
642006,3469,2,1,"83120","1","0"
642006,3470,2,1,"47736","1","0"
642006,3471,2,1,"61640","1","0"
642006,3472,2,1,"27556","1","0"
642006,3473,2,1,"147143","1","0"
642006,3474,2,1,"34871","1","0"
642006,3475,2,1,"79412","1","0"
642006,3476,2,1,"70013","1","0"
642006,3477,2,1,"171367","0","0"
642006,3478,2,1,"66694","1","0"
642006,3479,2,1,"37185","1","0"
642006,3480,2,1,"77642","1","0"
642006,3481,2,1,"58906","0","0"
642006,3482,2,1,"168270","1","0"
642006,3483,2,1,"204579","0","0"
642006,3484,2,1,"591228","1","0"
642006,3485,2,1,"59775","1","0"
642006,3486,2,1,"94810","1","0"
642006,3487,2,1,"234959","0","0"
642006,3488,2,1,"28837","1","0"
642006,3489,2,1,"19783","0","0"
642006,3490,2,1,"26469","1","0"
642006,3491,2,1,"24475","0","0"
642006,3492,2,3,"15780","0","1"
642006,3493,2,3,"8940","1","1"
642006,3494,2,3,"1490","1","1"
642006,3495,2,3,"13610","0","2"
642006,3496,2,3,"6660","1","1"
642006,3497,2,3,"14930","0","3"
642006,3498,2,3,"14210","0","2"
642006,3499,2,3,"3990","0","0"
642006,3500,2,3,"2610","1","3"
642006,3501,2,3,"810","1","1"
642006,3502,2,4,"4490","1","1"
642006,3503,2,4,"11120","1","2"
642006,3504,2,4,"3450","0","1"
642006,3505,2,4,"4270","1","2"
642006,3506,2,4,"5380","1","2"
642006,3507,2,4,"4320","1","1"
642006,3508,2,4,"3150","1","1"
642006,3509,2,4,"13710","1","3"
642006,3510,2,4,"3010","1","1"
642006,3511,2,4,"3410","0","1"
642006,3512,2,4,"2010","0","1"
642006,3513,2,4,"2260","1","1"
642006,3514,2,4,"4010","1","1"
642006,3515,2,4,"2870","1","1"
642006,3516,2,4,"6140","0","2"
642006,3517,2,4,"2110","1","1"
642006,3518,2,4,"3710","1","2"
642006,3519,2,4,"3200","1","1"
642006,3520,2,4,"1950","1","1"
642006,3521,2,4,"9590","0","3"
642006,3522,2,2,"4750","1","0"
642006,3523,2,2,"7180","1","0"
642006,3524,2,2,"15950","0","0"
642006,3525,2,2,"8210","1","0"
642006,3526,2,2,"7810","0","0"
642006,3527,2,2,"15160","1","0"
642006,3528,2,2,"5070","1","0"
642006,3529,2,2,"34570","1","0"
642006,3530,2,2,"18100","1","0"
642006,3531,2,2,"12720","0","0"
642006,3532,2,2,"10070","0","0"
642006,3533,2,2,"11500","0","0"
642006,3534,2,2,"4860","1","0"
642006,3535,2,2,"13760","0","0"
642006,3536,2,2,"5140","0","0"
642006,3537,2,2,"6570","0","0"
642006,3538,2,2,"6480","1","0"
642006,3539,2,2,"10050","0","0"
642006,3540,2,2,"11640","1","0"
642006,3541,2,2,"8810","1","0"
642006,3542,2,2,"5060","1","0"
642006,3543,2,2,"5860","1","0"
642006,3544,2,2,"3530","1","0"
642006,3545,2,2,"7750","1","0"
642006,3546,2,2,"7380","1","0"
642006,3547,2,2,"4210","1","0"
642006,3548,2,2,"8300","1","0"
642006,3549,2,2,"6870","0","0"
642006,3550,2,2,"6540","1","0"
642006,3551,2,2,"8870","1","0"
364390,3552,2,1,"12398","1","0"
364390,3553,2,1,"31714","1","0"
364390,3554,2,1,"17917","1","0"
364390,3555,2,1,"21533","1","0"
364390,3556,2,1,"62897","0","0"
364390,3557,2,1,"35062","1","0"
364390,3558,2,1,"30795","0","0"
364390,3559,2,1,"20397","1","0"
364390,3560,2,1,"116873","0","0"
364390,3561,2,1,"20268","1","0"
364390,3562,2,1,"114011","0","0"
364390,3563,2,1,"52203","0","0"
364390,3564,2,1,"24094","0","0"
364390,3565,2,1,"45448","0","0"
364390,3566,2,1,"85123","1","0"
364390,3567,2,1,"90385","1","0"
364390,3568,2,1,"60483","0","0"
364390,3569,2,1,"15492","1","0"
364390,3570,2,1,"45767","1","0"
364390,3571,2,1,"168676","1","0"
364390,3572,2,1,"44992","1","0"
364390,3573,2,1,"54871","0","0"
364390,3574,2,1,"168409","1","0"
364390,3575,2,1,"11465","0","0"
364390,3576,2,1,"78889","0","0"
364390,3577,2,1,"82243","1","0"
364390,3578,2,1,"75566","1","0"
364390,3581,2,1,"20060","0","0"
364390,3582,2,3,"3920","0","0"
364390,3583,2,3,"7350","0","0"
364390,3584,2,3,"1640","0","0"
364390,3585,2,3,"3640","0","0"
364390,3586,2,3,"44220","1","0"
364390,3587,2,3,"4560","0","0"
364390,3588,2,3,"730","0","0"
364390,3589,2,3,"1650","0","0"
364390,3590,2,3,"11090","1","0"
364390,3591,2,3,"23080","0","0"
364390,3592,2,2,"5620","0","0"
364390,3593,2,2,"5190","1","0"
364390,3594,2,2,"9310","1","0"
364390,3595,2,2,"10290","1","0"
364390,3596,2,2,"5760","0","0"
364390,3597,2,2,"3560","1","0"
364390,3598,2,2,"8900","1","0"
364390,3599,2,2,"5360","1","0"
364390,3600,2,2,"28090","1","0"
364390,3601,2,2,"8980","1","0"
364390,3602,2,2,"5190","1","0"
364390,3603,2,2,"5560","1","0"
364390,3604,2,2,"4370","1","0"
364390,3605,2,2,"6420","1","0"
364390,3606,2,2,"9320","1","0"
364390,3607,2,2,"5130","1","0"
364390,3608,2,2,"3570","1","0"
364390,3609,2,2,"5920","0","0"
364390,3610,2,2,"4330","1","0"
364390,3611,2,2,"6750","0","0"
364390,3612,2,2,"2820","1","0"
364390,3613,2,2,"4890","1","0"
364390,3614,2,2,"5910","1","0"
364390,3615,2,2,"3550","0","0"
364390,3616,2,2,"6400","0","0"
364390,3617,2,2,"5340","1","0"
364390,3618,2,2,"9540","0","0"
364390,3619,2,2,"7950","1","0"
364390,3620,2,2,"3930","1","0"
364390,3621,2,2,"5080","0","0"
364390,3622,2,4,"4700","0","0"
364390,3623,2,4,"9290","0","0"
364390,3624,2,4,"4220","0","0"
364390,3625,2,4,"3510","0","0"
364390,3626,2,4,"5750","1","0"
364390,3627,2,4,"3610","1","0"
364390,3628,2,4,"2700","0","0"
364390,3629,2,4,"7990","1","0"
364390,3630,2,4,"6740","1","0"
364390,3631,2,4,"7250","0","0"
364390,3632,2,4,"3170","0","0"
364390,3633,2,4,"2700","1","0"
364390,3634,2,4,"1530","1","0"
364390,3635,2,4,"6720","1","0"
364390,3636,2,4,"3340","0","0"
364390,3637,2,4,"3640","0","0"
364390,3638,2,4,"3130","1","0"
364390,3639,2,4,"3400","1","0"
364390,3640,2,4,"8980","1","0"
364390,3641,2,4,"3490","1","0"
487731,3642,3,1,"13167","0","0"
487731,3643,3,1,"13714","1","0"
487731,3644,3,1,"10411","1","0"
487731,3645,3,1,"6266","1","0"
487731,3646,3,1,"14234","0","0"
487731,3647,3,1,"12866","0","0"
931997,3958,3,4,"5650","1","2"
487731,3648,3,1,"14592","1","0"
487731,3649,3,1,"33813","0","0"
487731,3650,3,1,"12487","0","0"
487731,3651,3,1,"10029","0","0"
487731,3652,3,1,"7116","0","0"
487731,3653,3,1,"11914","1","0"
487731,3654,3,1,"10031","0","0"
487731,3655,3,1,"20076","0","0"
487731,3656,3,1,"15274","0","0"
487731,3657,3,1,"7496","0","0"
487731,3658,3,1,"7288","0","0"
487731,3659,3,1,"6799","1","0"
487731,3660,3,1,"14866","1","0"
487731,3661,3,1,"9941","0","0"
487731,3662,3,1,"14930","0","0"
487731,3663,3,1,"7855","1","0"
487731,3664,3,1,"13317","0","0"
487731,3665,3,1,"99638","1","0"
487731,3666,3,1,"9179","0","0"
487731,3667,3,1,"8435","1","0"
487731,3668,3,1,"2737","0","0"
487731,3669,3,1,"2089","0","0"
487731,3670,3,1,"2076","0","0"
487731,3671,3,1,"3003","0","0"
487731,3672,3,2,"3840","1","0"
487731,3673,3,2,"5730","1","0"
487731,3674,3,2,"6450","0","0"
487731,3675,3,2,"5180","1","0"
487731,3676,3,2,"4290","0","0"
487731,3677,3,2,"5610","1","0"
487731,3678,3,2,"7160","1","0"
487731,3679,3,2,"6830","1","0"
487731,3680,3,2,"5350","1","0"
487731,3681,3,2,"5070","1","0"
487731,3682,3,2,"3920","0","0"
487731,3683,3,2,"4710","1","0"
487731,3684,3,2,"5350","1","0"
487731,3685,3,2,"3120","1","0"
487731,3686,3,2,"3500","1","0"
487731,3687,3,2,"13970","1","0"
487731,3688,3,2,"6860","1","0"
487731,3689,3,2,"5770","0","0"
487731,3690,3,2,"3410","1","0"
487731,3691,3,2,"5810","1","0"
487731,3692,3,2,"2960","0","0"
487731,3693,3,2,"5970","0","0"
487731,3694,3,2,"6570","1","0"
487731,3695,3,2,"7170","0","0"
487731,3696,3,2,"5970","1","0"
487731,3697,3,2,"5160","1","0"
487731,3698,3,2,"4660","1","0"
487731,3699,3,2,"4290","1","0"
487731,3700,3,2,"4060","1","0"
487731,3701,3,2,"3170","0","0"
487731,3702,3,3,"12270","0","0"
487731,3703,3,3,"6770","0","0"
487731,3704,3,3,"4820","0","0"
487731,3705,3,3,"13900","1","0"
487731,3706,3,3,"5730","1","0"
487731,3707,3,3,"2320","1","0"
487731,3708,3,3,"7020","0","0"
487731,3709,3,3,"2840","0","0"
487731,3710,3,3,"6390","1","0"
931997,3959,3,4,"7600","1","3"
487731,3711,3,3,"2600","0","0"
487731,3712,3,4,"3410","1","0"
487731,3713,3,4,"4390","0","0"
487731,3714,3,4,"2400","0","0"
487731,3715,3,4,"5280","0","0"
487731,3716,3,4,"2540","0","0"
487731,3717,3,4,"2320","1","0"
487731,3718,3,4,"3890","0","0"
487731,3719,3,4,"2860","0","0"
487731,3720,3,4,"3160","0","0"
487731,3721,3,4,"4170","0","0"
487731,3722,3,4,"3980","0","0"
487731,3723,3,4,"3870","1","0"
487731,3724,3,4,"3530","1","0"
487731,3725,3,4,"3060","0","0"
487731,3726,3,4,"3670","1","0"
487731,3727,3,4,"2020","0","0"
487731,3728,3,4,"3860","0","0"
487731,3729,3,4,"2390","1","0"
487731,3730,3,4,"2780","0","0"
487731,3731,3,4,"3330","1","0"
586515,3732,3,1,"20072","1","0"
586515,3733,3,1,"10768","1","0"
586515,3734,3,1,"17068","1","0"
586515,3735,3,1,"13233","1","0"
586515,3736,3,1,"25337","1","0"
586515,3737,3,1,"25284","1","0"
586515,3738,3,1,"14983","1","0"
586515,3739,3,1,"72793","0","0"
586515,3740,3,1,"18179","1","0"
586515,3741,3,1,"35148","1","0"
586515,3742,3,1,"21266","1","0"
586515,3743,3,1,"16555","1","0"
586515,3744,3,1,"25397","1","0"
586515,3745,3,1,"20636","0","0"
586515,3746,3,1,"82665","1","0"
586515,3747,3,1,"25982","1","0"
586515,3748,3,1,"21140","1","0"
586515,3749,3,1,"11010","0","0"
586515,3750,3,1,"49747","1","0"
586515,3751,3,1,"17581","1","0"
586515,3752,3,1,"25679","1","0"
586515,3753,3,1,"11894","1","0"
586515,3754,3,1,"17872","1","0"
586515,3755,3,1,"28373","1","0"
586515,3756,3,1,"15040","1","0"
586515,3757,3,1,"15186","1","0"
586515,3758,3,1,"38723","1","0"
586515,3759,3,1,"20002","1","0"
586515,3760,3,1,"41705","1","0"
586515,3761,3,1,"45132","0","0"
586515,3762,3,3,"10320","1","1"
586515,3763,3,3,"17600","1","2"
586515,3764,3,3,"5890","1","1"
586515,3765,3,3,"6990","1","1"
586515,3766,3,3,"5980","1","1"
586515,3767,3,3,"8190","1","1"
586515,3768,3,3,"10570","0","1"
586515,3769,3,3,"4660","1","1"
586515,3770,3,3,"3010","1","1"
586515,3771,3,3,"11900","1","1"
586515,3772,3,2,"4050","1","0"
586515,3773,3,2,"7010","1","0"
586515,3774,3,2,"3500","1","0"
586515,3775,3,2,"9050","1","0"
586515,3776,3,2,"6080","1","0"
586515,3777,3,2,"9580","1","0"
586515,3778,3,2,"9960","1","0"
949909,3837,3,1,"54059","0","0"
586515,3779,3,2,"6990","1","0"
586515,3780,3,2,"26400","0","0"
586515,3781,3,2,"3830","1","0"
586515,3782,3,2,"4260","1","0"
586515,3783,3,2,"2400","0","0"
586515,3784,3,2,"8150","1","0"
586515,3785,3,2,"9740","1","0"
586515,3786,3,2,"7940","1","0"
586515,3787,3,2,"3430","1","0"
586515,3788,3,2,"25590","0","0"
586515,3789,3,2,"6950","1","0"
586515,3790,3,2,"5510","0","0"
586515,3791,3,2,"11020","0","0"
586515,3792,3,2,"7630","1","0"
586515,3793,3,2,"6970","0","0"
586515,3794,3,2,"15320","1","0"
586515,3795,3,2,"6870","1","0"
586515,3796,3,2,"6270","1","0"
586515,3797,3,2,"7300","0","0"
586515,3798,3,2,"5710","1","0"
586515,3799,3,2,"5780","0","0"
586515,3800,3,2,"6710","1","0"
586515,3801,3,2,"5210","1","0"
586515,3802,3,4,"9340","1","2"
586515,3803,3,4,"13330","1","1"
586515,3804,3,4,"5620","1","1"
586515,3805,3,4,"7410","1","1"
586515,3806,3,4,"8250","0","1"
586515,3807,3,4,"5510","1","1"
586515,3808,3,4,"5850","1","1"
586515,3809,3,4,"3260","1","1"
586515,3810,3,4,"3130","1","1"
586515,3811,3,4,"6240","1","2"
586515,3812,3,4,"13810","1","1"
586515,3813,3,4,"3510","0","1"
586515,3814,3,4,"3430","0","1"
586515,3815,3,4,"4800","0","1"
586515,3816,3,4,"4050","1","1"
586515,3817,3,4,"6450","0","2"
586515,3818,3,4,"4230","1","1"
586515,3819,3,4,"4150","1","1"
586515,3820,3,4,"3000","1","1"
586515,3821,3,4,"5350","1","1"
949909,3822,3,1,"17596","1","0"
949909,3823,3,1,"12204","1","0"
949909,3824,3,1,"13153","1","0"
949909,3825,3,1,"9792","1","0"
949909,3826,3,1,"31028","1","0"
949909,3827,3,1,"15180","1","0"
949909,3828,3,1,"20885","1","0"
949909,3829,3,1,"14337","1","0"
949909,3830,3,1,"58387","1","0"
949909,3831,3,1,"72862","1","0"
949909,3832,3,1,"185464","1","0"
949909,3833,3,1,"31866","1","0"
949909,3834,3,1,"17363","1","0"
949909,3835,3,1,"24745","0","0"
949909,3836,3,1,"20870","0","0"
931997,3954,3,4,"9560","1","1"
949909,3838,3,1,"19967","1","0"
949909,3839,3,1,"19936","1","0"
949909,3840,3,1,"51782","0","0"
949909,3841,3,1,"121819","0","0"
949909,3842,3,1,"38912","0","0"
949909,3843,3,1,"128777","0","0"
949909,3844,3,1,"11171","0","0"
949909,3845,3,1,"34049","1","0"
949909,3846,3,1,"11667","0","0"
949909,3847,3,1,"13329","1","0"
949909,3848,3,1,"9816","1","0"
949909,3849,3,1,"11462","0","0"
949909,3850,3,1,"36223","0","0"
949909,3851,3,1,"21342","0","0"
949909,3852,3,4,"6100","1","3"
949909,3853,3,4,"14870","1","3"
949909,3854,3,4,"9840","0","2"
949909,3855,3,4,"9700","1","3"
949909,3856,3,4,"4320","0","1"
949909,3857,3,4,"6780","1","2"
949909,3858,3,4,"10110","1","3"
949909,3859,3,4,"5670","1","3"
949909,3860,3,4,"9410","1","3"
949909,3861,3,4,"3060","1","2"
949909,3862,3,4,"6140","1","3"
949909,3863,3,4,"6140","0","3"
949909,3864,3,4,"3890","1","2"
949909,3865,3,4,"4670","0","2"
949909,3866,3,4,"8540","1","3"
949909,3867,3,4,"3560","0","2"
949909,3868,3,4,"4220","1","3"
949909,3869,3,4,"8370","1","4"
949909,3870,3,4,"3330","1","2"
949909,3871,3,4,"4250","1","1"
949909,3872,3,3,"9500","1","3"
949909,3873,3,3,"1240","0","1"
949909,3874,3,3,"5950","0","2"
949909,3875,3,3,"9350","1","2"
949909,3876,3,3,"9190","0","2"
949909,3877,3,3,"11040","1","2"
949909,3878,3,3,"3000","0","1"
949909,3879,3,3,"3250","1","1"
949909,3880,3,3,"2270","1","3"
949909,3881,3,3,"24390","0","5"
949909,3882,3,2,"5230","0","0"
949909,3883,3,2,"6500","1","0"
949909,3884,3,2,"4220","1","0"
949909,3885,3,2,"17830","1","0"
949909,3886,3,2,"6250","1","0"
949909,3887,3,2,"17360","1","0"
949909,3888,3,2,"11200","1","0"
949909,3889,3,2,"20830","1","0"
949909,3890,3,2,"20930","1","0"
949909,3891,3,2,"5080","1","0"
949909,3892,3,2,"4720","0","0"
949909,3893,3,2,"5670","1","0"
949909,3894,3,2,"6710","1","0"
949909,3895,3,2,"5350","1","0"
949909,3896,3,2,"3130","0","0"
949909,3897,3,2,"3450","0","0"
949909,3898,3,2,"2090","0","0"
949909,3899,3,2,"8940","0","0"
949909,3900,3,2,"8030","1","0"
931997,3955,3,4,"10060","1","2"
931997,3956,3,4,"9390","1","1"
949909,3901,3,2,"4460","1","0"
949909,3902,3,2,"6730","1","0"
949909,3903,3,2,"4160","1","0"
949909,3904,3,2,"4390","1","0"
949909,3905,3,2,"2440","1","0"
949909,3906,3,2,"3270","1","0"
949909,3907,3,2,"3970","1","0"
949909,3908,3,2,"6110","1","0"
949909,3909,3,2,"19850","0","0"
949909,3910,3,2,"6120","1","0"
949909,3911,3,2,"5690","0","0"
931997,3912,3,1,"1975136","1","0"
931997,3913,3,1,"98872","1","0"
931997,3914,3,1,"41376","1","0"
931997,3915,3,1,"23996","1","0"
931997,3916,3,1,"330564","0","0"
931997,3917,3,1,"198111","1","0"
931997,3918,3,1,"34713","0","0"
931997,3919,3,1,"47456","1","0"
931997,3920,3,1,"134919","1","0"
931997,3921,3,1,"49074","1","0"
931997,3922,3,1,"131596","1","0"
931997,3923,3,1,"123790","1","0"
931997,3924,3,1,"63398","1","0"
931997,3925,3,1,"74710","1","0"
931997,3926,3,1,"108647","0","0"
931997,3927,3,1,"73037","1","0"
931997,3928,3,1,"182822","1","0"
931997,3929,3,1,"53668","0","0"
931997,3930,3,1,"251433","0","0"
931997,3931,3,1,"103812","1","0"
931997,3932,3,1,"56438","0","0"
931997,3933,3,1,"63676","0","0"
931997,3934,3,1,"174457","0","0"
931997,3935,3,1,"56954","0","0"
931997,3936,3,1,"288185","0","0"
931997,3937,3,1,"129551","0","0"
931997,3938,3,1,"454422","0","0"
931997,3939,3,1,"109674","0","0"
931997,3940,3,1,"105715","0","0"
931997,3941,3,1,"625363","1","0"
931997,3942,3,3,"35130","1","4"
931997,3943,3,3,"32590","0","2"
931997,3944,3,3,"23820","0","1"
931997,3945,3,3,"19590","0","0"
931997,3946,3,3,"61310","0","4"
931997,3947,3,3,"27750","1","3"
931997,3948,3,3,"23740","0","5"
931997,3949,3,3,"11460","0","1"
931997,3950,3,3,"9650","0","0"
931997,3951,3,3,"11970","1","0"
931997,3952,3,4,"17960","1","1"
931997,3953,3,4,"10640","1","1"
931997,3960,3,4,"14330","1","1"
931997,3961,3,4,"17870","1","3"
931997,3962,3,4,"12120","0","2"
931997,3963,3,4,"7070","1","2"
931997,3964,3,4,"11960","1","3"
931997,3965,3,4,"5340","1","1"
931997,3966,3,4,"5620","1","1"
931997,3967,3,4,"6880","0","2"
931997,3968,3,4,"18230","1","2"
931997,3969,3,4,"5490","1","1"
931997,3970,3,4,"7960","1","1"
931997,3971,3,4,"9460","0","1"
931997,3972,3,2,"10540","1","0"
931997,3973,3,2,"12920","0","0"
931997,3974,3,2,"11400","1","0"
931997,3975,3,2,"18760","1","0"
931997,3976,3,2,"16050","1","0"
931997,3977,3,2,"27660","1","0"
931997,3978,3,2,"16970","1","0"
931997,3979,3,2,"23940","1","0"
931997,3980,3,2,"10080","0","0"
931997,3981,3,2,"6240","1","0"
931997,3982,3,2,"11840","0","0"
931997,3983,3,2,"7860","0","0"
931997,3984,3,2,"4190","1","0"
931997,3985,3,2,"4940","0","0"
931997,3986,3,2,"6650","1","0"
931997,3987,3,2,"13750","1","0"
931997,3988,3,2,"7770","0","0"
931997,3989,3,2,"11270","1","0"
931997,3990,3,2,"12040","1","0"
931997,3991,3,2,"5940","1","0"
931997,3992,3,2,"8240","1","0"
931997,3993,3,2,"7430","1","0"
931997,3994,3,2,"13530","1","0"
931997,3995,3,2,"9310","1","0"
931997,3996,3,2,"5020","1","0"
931997,3997,3,2,"14860","0","0"
931997,3998,3,2,"5640","1","0"
931997,3999,3,2,"5140","1","0"
931997,4000,3,2,"5340","1","0"
931997,4001,3,2,"8730","1","0"
810153,4002,3,1,"15151","0","0"
810153,4003,3,1,"13864","1","0"
810153,4004,3,1,"16984","1","0"
810153,4005,3,1,"13983","1","0"
810153,4006,3,1,"11681","1","0"
810153,4007,3,1,"16375","1","0"
810153,4008,3,1,"16432","1","0"
810153,4009,3,1,"43968","0","0"
810153,4010,3,1,"40161","1","0"
810153,4011,3,1,"40064","1","0"
810153,4012,3,1,"13448","1","0"
810153,4013,3,1,"14766","1","0"
810153,4014,3,1,"17040","1","0"
810153,4015,3,1,"16855","1","0"
810153,4016,3,1,"18001","1","0"
810153,4017,3,1,"23525","0","0"
810153,4018,3,1,"29391","1","0"
810153,4019,3,1,"10048","1","0"
810153,4020,3,1,"25439","1","0"
810153,4021,3,1,"27712","1","0"
810153,4022,3,1,"24920","0","0"
810153,4023,3,1,"12511","1","0"
810153,4024,3,1,"16360","1","0"
810153,4025,3,1,"15640","1","0"
810153,4026,3,1,"25087","1","0"
810153,4027,3,1,"17202","0","0"
810153,4028,3,1,"18840","1","0"
810153,4029,3,1,"16480","1","0"
810153,4030,3,1,"32624","0","0"
810153,4031,3,1,"8519","0","0"
810153,4032,3,4,"14500","1","0"
810153,4033,3,4,"3940","0","0"
810153,4034,3,4,"3050","1","0"
810153,4035,3,4,"5170","0","0"
810153,4036,3,4,"4350","1","0"
810153,4037,3,4,"5710","0","0"
810153,4038,3,4,"5470","1","0"
810153,4039,3,4,"5220","1","0"
810153,4040,3,4,"6660","1","0"
810153,4041,3,4,"6070","0","0"
810153,4042,3,4,"7910","0","0"
810153,4043,3,4,"5500","1","0"
810153,4044,3,4,"2660","1","0"
810153,4045,3,4,"3210","1","0"
810153,4046,3,4,"3190","0","0"
810153,4047,3,4,"4610","1","0"
810153,4048,3,4,"3870","1","0"
810153,4049,3,4,"6620","1","0"
810153,4050,3,4,"2100","0","0"
810153,4051,3,4,"2180","1","0"
810153,4052,3,2,"2320","1","0"
810153,4053,3,2,"1930","1","0"
810153,4054,3,2,"1760","0","0"
810153,4055,3,2,"6950","1","0"
810153,4056,3,2,"1000","0","0"
810153,4057,3,2,"340","1","0"
810153,4058,3,2,"2180","0","0"
810153,4059,3,2,"3190","1","0"
810153,4060,3,2,"2900","1","0"
810153,4061,3,2,"2330","0","0"
810153,4062,3,2,"1650","1","0"
810153,4063,3,2,"3780","1","0"
810153,4064,3,2,"2910","1","0"
810153,4065,3,2,"2050","1","0"
810153,4066,3,2,"2560","0","0"
810153,4067,3,2,"1760","1","0"
810153,4068,3,2,"2580","1","0"
810153,4069,3,2,"1780","1","0"
810153,4070,3,2,"3500","1","0"
810153,4071,3,2,"1670","0","0"
810153,4072,3,2,"2620","0","0"
810153,4073,3,2,"3270","0","0"
810153,4074,3,2,"2660","0","0"
810153,4075,3,2,"3330","0","0"
810153,4076,3,2,"5030","1","0"
810153,4077,3,2,"2840","1","0"
810153,4078,3,2,"6520","0","0"
810153,4079,3,2,"1540","1","0"
810153,4080,3,2,"1070","1","0"
810153,4081,3,2,"1470","1","0"
810153,4082,3,3,"2330","0","0"
810153,4083,3,3,"34940","0","0"
810153,4084,3,3,"15430","0","0"
810153,4085,3,3,"3340","0","0"
810153,4086,3,3,"3430","1","0"
810153,4087,3,3,"10290","1","0"
810153,4088,3,3,"5070","0","0"
810153,4089,3,3,"5470","1","0"
810153,4090,3,3,"2280","0","0"
810153,4091,3,3,"8680","0","0"
590156,4092,2,1,"15998","1","0"
590156,4093,2,1,"38286","1","0"
590156,4094,2,1,"13423","1","0"
590156,4095,2,1,"9935","1","0"
590156,4096,2,1,"20619","1","0"
590156,4097,2,1,"15430","1","0"
590156,4098,2,1,"16270","1","0"
590156,4099,2,1,"22771","1","0"
590156,4100,2,1,"34772","1","0"
590156,4101,2,1,"23574","1","0"
590156,4102,2,1,"14003","1","0"
590156,4103,2,1,"17335","1","0"
590156,4104,2,1,"12261","1","0"
590156,4105,2,1,"11453","1","0"
590156,4106,2,1,"19950","1","0"
590156,4107,2,1,"25603","1","0"
590156,4108,2,1,"42994","1","0"
590156,4109,2,1,"25631","1","0"
590156,4110,2,1,"42193","1","0"
590156,4111,2,1,"17176","1","0"
590156,4112,2,1,"18195","1","0"
590156,4113,2,1,"24620","1","0"
590156,4114,2,1,"26982","1","0"
590156,4115,2,1,"18965","1","0"
590156,4116,2,1,"34843","1","0"
590156,4117,2,1,"50907","1","0"
590156,4118,2,1,"32783","0","0"
590156,4119,2,1,"15322","1","0"
590156,4120,2,1,"63049","0","0"
590156,4121,2,1,"19545","1","0"
590156,4122,2,2,"7430","1","0"
590156,4123,2,2,"18300","0","0"
590156,4124,2,2,"5990","1","0"
590156,4125,2,2,"7770","1","0"
590156,4126,2,2,"10720","1","0"
590156,4127,2,2,"9500","0","0"
590156,4128,2,2,"9960","1","0"
590156,4129,2,2,"11610","1","0"
590156,4130,2,2,"25080","1","0"
590156,4131,2,2,"17750","0","0"
590156,4132,2,2,"9980","1","0"
590156,4133,2,2,"7580","0","0"
590156,4134,2,2,"12370","1","0"
590156,4135,2,2,"13770","1","0"
590156,4136,2,2,"16150","1","0"
590156,4137,2,2,"12220","1","0"
590156,4138,2,2,"10030","1","0"
590156,4139,2,2,"5410","1","0"
590156,4140,2,2,"19360","1","0"
590156,4141,2,2,"7160","1","0"
590156,4142,2,2,"15960","0","0"
590156,4143,2,2,"8650","1","0"
590156,4144,2,2,"10500","1","0"
590156,4145,2,2,"5650","1","0"
590156,4146,2,2,"11140","1","0"
590156,4147,2,2,"11990","1","0"
590156,4148,2,2,"9070","1","0"
590156,4149,2,2,"10300","0","0"
590156,4150,2,2,"20650","1","0"
590156,4151,2,2,"14030","1","0"
590156,4152,2,4,"19730","0","1"
590156,4153,2,4,"18120","1","1"
590156,4154,2,4,"28230","0","2"
590156,4155,2,4,"28730","1","2"
590156,4156,2,4,"11700","1","2"
590156,4157,2,4,"14420","1","1"
590156,4158,2,4,"7610","1","1"
590156,4159,2,4,"11830","1","3"
590156,4160,2,4,"13770","1","1"
590156,4161,2,4,"11960","1","1"
590156,4162,2,4,"9150","1","2"
590156,4163,2,4,"13620","0","3"
590156,4164,2,4,"16940","1","1"
590156,4165,2,4,"6570","1","1"
590156,4166,2,4,"5430","1","1"
590156,4167,2,4,"6250","1","1"
590156,4168,2,4,"6490","1","1"
590156,4169,2,4,"9420","1","1"
590156,4170,2,4,"10300","1","2"
590156,4171,2,4,"4480","1","1"
590156,4172,2,3,"41360","1","1"
590156,4173,2,3,"5650","1","1"
590156,4174,2,3,"25270","1","4"
590156,4175,2,3,"40300","0","3"
590156,4176,2,3,"25560","0","1"
590156,4177,2,3,"20990","1","1"
590156,4178,2,3,"34890","1","2"
590156,4179,2,3,"11480","1","1"
590156,4180,2,3,"11520","1","1"
590156,4181,2,3,"12140","1","1"
685932,4182,2,1,"18882","1","0"
685932,4183,2,1,"13643","0","0"
685932,4184,2,1,"5656","1","0"
685932,4185,2,1,"5795","1","0"
685932,4186,2,1,"24256","0","0"
685932,4187,2,1,"21728","1","0"
685932,4188,2,1,"8431","1","0"
685932,4189,2,1,"23380","0","0"
685932,4190,2,1,"19080","0","0"
685932,4191,2,1,"13063","0","0"
685932,4192,2,1,"7298","1","0"
685932,4193,2,1,"16721","1","0"
685932,4194,2,1,"27493","1","0"
685932,4195,2,1,"11616","0","0"
685932,4196,2,1,"11943","0","0"
685932,4197,2,1,"22251","1","0"
685932,4198,2,1,"11321","0","0"
685932,4199,2,1,"13298","1","0"
685932,4200,2,1,"15662","0","0"
685932,4201,2,1,"13389","1","0"
685932,4202,2,1,"13295","0","0"
685932,4203,2,1,"23348","1","0"
685932,4204,2,1,"10178","0","0"
685932,4205,2,1,"8160","1","0"
685932,4206,2,1,"11502","0","0"
685932,4207,2,1,"3667","1","0"
685932,4208,2,1,"4355","1","0"
685932,4209,2,1,"4967","0","0"
685932,4210,2,1,"3684","0","0"
685932,4211,2,1,"2132","0","0"
685932,4212,2,2,"5860","1","0"
685932,4213,2,2,"8860","0","0"
685932,4214,2,2,"6360","1","0"
685932,4215,2,2,"4300","1","0"
685932,4216,2,2,"5350","0","0"
685932,4217,2,2,"4110","1","0"
685932,4218,2,2,"9310","0","0"
685932,4219,2,2,"4100","1","0"
685932,4220,2,2,"4400","1","0"
685932,4221,2,2,"3070","1","0"
685932,4222,2,2,"9090","1","0"
685932,4223,2,2,"6730","1","0"
685932,4224,2,2,"6180","0","0"
685932,4225,2,2,"3390","0","0"
685932,4226,2,2,"3030","1","0"
685932,4227,2,2,"4690","1","0"
685932,4228,2,2,"2570","0","0"
685932,4229,2,2,"3890","1","0"
685932,4230,2,2,"3250","1","0"
685932,4231,2,2,"5230","1","0"
685932,4232,2,2,"6920","0","0"
685932,4233,2,2,"2750","1","0"
685932,4234,2,2,"2970","1","0"
685932,4235,2,2,"3430","0","0"
685932,4236,2,2,"2760","1","0"
685932,4237,2,2,"7790","1","0"
685932,4238,2,2,"5160","0","0"
685932,4239,2,2,"6830","1","0"
685932,4240,2,2,"3160","0","0"
685932,4241,2,2,"5440","0","0"
685932,4242,2,3,"7350","1","1"
685932,4243,2,3,"9570","1","1"
685932,4244,2,3,"11360","1","1"
685932,4245,2,3,"9390","1","1"
685932,4246,2,3,"4680","0","0"
685932,4247,2,3,"5110","1","1"
685932,4248,2,3,"4590","1","1"
685932,4249,2,3,"5510","1","2"
685932,4250,2,3,"6730","1","1"
685932,4251,2,3,"5180","0","1"
685932,4252,2,4,"7080","0","1"
685932,4253,2,4,"4820","1","1"
685932,4254,2,4,"3730","0","1"
685932,4255,2,4,"7700","1","1"
685932,4256,2,4,"8160","1","1"
685932,4257,2,4,"4990","0","1"
685932,4258,2,4,"6360","1","1"
685932,4259,2,4,"4520","1","2"
685932,4260,2,4,"6610","0","1"
685932,4261,2,4,"2890","1","1"
685932,4262,2,4,"5120","1","1"
685932,4263,2,4,"2620","1","1"
685932,4264,2,4,"4600","1","1"
685932,4265,2,4,"4800","1","1"
685932,4266,2,4,"2650","1","1"
685932,4267,2,4,"3410","1","1"
685932,4268,2,4,"6250","0","1"
685932,4269,2,4,"2510","1","1"
685932,4270,2,4,"3770","1","1"
685932,4271,2,4,"5610","1","1"
221034,4272,2,1,"67624","1","0"
221034,4273,2,1,"37944","1","0"
221034,4274,2,1,"88739","1","0"
221034,4275,2,1,"9560","1","0"
221034,4276,2,1,"105307","1","0"
221034,4277,2,1,"125886","1","0"
221034,4278,2,1,"32455","1","0"
221034,4279,2,1,"109714","0","0"
221034,4280,2,1,"87228","1","0"
221034,4281,2,1,"296982","1","0"
221034,4282,2,1,"22587","1","0"
221034,4283,2,1,"69914","1","0"
221034,4284,2,1,"64249","1","0"
221034,4285,2,1,"36269","1","0"
221034,4286,2,1,"87577","1","0"
221034,4287,2,1,"21207","1","0"
221034,4288,2,1,"72156","1","0"
221034,4289,2,1,"31359","1","0"
221034,4290,2,1,"88360","1","0"
221034,4291,2,1,"72411","1","0"
221034,4292,2,1,"142924","1","0"
221034,4293,2,1,"76382","1","0"
221034,4294,2,1,"148640","1","0"
221034,4295,2,1,"34350","1","0"
221034,4296,2,1,"337092","1","0"
221034,4297,2,1,"165464","0","0"
221034,4298,2,1,"142132","1","0"
221034,4299,2,1,"48621","1","0"
221034,4300,2,1,"55015","1","0"
221034,4301,2,1,"52808","0","0"
221034,4302,2,4,"33430","1","1"
221034,4303,2,4,"66030","0","4"
221034,4304,2,4,"12920","1","1"
221034,4305,2,4,"27530","0","1"
221034,4306,2,4,"21800","1","2"
221034,4307,2,4,"6900","1","1"
221034,4308,2,4,"8210","1","1"
221034,4309,2,4,"13830","1","1"
221034,4310,2,4,"32830","1","2"
221034,4311,2,4,"13540","1","3"
221034,4312,2,4,"32180","1","4"
221034,4313,2,4,"19260","1","1"
221034,4314,2,4,"11430","1","1"
221034,4315,2,4,"37710","1","2"
221034,4316,2,4,"9420","1","1"
221034,4317,2,4,"32660","1","1"
221034,4318,2,4,"29940","0","1"
221034,4319,2,4,"10950","1","1"
221034,4320,2,4,"6640","1","1"
221034,4321,2,4,"33000","1","3"
221034,4322,2,2,"23840","1","0"
221034,4323,2,2,"160810","1","0"
221034,4324,2,2,"66610","1","0"
221034,4325,2,2,"18770","0","0"
221034,4326,2,2,"84790","0","0"
221034,4327,2,2,"9760","1","0"
221034,4328,2,2,"79440","1","0"
221034,4329,2,2,"5220","1","0"
221034,4330,2,2,"6020","1","0"
221034,4331,2,2,"7960","1","0"
221034,4332,2,2,"9050","1","0"
221034,4333,2,2,"25310","1","0"
221034,4334,2,2,"20420","1","0"
221034,4335,2,2,"12250","1","0"
221034,4336,2,2,"17610","1","0"
221034,4337,2,2,"16960","1","0"
221034,4338,2,2,"15900","0","0"
221034,4339,2,2,"37880","1","0"
221034,4340,2,2,"29890","1","0"
221034,4341,2,2,"12980","1","0"
221034,4342,2,2,"3830","1","0"
221034,4343,2,2,"5760","1","0"
221034,4344,2,2,"32700","1","0"
221034,4345,2,2,"12360","1","0"
221034,4346,2,2,"49520","1","0"
221034,4347,2,2,"58800","1","0"
221034,4348,2,2,"13340","0","0"
221034,4349,2,2,"6250","1","0"
221034,4350,2,2,"12130","1","0"
221034,4351,2,2,"4230","1","0"
221034,4352,2,3,"25980","0","1"
221034,4353,2,3,"66650","1","2"
221034,4354,2,3,"52720","0","3"
221034,4355,2,3,"98830","0","4"
221034,4356,2,3,"47230","1","2"
221034,4357,2,3,"63150","1","1"
221034,4358,2,3,"139120","0","3"
221034,4359,2,3,"15020","0","2"
221034,4360,2,3,"9050","1","2"
221034,4361,2,3,"98230","1","3"
947555,4362,2,1,"21998","1","0"
947555,4363,2,1,"13763","1","0"
947555,4364,2,1,"26990","1","0"
947555,4365,2,1,"11743","1","0"
947555,4366,2,1,"21300","1","0"
947555,4367,2,1,"25370","1","0"
947555,4368,2,1,"17509","1","0"
947555,4369,2,1,"90875","1","0"
947555,4370,2,1,"25641","1","0"
947555,4371,2,1,"14318","1","0"
947555,4372,2,1,"12833","1","0"
947555,4373,2,1,"34350","1","0"
947555,4374,2,1,"9800","1","0"
947555,4375,2,1,"12253","1","0"
947555,4376,2,1,"11295","1","0"
947555,4377,2,1,"30517","1","0"
947555,4378,2,1,"33130","1","0"
947555,4379,2,1,"13471","1","0"
947555,4380,2,1,"33591","1","0"
947555,4381,2,1,"25797","1","0"
947555,4382,2,1,"30896","1","0"
947555,4383,2,1,"19536","1","0"
947555,4384,2,1,"26168","1","0"
947555,4385,2,1,"27330","1","0"
947555,4386,2,1,"29009","1","0"
947555,4387,2,1,"13279","1","0"
947555,4388,2,1,"31739","1","0"
947555,4389,2,1,"37091","1","0"
947555,4390,2,1,"35180","1","0"
947555,4391,2,1,"35544","0","0"
947555,4392,2,4,"8710","1","1"
947555,4393,2,4,"26150","0","1"
947555,4394,2,4,"10340","1","1"
947555,4395,2,4,"6320","1","1"
947555,4396,2,4,"7210","1","1"
947555,4397,2,4,"5400","1","1"
947555,4398,2,4,"4160","1","1"
947555,4399,2,4,"7240","1","1"
947555,4400,2,4,"11530","0","1"
947555,4401,2,4,"14670","1","1"
912301,4686,2,2,"8200","0","0"
947555,4402,2,4,"8660","0","1"
947555,4403,2,4,"8830","0","1"
947555,4404,2,4,"7680","1","1"
947555,4405,2,4,"8190","1","1"
947555,4406,2,4,"4050","1","1"
947555,4407,2,4,"8870","1","1"
947555,4408,2,4,"6580","1","1"
947555,4409,2,4,"40270","0","3"
947555,4410,2,4,"10610","1","2"
947555,4411,2,4,"4900","1","1"
947555,4412,2,3,"16880","1","2"
947555,4413,2,3,"4690","1","1"
947555,4414,2,3,"21200","0","1"
947555,4415,2,3,"18280","1","1"
947555,4416,2,3,"16810","1","1"
947555,4417,2,3,"7500","1","1"
947555,4418,2,3,"2040","1","1"
947555,4419,2,3,"6440","1","1"
947555,4420,2,3,"18510","1","2"
947555,4421,2,3,"21500","1","1"
947555,4422,2,2,"4930","1","0"
947555,4423,2,2,"1910","1","0"
947555,4424,2,2,"5090","0","0"
947555,4425,2,2,"16800","1","0"
947555,4426,2,2,"5550","1","0"
947555,4427,2,2,"6880","1","0"
947555,4428,2,2,"6420","1","0"
947555,4429,2,2,"8120","1","0"
947555,4430,2,2,"13490","1","0"
947555,4431,2,2,"7480","0","0"
947555,4432,2,2,"3470","1","0"
947555,4433,2,2,"31960","0","0"
947555,4434,2,2,"15500","1","0"
947555,4435,2,2,"29960","1","0"
947555,4436,2,2,"32600","1","0"
947555,4437,2,2,"13790","1","0"
947555,4438,2,2,"44480","0","0"
947555,4439,2,2,"6410","1","0"
947555,4440,2,2,"17870","1","0"
947555,4441,2,2,"24020","1","0"
947555,4442,2,2,"21920","1","0"
947555,4443,2,2,"18250","1","0"
947555,4444,2,2,"11250","0","0"
947555,4445,2,2,"16980","1","0"
947555,4446,2,2,"21270","1","0"
947555,4447,2,2,"18200","1","0"
947555,4448,2,2,"8940","1","0"
947555,4449,2,2,"17210","1","0"
947555,4450,2,2,"9960","1","0"
947555,4451,2,2,"17250","1","0"
774440,4452,2,1,"24529","1","0"
774440,4453,2,1,"47558","1","0"
774440,4454,2,1,"19706","1","0"
774440,4455,2,1,"17520","1","0"
774440,4456,2,1,"37380","1","0"
774440,4457,2,1,"25994","1","0"
774440,4458,2,1,"40818","1","0"
774440,4459,2,1,"72687","1","0"
774440,4460,2,1,"35855","1","0"
774440,4461,2,1,"43808","1","0"
774440,4462,2,1,"17658","1","0"
774440,4463,2,1,"21599","1","0"
774440,4464,2,1,"115322","1","0"
774440,4465,2,1,"34218","1","0"
774440,4466,2,1,"107780","1","0"
774440,4467,2,1,"44812","1","0"
774440,4468,2,1,"59187","1","0"
774440,4469,2,1,"49304","1","0"
774440,4470,2,1,"59168","1","0"
774440,4471,2,1,"60635","1","0"
774440,4472,2,1,"44382","1","0"
774440,4473,2,1,"55244","1","0"
774440,4474,2,1,"111626","1","0"
774440,4475,2,1,"72547","1","0"
774440,4476,2,1,"85852","1","0"
774440,4477,2,1,"65110","1","0"
774440,4478,2,1,"32798","1","0"
774440,4479,2,1,"146759","1","0"
774440,4480,2,1,"53776","1","0"
774440,4481,2,1,"117088","0","0"
774440,4482,2,3,"14240","1","3"
774440,4483,2,3,"16610","1","3"
774440,4484,2,3,"34090","0","8"
774440,4485,2,3,"19310","1","2"
774440,4486,2,3,"11010","1","1"
774440,4487,2,3,"9850","1","1"
774440,4488,2,3,"6430","1","3"
774440,4489,2,3,"9010","1","2"
774440,4490,2,3,"14340","1","1"
774440,4491,2,3,"6790","1","2"
774440,4492,2,4,"8510","1","1"
774440,4493,2,4,"5760","1","1"
774440,4494,2,4,"5470","1","1"
774440,4495,2,4,"8470","1","3"
774440,4496,2,4,"6420","1","1"
774440,4497,2,4,"6440","1","1"
774440,4498,2,4,"12860","1","5"
774440,4499,2,4,"11310","0","2"
774440,4500,2,4,"7040","0","3"
774440,4501,2,4,"12240","0","4"
774440,4502,2,4,"6190","1","1"
774440,4503,2,4,"3580","1","1"
774440,4504,2,4,"5520","0","1"
774440,4505,2,4,"5730","1","2"
774440,4506,2,4,"6800","1","1"
774440,4507,2,4,"9160","0","2"
774440,4508,2,4,"4650","1","1"
774440,4509,2,4,"5750","1","1"
774440,4510,2,4,"5480","1","1"
774440,4511,2,4,"13480","1","1"
774440,4512,2,2,"56730","1","0"
774440,4513,2,2,"21700","1","0"
774440,4514,2,2,"21900","1","0"
774440,4515,2,2,"18840","1","0"
774440,4516,2,2,"13560","1","0"
774440,4517,2,2,"10820","1","0"
774440,4518,2,2,"11920","1","0"
774440,4519,2,2,"16380","1","0"
774440,4520,2,2,"17070","1","0"
774440,4521,2,2,"49530","1","0"
774440,4522,2,2,"7680","1","0"
774440,4523,2,2,"11460","1","0"
774440,4524,2,2,"4620","1","0"
774440,4525,2,2,"17460","1","0"
774440,4526,2,2,"15330","1","0"
774440,4527,2,2,"26210","1","0"
774440,4528,2,2,"5280","1","0"
774440,4529,2,2,"24680","1","0"
774440,4530,2,2,"11710","1","0"
774440,4531,2,2,"33580","1","0"
774440,4532,2,2,"9940","1","0"
774440,4533,2,2,"12510","1","0"
774440,4534,2,2,"21860","1","0"
774440,4535,2,2,"3890","1","0"
774440,4536,2,2,"11880","1","0"
774440,4537,2,2,"10830","1","0"
774440,4538,2,2,"19660","1","0"
774440,4539,2,2,"12650","1","0"
774440,4540,2,2,"6950","1","0"
774440,4541,2,2,"15300","1","0"
651941,4542,2,1,"19936","1","0"
651941,4543,2,1,"19941","1","0"
651941,4544,2,1,"15103","1","0"
651941,4545,2,1,"8553","1","0"
651941,4546,2,1,"23877","1","0"
651941,4547,2,1,"18655","1","0"
651941,4548,2,1,"10666","1","0"
651941,4549,2,1,"48703","1","0"
651941,4550,2,1,"23050","1","0"
651941,4551,2,1,"26495","1","0"
651941,4552,2,1,"24112","1","0"
651941,4581,2,3,"15090","1","3"
620652,4829,1,1,"13096","1","0"
651941,4553,2,1,"43679","1","0"
651941,4554,2,1,"72107","1","0"
651941,4555,2,1,"40577","1","0"
651941,4556,2,1,"92540","1","0"
651941,4557,2,1,"67886","1","0"
651941,4558,2,1,"20057","1","0"
651941,4559,2,1,"24308","1","0"
651941,4560,2,1,"88017","0","0"
651941,4561,2,1,"66947","1","0"
651941,4562,2,1,"25293","0","0"
651941,4563,2,1,"29325","1","0"
651941,4564,2,1,"48857","1","0"
651941,4565,2,1,"41019","1","0"
651941,4566,2,1,"31784","0","0"
651941,4567,2,1,"47830","1","0"
651941,4568,2,1,"96943","1","0"
651941,4569,2,1,"51334","1","0"
651941,4570,2,1,"115319","1","0"
651941,4571,2,1,"133231","1","0"
651941,4572,2,3,"9750","1","1"
651941,4573,2,3,"4760","1","2"
651941,4574,2,3,"7910","1","1"
651941,4575,2,3,"22200","0","2"
651941,4576,2,3,"9550","1","2"
651941,4577,2,3,"13680","1","3"
651941,4578,2,3,"39790","1","3"
651941,4579,2,3,"15250","1","2"
651941,4580,2,3,"18100","1","4"
912301,4684,2,2,"6810","0","0"
651941,4582,2,2,"8530","1","0"
651941,4583,2,2,"7770","1","0"
651941,4584,2,2,"9920","1","0"
651941,4585,2,2,"8700","1","0"
651941,4586,2,2,"15830","1","0"
651941,4587,2,2,"17440","1","0"
651941,4588,2,2,"10000","1","0"
651941,4589,2,2,"31830","1","0"
651941,4590,2,2,"27830","0","0"
651941,4591,2,2,"5890","1","0"
651941,4592,2,2,"4550","1","0"
651941,4593,2,2,"4490","1","0"
651941,4594,2,2,"3770","1","0"
651941,4595,2,2,"5450","1","0"
651941,4596,2,2,"46020","1","0"
651941,4597,2,2,"10750","1","0"
651941,4598,2,2,"21000","1","0"
651941,4599,2,2,"14980","1","0"
651941,4600,2,2,"9980","1","0"
651941,4601,2,2,"5150","1","0"
651941,4602,2,2,"30270","0","0"
651941,4603,2,2,"13680","1","0"
651941,4604,2,2,"32230","1","0"
651941,4605,2,2,"24780","0","0"
651941,4606,2,2,"8910","1","0"
651941,4607,2,2,"15430","1","0"
651941,4608,2,2,"28170","0","0"
651941,4609,2,2,"25820","0","0"
651941,4610,2,2,"12060","1","0"
651941,4611,2,2,"7800","1","0"
651941,4612,2,4,"18070","1","3"
651941,4613,2,4,"28990","0","7"
651941,4614,2,4,"7920","1","3"
651941,4615,2,4,"13870","1","3"
651941,4616,2,4,"3870","1","2"
651941,4617,2,4,"6630","0","3"
651941,4618,2,4,"5440","0","1"
651941,4619,2,4,"4460","1","2"
912301,4685,2,2,"3550","0","0"
651941,4620,2,4,"6370","1","3"
651941,4621,2,4,"7260","0","2"
651941,4622,2,4,"5580","1","2"
651941,4623,2,4,"6620","0","2"
651941,4624,2,4,"6320","1","3"
651941,4625,2,4,"9960","0","4"
651941,4626,2,4,"4900","1","2"
651941,4627,2,4,"4300","1","2"
651941,4628,2,4,"3690","1","2"
651941,4629,2,4,"4650","1","2"
651941,4630,2,4,"6970","1","4"
651941,4631,2,4,"5360","1","3"
912301,4632,2,1,"30359","1","0"
912301,4633,2,1,"25575","1","0"
912301,4634,2,1,"27656","1","0"
912301,4635,2,1,"21353","1","0"
912301,4636,2,1,"161832","1","0"
912301,4637,2,1,"30899","1","0"
912301,4638,2,1,"26392","1","0"
912301,4639,2,1,"74526","1","0"
912301,4640,2,1,"31149","1","0"
912301,4641,2,1,"134105","1","0"
912301,4642,2,1,"48044","1","0"
912301,4643,2,1,"16755","1","0"
912301,4644,2,1,"10471","0","0"
912301,4645,2,1,"29113","1","0"
912301,4646,2,1,"63265","1","0"
912301,4647,2,1,"18966","1","0"
912301,4648,2,1,"116532","0","0"
912301,4649,2,1,"14303","1","0"
912301,4650,2,1,"40796","1","0"
912301,4651,2,1,"56435","1","0"
912301,4652,2,1,"50225","1","0"
912301,4653,2,1,"34461","1","0"
912301,4654,2,1,"89711","1","0"
912301,4655,2,1,"20306","1","0"
912301,4656,2,1,"166871","1","0"
912301,4657,2,1,"91193","0","0"
912301,4658,2,1,"32272","1","0"
912301,4659,2,1,"21627","1","0"
912301,4660,2,1,"35135","1","0"
912301,4661,2,1,"23877","0","0"
912301,4662,2,2,"4410","1","0"
912301,4663,2,2,"7260","1","0"
912301,4664,2,2,"7680","1","0"
912301,4665,2,2,"9970","0","0"
912301,4666,2,2,"9340","1","0"
912301,4667,2,2,"8070","0","0"
912301,4668,2,2,"5830","0","0"
912301,4669,2,2,"5140","1","0"
912301,4670,2,2,"10570","1","0"
912301,4671,2,2,"6880","1","0"
912301,4672,2,2,"3130","1","0"
912301,4673,2,2,"3220","0","0"
912301,4674,2,2,"5010","1","0"
912301,4675,2,2,"9900","0","0"
912301,4676,2,2,"4470","1","0"
912301,4677,2,2,"4480","1","0"
912301,4678,2,2,"4140","1","0"
912301,4679,2,2,"5400","0","0"
912301,4680,2,2,"2780","0","0"
912301,4681,2,2,"13570","1","0"
912301,4682,2,2,"4640","1","0"
912301,4683,2,2,"3320","0","0"
912301,4687,2,2,"12560","0","0"
912301,4688,2,2,"8150","1","0"
912301,4689,2,2,"3900","1","0"
912301,4690,2,2,"5950","1","0"
912301,4691,2,2,"4820","1","0"
912301,4692,2,4,"7620","0","1"
912301,4693,2,4,"10250","1","3"
912301,4694,2,4,"12760","0","3"
912301,4695,2,4,"14990","1","4"
912301,4696,2,4,"9020","0","2"
912301,4697,2,4,"3760","1","1"
912301,4698,2,4,"5980","1","1"
912301,4699,2,4,"4580","0","1"
912301,4700,2,4,"8100","1","1"
912301,4701,2,4,"9570","1","2"
912301,4702,2,4,"7120","1","2"
912301,4703,2,4,"10660","1","2"
912301,4704,2,4,"12810","1","3"
912301,4705,2,4,"9270","0","2"
912301,4706,2,4,"6080","1","2"
912301,4707,2,4,"6650","1","2"
912301,4708,2,4,"6830","0","2"
912301,4709,2,4,"7070","1","2"
912301,4710,2,4,"5130","1","2"
912301,4711,2,4,"6830","1","1"
912301,4712,2,3,"5110","1","1"
912301,4713,2,3,"6390","1","2"
912301,4714,2,3,"12810","1","5"
912301,4715,2,3,"6240","1","1"
912301,4716,2,3,"16210","1","1"
912301,4717,2,3,"14190","1","2"
912301,4718,2,3,"13630","1","1"
912301,4719,2,3,"6270","0","1"
912301,4720,2,3,"12520","1","3"
912301,4721,2,3,"5110","1","1"
581241,4722,2,1,"40354","1","0"
581241,4723,2,1,"19815","1","0"
581241,4724,2,1,"22214","1","0"
581241,4725,2,1,"14674","1","0"
581241,4726,2,1,"31563","1","0"
581241,4727,2,1,"18802","1","0"
581241,4728,2,1,"126691","1","0"
581241,4729,2,1,"58302","1","0"
581241,4730,2,1,"43265","0","0"
581241,4731,2,1,"23125","1","0"
581241,4732,2,1,"31362","1","0"
581241,4733,2,1,"12856","1","0"
581241,4734,2,1,"15470","1","0"
581241,4735,2,1,"26091","1","0"
581241,4736,2,1,"43235","1","0"
581241,4737,2,1,"24605","1","0"
581241,4738,2,1,"60816","1","0"
581241,4739,2,1,"31691","1","0"
581241,4740,2,1,"34010","1","0"
581241,4741,2,1,"33826","1","0"
581241,4742,2,1,"38803","0","0"
581241,4743,2,1,"51920","1","0"
581241,4744,2,1,"13896","1","0"
581241,4745,2,1,"20129","1","0"
581241,4746,2,1,"35575","1","0"
581241,4747,2,1,"9805","1","0"
581241,4748,2,1,"102139","1","0"
581241,4749,2,1,"24035","1","0"
581241,4750,2,1,"36113","1","0"
581241,4751,2,1,"32735","0","0"
581241,4752,2,2,"4630","1","0"
581241,4753,2,2,"6930","1","0"
581241,4754,2,2,"4700","0","0"
581241,4755,2,2,"6780","1","0"
581241,4756,2,2,"6370","1","0"
581241,4757,2,2,"9390","0","0"
581241,4758,2,2,"10280","1","0"
581241,4759,2,2,"9780","1","0"
581241,4760,2,2,"28760","1","0"
581241,4761,2,2,"8310","1","0"
581241,4762,2,2,"10040","1","0"
581241,4763,2,2,"5820","1","0"
581241,4764,2,2,"11010","0","0"
581241,4765,2,2,"3580","1","0"
581241,4766,2,2,"8140","1","0"
581241,4767,2,2,"5080","1","0"
581241,4768,2,2,"5610","1","0"
581241,4769,2,2,"12220","1","0"
581241,4770,2,2,"15260","0","0"
581241,4771,2,2,"13190","1","0"
581241,4772,2,2,"22580","0","0"
581241,4773,2,2,"7360","1","0"
581241,4774,2,2,"5160","0","0"
581241,4775,2,2,"12630","1","0"
581241,4776,2,2,"24810","1","0"
581241,4777,2,2,"5830","1","0"
581241,4778,2,2,"3390","1","0"
581241,4779,2,2,"9330","0","0"
581241,4780,2,2,"18690","1","0"
581241,4781,2,2,"19740","1","0"
581241,4782,2,3,"9970","1","1"
581241,4783,2,3,"13250","0","1"
581241,4784,2,3,"13540","0","1"
581241,4785,2,3,"21820","1","3"
581241,4786,2,3,"19660","1","3"
581241,4787,2,3,"13040","1","3"
581241,4788,2,3,"8820","1","1"
581241,4789,2,3,"5340","0","1"
581241,4790,2,3,"8960","1","1"
581241,4791,2,3,"22540","1","3"
581241,4792,2,4,"10470","1","1"
581241,4793,2,4,"4970","1","1"
581241,4794,2,4,"28250","1","2"
581241,4795,2,4,"10250","0","3"
581241,4796,2,4,"12430","1","3"
581241,4797,2,4,"9470","1","2"
581241,4798,2,4,"10120","1","1"
581241,4799,2,4,"10220","0","3"
581241,4800,2,4,"6770","1","1"
581241,4801,2,4,"6610","1","2"
581241,4802,2,4,"6060","0","2"
581241,4803,2,4,"8520","0","2"
581241,4804,2,4,"7840","1","3"
581241,4805,2,4,"6420","1","2"
581241,4806,2,4,"3640","1","1"
581241,4807,2,4,"9250","1","2"
581241,4808,2,4,"5210","1","2"
581241,4809,2,4,"6340","0","2"
581241,4810,2,4,"4790","1","1"
581241,4811,2,4,"5070","1","1"
620652,4812,1,1,"21371","1","0"
620652,4813,1,1,"14851","1","0"
620652,4814,1,1,"13929","1","0"
620652,4815,1,1,"9552","1","0"
620652,4816,1,1,"19115","1","0"
620652,4817,1,1,"7651","1","0"
620652,4818,1,1,"17000","0","0"
620652,4819,1,1,"10789","1","0"
620652,4820,1,1,"13254","0","0"
620652,4821,1,1,"18497","0","0"
620652,4822,1,1,"15280","1","0"
620652,4823,1,1,"28060","0","0"
620652,4824,1,1,"13253","1","0"
620652,4825,1,1,"7267","1","0"
620652,4826,1,1,"20656","1","0"
620652,4827,1,1,"9124","0","0"
620652,4828,1,1,"12118","0","0"
620652,4830,1,1,"21928","0","0"
620652,4831,1,1,"18147","1","0"
620652,4832,1,1,"25888","0","0"
620652,4833,1,1,"10204","1","0"
620652,4834,1,1,"35630","0","0"
620652,4835,1,1,"7324","1","0"
620652,4836,1,1,"13018","0","0"
620652,4837,1,1,"12668","0","0"
620652,4838,1,1,"13737","1","0"
620652,4839,1,1,"15076","0","0"
620652,4840,1,1,"12657","0","0"
620652,4841,1,1,"9431","0","0"
620652,4842,1,4,"7120","0","0"
620652,4843,1,4,"4710","1","0"
620652,4844,1,4,"2700","1","0"
620652,4845,1,4,"3820","0","0"
620652,4846,1,4,"3550","0","0"
620652,4847,1,4,"5520","0","0"
620652,4848,1,4,"4130","1","0"
620652,4849,1,4,"6070","1","0"
620652,4850,1,4,"2940","0","0"
620652,4851,1,4,"2880","0","0"
620652,4852,1,4,"2560","0","0"
620652,4853,1,4,"2790","0","0"
620652,4854,1,4,"2930","1","0"
620652,4855,1,4,"3140","0","0"
620652,4856,1,4,"5630","1","0"
620652,4857,1,4,"3550","0","0"
620652,4858,1,4,"6010","0","0"
620652,4859,1,4,"3040","0","0"
620652,4860,1,4,"2660","0","0"
620652,4861,1,4,"2770","1","0"
620652,4862,1,2,"5360","0","0"
620652,4863,1,2,"8710","1","0"
620652,4864,1,2,"6910","1","0"
620652,4865,1,2,"9690","0","0"
620652,4866,1,2,"5170","1","0"
620652,4867,1,2,"3100","1","0"
620652,4868,1,2,"11910","1","0"
620652,4869,1,2,"3940","1","0"
620652,4870,1,2,"7700","1","0"
620652,4871,1,2,"10110","1","0"
620652,4872,1,2,"4290","1","0"
620652,4873,1,2,"9660","1","0"
620652,4874,1,2,"2860","1","0"
620652,4875,1,2,"5580","1","0"
620652,4876,1,2,"5210","1","0"
620652,4877,1,2,"4970","1","0"
620652,4878,1,2,"7370","1","0"
620652,4879,1,2,"2600","1","0"
620652,4880,1,2,"7820","1","0"
620652,4881,1,2,"4880","0","0"
620652,4882,1,2,"4160","1","0"
620652,4883,1,2,"4490","1","0"
620652,4884,1,2,"7040","1","0"
620652,4885,1,2,"3120","1","0"
620652,4886,1,2,"4670","1","0"
620652,4887,1,2,"4520","1","0"
620652,4888,1,2,"3950","1","0"
620652,4889,1,2,"4230","1","0"
620652,4890,1,2,"3990","1","0"
620652,4891,1,2,"4550","0","0"
620652,4892,1,3,"18250","0","7"
620652,4893,1,3,"10000","1","1"
620652,4894,1,3,"4070","1","0"
620652,4895,1,3,"12390","0","3"
620652,4896,1,3,"6360","0","1"
620652,4897,1,3,"5340","1","1"
620652,4898,1,3,"5480","0","1"
620652,4899,1,3,"3540","0","1"
620652,4900,1,3,"11950","1","3"
620652,4901,1,3,"5710","1","1"
665822,4902,3,1,"24840","1","0"
665822,4903,3,1,"25883","0","0"
665822,4904,3,1,"20707","0","0"
665822,4905,3,1,"15982","0","0"
665822,4906,3,1,"47026","1","0"
665822,4907,3,1,"94597","1","0"
665822,4908,3,1,"35694","1","0"
665822,4909,3,1,"16793","1","0"
665822,4910,3,1,"49381","0","0"
665822,4911,3,1,"38625","1","0"
735535,5121,2,4,"11460","1","3"
665822,4912,3,1,"76979","1","0"
665822,4913,3,1,"106772","0","0"
665822,4914,3,1,"21788","0","0"
665822,4915,3,1,"17881","1","0"
665822,4916,3,1,"47781","0","0"
665822,4917,3,1,"60128","1","0"
665822,4918,3,1,"43252","0","0"
665822,4919,3,1,"15202","1","0"
665822,4920,3,1,"21368","0","0"
665822,4921,3,1,"72473","0","0"
665822,4922,3,1,"60134","0","0"
665822,4923,3,1,"40000","0","0"
665822,4924,3,1,"25140","0","0"
665822,4925,3,1,"15960","0","0"
665822,4926,3,1,"29940","0","0"
665822,4927,3,1,"45166","1","0"
665822,4928,3,1,"32445","0","0"
665822,4929,3,1,"49350","0","0"
665822,4930,3,1,"93233","0","0"
665822,4931,3,1,"21262","0","0"
665822,4932,3,2,"5630","0","0"
665822,4933,3,2,"10570","1","0"
665822,4934,3,2,"8200","1","0"
665822,4935,3,2,"7720","1","0"
665822,4936,3,2,"4140","1","0"
665822,4937,3,2,"6930","1","0"
665822,4938,3,2,"8990","1","0"
665822,4939,3,2,"18050","0","0"
665822,4940,3,2,"7490","1","0"
665822,4941,3,2,"7810","0","0"
665822,4942,3,2,"7500","1","0"
665822,4943,3,2,"3210","1","0"
665822,4944,3,2,"6950","1","0"
665822,4945,3,2,"8070","1","0"
665822,4946,3,2,"3800","1","0"
665822,4947,3,2,"3180","1","0"
665822,4948,3,2,"6950","1","0"
665822,4949,3,2,"4030","1","0"
665822,4950,3,2,"6300","1","0"
665822,4951,3,2,"9060","0","0"
665822,4952,3,2,"5880","1","0"
665822,4953,3,2,"7930","0","0"
665822,4954,3,2,"5410","1","0"
665822,4955,3,2,"6710","0","0"
665822,4956,3,2,"5650","1","0"
665822,4957,3,2,"5810","1","0"
665822,4958,3,2,"5290","1","0"
665822,4959,3,2,"3080","1","0"
665822,4960,3,2,"4470","1","0"
665822,4961,3,2,"6110","1","0"
665822,4962,3,4,"11140","0","1"
665822,4963,3,4,"13600","1","1"
665822,4964,3,4,"13050","0","1"
665822,4965,3,4,"19710","1","2"
665822,4966,3,4,"7850","0","1"
735535,5122,2,4,"7770","1","3"
665822,4967,3,4,"10710","1","1"
665822,4968,3,4,"12260","1","1"
665822,4969,3,4,"11500","1","1"
665822,4970,3,4,"16370","1","1"
665822,4971,3,4,"11890","0","1"
665822,4972,3,4,"11680","0","2"
665822,4973,3,4,"7520","1","1"
665822,4974,3,4,"6910","1","1"
665822,4975,3,4,"7100","1","1"
665822,4976,3,4,"6950","0","1"
665822,4977,3,4,"6350","1","1"
665822,4978,3,4,"7180","1","1"
665822,4979,3,4,"15680","0","1"
665822,4980,3,4,"10160","1","1"
665822,4981,3,4,"8330","0","1"
665822,4982,3,3,"37010","0","1"
665822,4983,3,3,"24950","0","4"
665822,4984,3,3,"7310","1","1"
665822,4985,3,3,"23130","0","1"
665822,4986,3,3,"9510","0","1"
665822,4987,3,3,"4740","1","2"
665822,4988,3,3,"22020","1","2"
665822,4989,3,3,"7460","1","1"
665822,4990,3,3,"16350","0","2"
665822,4991,3,3,"4820","0","1"
762315,4992,2,1,"15225","1","0"
762315,4993,2,1,"9568","1","0"
762315,4994,2,1,"8192","1","0"
762315,4995,2,1,"6912","1","0"
762315,4996,2,1,"96449","1","0"
762315,4997,2,1,"12191","1","0"
762315,4998,2,1,"20632","1","0"
762315,4999,2,1,"37352","1","0"
762315,5000,2,1,"14704","1","0"
762315,5001,2,1,"27351","1","0"
762315,5002,2,1,"34569","1","0"
762315,5003,2,1,"24576","1","0"
762315,5004,2,1,"47208","1","0"
762315,5005,2,1,"40385","1","0"
762315,5006,2,1,"15944","1","0"
762315,5007,2,1,"35945","1","0"
762315,5008,2,1,"60584","1","0"
762315,5009,2,1,"18381","1","0"
735535,5123,2,4,"5330","1","3"
762315,5010,2,1,"14495","1","0"
762315,5011,2,1,"15840","0","0"
762315,5012,2,1,"21681","1","0"
762315,5013,2,1,"17672","1","0"
762315,5014,2,1,"19256","1","0"
762315,5015,2,1,"31257","1","0"
762315,5016,2,1,"22880","1","0"
762315,5017,2,1,"27416","1","0"
762315,5018,2,1,"25417","1","0"
762315,5019,2,1,"17808","0","0"
762315,5020,2,1,"26376","0","0"
762315,5021,2,1,"72335","1","0"
762315,5022,2,4,"11360","1","5"
762315,5023,2,4,"6550","0","1"
762315,5024,2,4,"10660","0","2"
762315,5025,2,4,"14510","1","2"
762315,5026,2,4,"8640","1","1"
762315,5027,2,4,"6000","1","1"
762315,5028,2,4,"5400","1","1"
762315,5029,2,4,"8830","1","1"
762315,5030,2,4,"9860","0","3"
762315,5031,2,4,"9060","0","2"
762315,5032,2,4,"11030","1","2"
762315,5033,2,4,"10880","1","1"
762315,5034,2,4,"8610","1","1"
762315,5035,2,4,"5080","1","2"
762315,5036,2,4,"9580","1","2"
762315,5037,2,4,"12900","1","3"
762315,5038,2,4,"4870","1","2"
762315,5039,2,4,"7960","0","1"
762315,5040,2,4,"6780","1","2"
762315,5041,2,4,"11810","1","2"
762315,5042,2,2,"4290","1","0"
762315,5043,2,2,"8030","0","0"
762315,5044,2,2,"10910","1","0"
762315,5045,2,2,"10570","1","0"
762315,5046,2,2,"5830","1","0"
762315,5047,2,2,"12670","1","0"
762315,5048,2,2,"5720","1","0"
762315,5049,2,2,"3720","1","0"
762315,5050,2,2,"5570","1","0"
762315,5051,2,2,"2660","1","0"
762315,5052,2,2,"3260","1","0"
762315,5053,2,2,"11080","1","0"
762315,5054,2,2,"6480","1","0"
762315,5055,2,2,"4090","0","0"
762315,5056,2,2,"2780","1","0"
762315,5057,2,2,"7460","1","0"
762315,5058,2,2,"4780","1","0"
762315,5059,2,2,"4130","1","0"
762315,5060,2,2,"7890","0","0"
762315,5061,2,2,"5490","0","0"
762315,5062,2,2,"4070","1","0"
762315,5063,2,2,"6370","0","0"
762315,5064,2,2,"5930","1","0"
762315,5065,2,2,"4390","1","0"
762315,5066,2,2,"4570","0","0"
762315,5067,2,2,"4650","0","0"
762315,5068,2,2,"3250","1","0"
762315,5069,2,2,"5030","1","0"
762315,5070,2,2,"5050","0","0"
762315,5071,2,2,"14440","0","0"
762315,5072,2,3,"13160","0","1"
762315,5073,2,3,"4450","0","1"
762315,5074,2,3,"21980","0","1"
762315,5075,2,3,"7650","0","1"
762315,5076,2,3,"6040","0","1"
762315,5077,2,3,"6250","1","1"
762315,5078,2,3,"3550","1","0"
762315,5079,2,3,"1850","0","0"
762315,5080,2,3,"3860","0","0"
762315,5081,2,3,"2360","1","0"
735535,5082,2,1,"25737","0","0"
735535,5083,2,1,"10416","1","0"
735535,5084,2,1,"13353","1","0"
735535,5085,2,1,"16980","1","0"
735535,5086,2,1,"43812","1","0"
735535,5087,2,1,"26345","1","0"
735535,5088,2,1,"18060","1","0"
735535,5089,2,1,"39872","0","0"
735535,5090,2,1,"29765","0","0"
735535,5091,2,1,"32611","1","0"
735535,5092,2,1,"18515","1","0"
735535,5093,2,1,"14412","1","0"
735535,5094,2,1,"38786","1","0"
735535,5095,2,1,"87159","0","0"
735535,5096,2,1,"40595","1","0"
735535,5097,2,1,"32826","1","0"
735535,5098,2,1,"15874","1","0"
735535,5099,2,1,"15515","1","0"
735535,5100,2,1,"61912","0","0"
735535,5101,2,1,"47805","0","0"
735535,5102,2,1,"69755","1","0"
735535,5103,2,1,"83545","1","0"
735535,5104,2,1,"18606","1","0"
735535,5105,2,1,"28036","0","0"
735535,5106,2,1,"40842","0","0"
735535,5107,2,1,"29544","1","0"
735535,5108,2,1,"53153","1","0"
735535,5109,2,1,"24347","1","0"
735535,5110,2,1,"26851","1","0"
735535,5111,2,1,"21416","0","0"
735535,5112,2,4,"12560","1","3"
735535,5113,2,4,"16800","0","4"
735535,5114,2,4,"11020","1","4"
735535,5115,2,4,"8280","0","2"
735535,5116,2,4,"9970","1","2"
735535,5117,2,4,"12650","0","2"
735535,5118,2,4,"5820","1","2"
735535,5119,2,4,"6730","1","3"
735535,5120,2,4,"9360","0","2"
735535,5124,2,4,"6600","1","2"
735535,5125,2,4,"5580","1","1"
735535,5126,2,4,"5550","1","1"
735535,5127,2,4,"13810","1","4"
735535,5128,2,4,"5900","1","2"
735535,5129,2,4,"5570","1","2"
735535,5130,2,4,"3260","1","1"
735535,5131,2,4,"4570","0","1"
735535,5132,2,3,"20060","1","3"
735535,5133,2,3,"3970","1","2"
735535,5134,2,3,"16370","0","6"
735535,5135,2,3,"14500","1","9"
735535,5136,2,3,"5700","1","1"
735535,5137,2,3,"15230","1","3"
735535,5138,2,3,"2680","1","0"
735535,5139,2,3,"13470","1","2"
735535,5140,2,3,"16470","1","2"
735535,5141,2,3,"9300","1","7"
735535,5142,2,2,"9590","0","0"
735535,5143,2,2,"16490","0","0"
735535,5144,2,2,"3710","1","0"
735535,5145,2,2,"3120","0","0"
735535,5146,2,2,"7670","0","0"
735535,5147,2,2,"6150","0","0"
735535,5148,2,2,"4770","0","0"
735535,5149,2,2,"8610","1","0"
735535,5150,2,2,"9590","1","0"
735535,5151,2,2,"3380","0","0"
735535,5152,2,2,"5740","1","0"
735535,5153,2,2,"2330","1","0"
735535,5154,2,2,"4810","1","0"
735535,5155,2,2,"11160","1","0"
735535,5156,2,2,"12420","1","0"
735535,5157,2,2,"3040","1","0"
735535,5158,2,2,"6700","1","0"
735535,5159,2,2,"2730","1","0"
735535,5160,2,2,"2390","0","0"
735535,5161,2,2,"12110","1","0"
735535,5162,2,2,"8740","1","0"
735535,5163,2,2,"4640","1","0"
735535,5164,2,2,"4900","1","0"
735535,5165,2,2,"3060","1","0"
735535,5166,2,2,"3600","1","0"
735535,5167,2,2,"7470","0","0"
735535,5168,2,2,"10790","0","0"
735535,5169,2,2,"8970","1","0"
735535,5170,2,2,"7470","0","0"
735535,5171,2,2,"13240","1","0"
585666,5172,2,1,"13029","1","0"
585666,5173,2,1,"29385","1","0"
585666,5174,2,1,"15078","1","0"
585666,5175,2,1,"14686","1","0"
585666,5176,2,1,"21010","1","0"
585666,5177,2,1,"31990","1","0"
585666,5178,2,1,"23587","1","0"
585666,5179,2,1,"75442","1","0"
585666,5180,2,1,"34694","1","0"
585666,5181,2,1,"39902","1","0"
585666,5182,2,1,"39332","1","0"
585666,5183,2,1,"19798","1","0"
585666,5184,2,1,"17240","1","0"
585666,5185,2,1,"14496","0","0"
585666,5186,2,1,"40538","1","0"
585666,5187,2,1,"31123","1","0"
585666,5188,2,1,"21586","1","0"
585666,5189,2,1,"12852","1","0"
585666,5190,2,1,"24533","1","0"
585666,5191,2,1,"59761","1","0"
585666,5192,2,1,"25432","1","0"
585666,5193,2,1,"41031","1","0"
585666,5194,2,1,"46636","1","0"
585666,5195,2,1,"19876","0","0"
585666,5196,2,1,"65370","1","0"
585666,5197,2,1,"44074","1","0"
585666,5198,2,1,"44366","1","0"
585666,5199,2,1,"49806","1","0"
585666,5200,2,1,"88307","1","0"
585666,5201,2,1,"125059","1","0"
585666,5202,2,3,"41910","1","8"
585666,5203,2,3,"14900","1","1"
585666,5204,2,3,"9560","0","1"
585666,5205,2,3,"9130","1","1"
585666,5206,2,3,"6420","1","1"
585666,5207,2,3,"12320","1","1"
585666,5208,2,3,"11740","1","2"
585666,5209,2,3,"17500","1","1"
585666,5210,2,3,"12680","1","1"
585666,5211,2,3,"16440","1","1"
585666,5212,2,4,"7170","1","3"
585666,5213,2,4,"15680","1","3"
585666,5214,2,4,"3460","1","1"
585666,5215,2,4,"9020","1","2"
585666,5216,2,4,"6360","1","2"
585666,5217,2,4,"4150","1","1"
585666,5218,2,4,"4060","1","1"
585666,5219,2,4,"4370","1","1"
585666,5220,2,4,"6710","1","2"
585666,5221,2,4,"3690","1","1"
585666,5222,2,4,"7990","1","1"
585666,5223,2,4,"9880","0","1"
585666,5224,2,4,"5870","1","1"
585666,5225,2,4,"9050","0","1"
585666,5226,2,4,"6380","1","2"
585666,5227,2,4,"3520","1","2"
585666,5228,2,4,"49880","1","4"
585666,5229,2,4,"7010","1","2"
585666,5230,2,4,"14270","1","2"
585666,5231,2,4,"3090","1","1"
585666,5232,2,2,"3730","0","0"
585666,5233,2,2,"15380","1","0"
585666,5234,2,2,"22710","1","0"
585666,5235,2,2,"4680","1","0"
585666,5236,2,2,"5420","1","0"
585666,5237,2,2,"13650","1","0"
585666,5238,2,2,"6240","1","0"
585666,5239,2,2,"11960","1","0"
703754,5334,3,4,"690","1","0"
585666,5240,2,2,"9580","1","0"
585666,5241,2,2,"4310","1","0"
585666,5242,2,2,"7160","1","0"
585666,5243,2,2,"12500","1","0"
585666,5244,2,2,"9820","1","0"
585666,5245,2,2,"13300","1","0"
585666,5246,2,2,"9850","1","0"
585666,5247,2,2,"3020","1","0"
585666,5248,2,2,"9990","1","0"
585666,5249,2,2,"4170","1","0"
585666,5250,2,2,"5390","1","0"
585666,5251,2,2,"4300","1","0"
585666,5252,2,2,"6610","1","0"
585666,5253,2,2,"10930","1","0"
585666,5254,2,2,"7720","0","0"
585666,5255,2,2,"3540","1","0"
585666,5256,2,2,"4190","1","0"
585666,5257,2,2,"5230","1","0"
585666,5258,2,2,"3860","1","0"
585666,5259,2,2,"5870","1","0"
703754,5335,3,4,"1950","0","0"
703754,5336,3,4,"4290","0","1"
703754,5337,3,4,"6550","0","0"
585666,5260,2,2,"11730","1","0"
585666,5261,2,2,"8480","1","0"
703754,5262,3,1,"30957","1","0"
703754,5263,3,1,"77983","1","0"
703754,5264,3,1,"20131","0","0"
703754,5265,3,1,"13917","1","0"
703754,5266,3,1,"39704","1","0"
703754,5267,3,1,"36007","1","0"
703754,5268,3,1,"112021","1","0"
703754,5269,3,1,"165283","0","0"
703754,5270,3,1,"57671","0","0"
703754,5271,3,1,"106063","0","0"
703754,5272,3,1,"82960","0","0"
703754,5273,3,1,"118095","1","0"
703754,5274,3,1,"112273","0","0"
703754,5275,3,1,"34399","0","0"
703754,5276,3,1,"35744","0","0"
703754,5277,3,1,"142404","0","0"
703754,5278,3,1,"29829","1","0"
703754,5279,3,1,"22826","1","0"
703754,5280,3,1,"52603","1","0"
703754,5281,3,1,"114633","1","0"
703754,5282,3,1,"26731","0","0"
703754,5283,3,1,"28219","0","0"
703754,5284,3,1,"10908","1","0"
703754,5285,3,1,"15543","0","0"
703754,5286,3,1,"27346","1","0"
703754,5287,3,1,"9384","1","0"
703754,5288,3,1,"19306","0","0"
703754,5289,3,1,"11477","0","0"
703754,5290,3,1,"60599","0","0"
703754,5291,3,1,"5633","0","0"
703754,5292,3,2,"7750","1","0"
703754,5293,3,2,"4970","1","0"
703754,5294,3,2,"10360","1","0"
703754,5295,3,2,"5530","1","0"
703754,5296,3,2,"6710","1","0"
703754,5297,3,2,"12880","1","0"
703754,5298,3,2,"11780","1","0"
703754,5299,3,2,"21220","1","0"
703754,5300,3,2,"8840","1","0"
703754,5301,3,2,"12360","1","0"
703754,5302,3,2,"5740","1","0"
703754,5303,3,2,"5210","1","0"
703754,5304,3,2,"5290","0","0"
703754,5305,3,2,"5570","1","0"
703754,5306,3,2,"17640","1","0"
703754,5307,3,2,"8850","1","0"
703754,5308,3,2,"10170","1","0"
703754,5309,3,2,"9850","1","0"
703754,5310,3,2,"6200","1","0"
703754,5311,3,2,"13140","0","0"
703754,5312,3,2,"6600","1","0"
703754,5313,3,2,"5960","1","0"
703754,5314,3,2,"9520","0","0"
703754,5315,3,2,"4440","1","0"
703754,5316,3,2,"3680","0","0"
703754,5317,3,2,"17090","1","0"
703754,5318,3,2,"5290","0","0"
703754,5319,3,2,"3180","0","0"
703754,5320,3,2,"3990","1","0"
703754,5321,3,2,"5640","1","0"
703754,5322,3,3,"5050","0","0"
703754,5323,3,3,"14330","1","9"
703754,5324,3,3,"3400","0","4"
703754,5325,3,3,"2490","0","0"
703754,5326,3,3,"2430","1","0"
703754,5327,3,3,"5960","0","0"
703754,5328,3,3,"2390","0","0"
703754,5329,3,3,"920","0","1"
703754,5330,3,3,"3800","0","0"
703754,5331,3,3,"3750","1","0"
703754,5332,3,4,"6370","0","3"
703754,5333,3,4,"1480","1","0"
703754,5338,3,4,"2040","0","0"
703754,5339,3,4,"4870","1","1"
703754,5340,3,4,"1000","0","0"
703754,5341,3,4,"1080","1","0"
703754,5342,3,4,"1140","1","0"
703754,5343,3,4,"750","0","0"
703754,5344,3,4,"1960","0","0"
703754,5345,3,4,"920","0","0"
703754,5346,3,4,"480","0","0"
703754,5347,3,4,"1110","1","0"
703754,5348,3,4,"4600","0","1"
703754,5349,3,4,"7160","1","2"
703754,5350,3,4,"3570","1","1"
703754,5351,3,4,"5350","0","2"
388991,5352,2,1,"26840","1","0"
388991,5353,2,1,"9823","1","0"
388991,5354,2,1,"14657","1","0"
388991,5355,2,1,"9854","1","0"
388991,5356,2,1,"24170","1","0"
388991,5357,2,1,"15918","1","0"
388991,5358,2,1,"12491","1","0"
388991,5359,2,1,"35560","1","0"
388991,5360,2,1,"42944","1","0"
388991,5361,2,1,"14861","1","0"
388991,5362,2,1,"27565","1","0"
388991,5363,2,1,"24615","1","0"
388991,5364,2,1,"29158","0","0"
388991,5365,2,1,"14575","1","0"
388991,5366,2,1,"16363","1","0"
388991,5367,2,1,"23012","1","0"
388991,5368,2,1,"15066","1","0"
388991,5369,2,1,"10085","1","0"
388991,5370,2,1,"24706","1","0"
388991,5371,2,1,"12678","1","0"
388991,5372,2,1,"29212","0","0"
388991,5373,2,1,"18526","1","0"
388991,5374,2,1,"34119","1","0"
388991,5375,2,1,"16868","1","0"
388991,5376,2,1,"30915","0","0"
388991,5377,2,1,"33988","0","0"
388991,5378,2,1,"40099","1","0"
388991,5379,2,1,"22531","0","0"
388991,5380,2,1,"25058","1","0"
388991,5381,2,1,"12853","0","0"
388991,5382,2,3,"14090","0","3"
388991,5383,2,3,"2980","1","1"
388991,5384,2,3,"13440","0","2"
388991,5385,2,3,"10460","0","2"
388991,5386,2,3,"11000","1","2"
388991,5387,2,3,"12240","1","2"
388991,5388,2,3,"3600","1","1"
388991,5389,2,3,"10300","0","1"
388991,5390,2,3,"10670","0","2"
388991,5391,2,3,"2790","1","1"
388991,5392,2,2,"4800","0","0"
388991,5393,2,2,"6890","1","0"
388991,5394,2,2,"6290","1","0"
388991,5395,2,2,"5610","1","0"
388991,5396,2,2,"5890","0","0"
388991,5397,2,2,"3460","1","0"
388991,5398,2,2,"7990","1","0"
388991,5399,2,2,"5380","0","0"
388991,5400,2,2,"4880","1","0"
388991,5401,2,2,"4010","0","0"
388991,5402,2,2,"4740","1","0"
388991,5403,2,2,"5550","0","0"
388991,5404,2,2,"6210","1","0"
388991,5405,2,2,"3370","0","0"
388991,5406,2,2,"5610","1","0"
388991,5407,2,2,"10280","1","0"
388991,5408,2,2,"5460","1","0"
388991,5409,2,2,"3610","0","0"
388991,5410,2,2,"5420","0","0"
388991,5411,2,2,"5530","1","0"
388991,5412,2,2,"4210","0","0"
388991,5413,2,2,"3700","1","0"
388991,5414,2,2,"6920","1","0"
388991,5415,2,2,"5480","1","0"
388991,5416,2,2,"6320","0","0"
388991,5417,2,2,"3040","1","0"
388991,5418,2,2,"2940","0","0"
388991,5419,2,2,"2790","1","0"
350572,6291,-5,2,"180","1","0"
388991,5420,2,2,"4560","1","0"
388991,5421,2,2,"6480","1","0"
388991,5422,2,4,"7880","1","1"
388991,5423,2,4,"12860","1","1"
388991,5424,2,4,"7320","1","2"
388991,5425,2,4,"6220","1","2"
388991,5426,2,4,"5990","0","2"
388991,5427,2,4,"6380","1","2"
388991,5428,2,4,"5820","1","1"
388991,5429,2,4,"8630","1","2"
388991,5430,2,4,"5190","1","1"
388991,5431,2,4,"7220","0","2"
388991,5432,2,4,"4590","1","1"
388991,5433,2,4,"9950","0","1"
388991,5434,2,4,"4090","1","1"
388991,5435,2,4,"3430","1","1"
388991,5436,2,4,"6000","1","1"
388991,5437,2,4,"2900","1","1"
388991,5438,2,4,"3290","1","1"
388991,5439,2,4,"4470","1","1"
388991,5440,2,4,"3950","1","1"
388991,5441,2,4,"4020","0","1"
120169,5442,1,1,"13902","0","0"
120169,5443,1,1,"12220","1","0"
120169,5444,1,1,"6662","0","0"
120169,5445,1,1,"8616","0","0"
120169,5446,1,1,"47105","1","0"
120169,5447,1,1,"6976","1","0"
120169,5448,1,1,"6471","0","0"
120169,5449,1,1,"13185","0","0"
120169,5450,1,1,"8922","0","0"
120169,5451,1,1,"21390","1","0"
120169,5452,1,1,"29810","0","0"
120169,5453,1,1,"12064","1","0"
120169,5454,1,1,"7364","0","0"
120169,5455,1,1,"61268","0","0"
120169,5456,1,1,"7594","0","0"
120169,5457,1,1,"34559","1","0"
120169,5458,1,1,"27546","1","0"
906797,5614,1,2,"5330","0","0"
120169,5459,1,1,"6565","1","0"
120169,5460,1,1,"28495","0","0"
120169,5461,1,1,"54574","1","0"
120169,5462,1,1,"16146","1","0"
120169,5463,1,1,"10436","1","0"
120169,5464,1,1,"22049","0","0"
120169,5465,1,1,"8004","1","0"
120169,5466,1,1,"7010","0","0"
120169,5467,1,1,"34126","0","0"
120169,5468,1,1,"9011","1","0"
120169,5469,1,1,"14900","0","0"
120169,5470,1,1,"11551","0","0"
120169,5471,1,1,"9049","0","0"
120169,5472,1,4,"10740","1","0"
120169,5473,1,4,"2360","0","0"
120169,5474,1,4,"3310","0","0"
120169,5475,1,4,"13590","0","0"
120169,5476,1,4,"6380","0","0"
120169,5477,1,4,"3970","1","0"
120169,5478,1,4,"6510","1","0"
120169,5479,1,4,"7350","0","1"
120169,5480,1,4,"4790","1","0"
120169,5481,1,4,"4980","1","0"
120169,5482,1,4,"6570","0","0"
120169,5483,1,4,"7150","1","0"
120169,5484,1,4,"3020","1","0"
120169,5485,1,4,"2950","1","0"
120169,5486,1,4,"9150","0","0"
120169,5487,1,4,"4860","1","0"
120169,5488,1,4,"5440","1","0"
120169,5489,1,4,"4400","0","0"
120169,5490,1,4,"8790","1","0"
120169,5491,1,4,"12200","1","0"
120169,5492,1,3,"5170","0","0"
120169,5493,1,3,"12080","0","0"
906797,5615,1,2,"2940","0","0"
120169,5494,1,3,"30410","0","0"
120169,5495,1,3,"3370","0","0"
120169,5496,1,3,"6290","0","0"
120169,5497,1,3,"7920","1","0"
120169,5498,1,3,"8050","1","0"
120169,5499,1,3,"7610","0","0"
120169,5500,1,3,"3800","0","0"
120169,5501,1,3,"8120","1","0"
120169,5502,1,2,"4700","0","0"
120169,5503,1,2,"4500","0","0"
120169,5504,1,2,"4320","0","0"
120169,5505,1,2,"5660","1","0"
120169,5506,1,2,"8010","1","0"
120169,5507,1,2,"2640","1","0"
120169,5508,1,2,"3980","1","0"
120169,5509,1,2,"3680","1","0"
120169,5510,1,2,"2560","0","0"
120169,5511,1,2,"3130","1","0"
120169,5512,1,2,"15370","1","0"
120169,5513,1,2,"7470","1","0"
120169,5514,1,2,"3480","1","0"
120169,5515,1,2,"2320","1","0"
120169,5516,1,2,"5170","0","0"
120169,5517,1,2,"2530","0","0"
120169,5518,1,2,"2610","1","0"
120169,5519,1,2,"2120","1","0"
120169,5520,1,2,"5190","1","0"
120169,5521,1,2,"4670","1","0"
120169,5522,1,2,"6990","1","0"
906797,5616,1,2,"5540","1","0"
120169,5523,1,2,"3620","1","0"
120169,5524,1,2,"4890","1","0"
120169,5525,1,2,"8500","0","0"
120169,5526,1,2,"1650","1","0"
120169,5527,1,2,"2330","0","0"
120169,5528,1,2,"1980","1","0"
120169,5529,1,2,"4180","1","0"
120169,5530,1,2,"2820","0","0"
120169,5531,1,2,"2930","1","0"
906797,5532,1,1,"25334","1","0"
906797,5533,1,1,"21762","1","0"
906797,5534,1,1,"22661","1","0"
906797,5535,1,1,"10102","1","0"
906797,5536,1,1,"21530","1","0"
906797,5537,1,1,"22618","1","0"
906797,5538,1,1,"17227","1","0"
906797,5539,1,1,"43707","0","0"
906797,5540,1,1,"14463","1","0"
906797,5541,1,1,"27570","1","0"
906797,5542,1,1,"18938","1","0"
906797,5543,1,1,"73950","1","0"
906797,5544,1,1,"12463","1","0"
906797,5545,1,1,"40293","1","0"
906797,5546,1,1,"20723","1","0"
906797,5547,1,1,"24523","1","0"
906797,5548,1,1,"29710","1","0"
906797,5549,1,1,"32088","1","0"
906797,5550,1,1,"56048","1","0"
906797,5551,1,1,"40977","1","0"
906797,5552,1,1,"27027","1","0"
906797,5553,1,1,"83849","1","0"
906797,5554,1,1,"78816","1","0"
906797,5555,1,1,"16896","0","0"
906797,5556,1,1,"155256","0","0"
906797,5557,1,1,"17919","1","0"
906797,5558,1,1,"23917","0","0"
906797,5559,1,1,"22514","0","0"
906797,5560,1,1,"438806","0","0"
350572,6292,-5,2,"930","1","0"
906797,5561,1,1,"17589","1","0"
906797,5562,1,3,"9690","1","3"
906797,5563,1,3,"21830","0","2"
906797,5564,1,3,"2270","1","1"
906797,5565,1,3,"4180","1","1"
906797,5566,1,3,"8460","1","2"
906797,5567,1,3,"6920","0","4"
906797,5568,1,3,"13620","1","2"
906797,5569,1,3,"1910","1","1"
906797,5570,1,3,"8490","1","3"
906797,5571,1,3,"5850","1","1"
906797,5572,1,4,"4640","1","1"
906797,5573,1,4,"3270","1","1"
906797,5574,1,4,"7180","1","1"
906797,5575,1,4,"5940","1","2"
906797,5576,1,4,"4930","0","1"
906797,5577,1,4,"2200","0","1"
906797,5578,1,4,"2520","1","1"
906797,5579,1,4,"2850","1","1"
906797,5580,1,4,"3010","1","1"
906797,5581,1,4,"3920","1","1"
906797,5582,1,4,"2800","1","1"
906797,5583,1,4,"2700","1","1"
906797,5584,1,4,"3320","0","1"
906797,5585,1,4,"3590","1","2"
906797,5586,1,4,"3910","0","1"
906797,5587,1,4,"5230","1","3"
906797,5588,1,4,"3590","1","1"
906797,5589,1,4,"7250","0","3"
906797,5590,1,4,"3660","1","1"
906797,5591,1,4,"4760","1","2"
906797,5592,1,2,"5460","1","0"
906797,5593,1,2,"4130","0","0"
906797,5594,1,2,"12870","1","0"
906797,5595,1,2,"4950","1","0"
906797,5596,1,2,"5060","1","0"
906797,5597,1,2,"8820","1","0"
906797,5598,1,2,"3560","1","0"
906797,5599,1,2,"8830","1","0"
906797,5600,1,2,"3380","0","0"
906797,5601,1,2,"6500","1","0"
906797,5602,1,2,"2640","0","0"
906797,5603,1,2,"4900","0","0"
906797,5604,1,2,"3450","0","0"
906797,5605,1,2,"4890","1","0"
906797,5606,1,2,"8080","1","0"
906797,5607,1,2,"7180","0","0"
906797,5608,1,2,"10620","1","0"
906797,5609,1,2,"2890","0","0"
906797,5610,1,2,"6030","1","0"
906797,5611,1,2,"2640","1","0"
906797,5612,1,2,"2690","1","0"
906797,5613,1,2,"2150","1","0"
350572,6293,-5,2,"240","1","0"
906797,5617,1,2,"5590","1","0"
906797,5618,1,2,"3110","0","0"
906797,5619,1,2,"3710","1","0"
906797,5620,1,2,"3570","1","0"
906797,5621,1,2,"2240","1","0"
521767,5622,1,1,"17246","1","0"
521767,5623,1,1,"18825","1","0"
521767,5624,1,1,"15063","1","0"
521767,5625,1,1,"57332","1","0"
521767,5626,1,1,"26213","1","0"
521767,5627,1,1,"16276","1","0"
521767,5628,1,1,"19999","1","0"
521767,5629,1,1,"39697","1","0"
521767,5630,1,1,"114252","1","0"
521767,5631,1,1,"35354","0","0"
521767,5632,1,1,"45479","1","0"
521767,5633,1,1,"85813","1","0"
521767,5634,1,1,"34750","1","0"
521767,5635,1,1,"49018","1","0"
521767,5636,1,1,"26959","1","0"
521767,5637,1,1,"63030","1","0"
521767,5638,1,1,"39739","1","0"
521767,5639,1,1,"29038","1","0"
521767,5640,1,1,"44448","1","0"
521767,5641,1,1,"54362","1","0"
521767,5642,1,1,"77320","1","0"
521767,5643,1,1,"55519","1","0"
521767,5644,1,1,"182113","1","0"
521767,5645,1,1,"35768","1","0"
521767,5646,1,1,"59715","1","0"
521767,5647,1,1,"41616","1","0"
521767,5648,1,1,"69154","1","0"
521767,5649,1,1,"47942","1","0"
521767,5650,1,1,"28655","1","0"
521767,5651,1,1,"19251","0","0"
521767,5652,1,3,"5940","1","1"
521767,5653,1,3,"4550","1","2"
521767,5654,1,3,"2400","1","1"
521767,5655,1,3,"7740","1","2"
521767,5656,1,3,"4380","1","2"
521767,5657,1,3,"16050","1","4"
521767,5658,1,3,"6670","1","2"
794263,5907,1,1,"10327","1","0"
521767,5659,1,3,"5500","1","2"
521767,5660,1,3,"7100","1","2"
521767,5661,1,3,"7980","1","3"
521767,5662,1,2,"3880","1","0"
521767,5663,1,2,"5900","1","0"
521767,5664,1,2,"6900","1","0"
521767,5665,1,2,"3660","0","0"
521767,5666,1,2,"3330","1","0"
521767,5667,1,2,"13860","1","0"
521767,5668,1,2,"4070","1","0"
521767,5669,1,2,"8700","1","0"
521767,5670,1,2,"13100","1","0"
521767,5671,1,2,"18940","1","0"
521767,5672,1,2,"2070","1","0"
521767,5673,1,2,"9500","1","0"
521767,5674,1,2,"12880","1","0"
521767,5675,1,2,"5130","1","0"
521767,5676,1,2,"5600","1","0"
521767,5677,1,2,"6740","0","0"
521767,5678,1,2,"13000","1","0"
521767,5679,1,2,"7160","0","0"
521767,5680,1,2,"3690","1","0"
521767,5681,1,2,"4370","1","0"
521767,5682,1,2,"4080","1","0"
350572,6294,-5,2,"190","0","0"
521767,5683,1,2,"18690","1","0"
521767,5684,1,2,"5540","1","0"
521767,5685,1,2,"5740","1","0"
521767,5686,1,2,"3320","1","0"
521767,5687,1,2,"8670","1","0"
521767,5688,1,2,"4890","1","0"
521767,5689,1,2,"3900","1","0"
521767,5690,1,2,"4660","1","0"
521767,5691,1,2,"5780","1","0"
521767,5692,1,4,"16580","0","4"
521767,5693,1,4,"4660","1","3"
521767,5694,1,4,"11510","1","2"
521767,5695,1,4,"3260","1","2"
521767,5696,1,4,"4950","1","1"
521767,5697,1,4,"6450","1","1"
521767,5698,1,4,"4510","1","1"
521767,5699,1,4,"6010","1","2"
521767,5700,1,4,"4790","1","2"
521767,5701,1,4,"5910","1","1"
521767,5702,1,4,"7410","0","2"
521767,5703,1,4,"2860","1","2"
521767,5704,1,4,"3710","1","2"
521767,5705,1,4,"3480","1","3"
521767,5706,1,4,"2920","1","3"
521767,5707,1,4,"6860","1","2"
521767,5708,1,4,"9840","0","3"
521767,5709,1,4,"2120","1","2"
521767,5710,1,4,"12060","1","4"
521767,5711,1,4,"5400","1","3"
215510,5712,1,1,"17766","1","0"
215510,5713,1,1,"29632","1","0"
215510,5714,1,1,"15192","1","0"
215510,5715,1,1,"14832","1","0"
215510,5716,1,1,"26359","1","0"
215510,5717,1,1,"17552","1","0"
215510,5718,1,1,"34976","1","0"
215510,5719,1,1,"46937","1","0"
215510,5720,1,1,"61015","0","0"
215510,5721,1,1,"35664","1","0"
215510,5722,1,1,"62489","0","0"
215510,5723,1,1,"23104","1","0"
215510,5724,1,1,"25776","1","0"
215510,5725,1,1,"36856","1","0"
215510,5726,1,1,"100136","0","0"
215510,5727,1,1,"11145","1","0"
215510,5728,1,1,"47768","1","0"
215510,5729,1,1,"13952","1","0"
215510,5730,1,1,"21263","1","0"
215510,5731,1,1,"41496","1","0"
215510,5732,1,1,"68216","1","0"
215510,5733,1,1,"44328","1","0"
215510,5767,1,2,"10960","1","0"
215510,5734,1,1,"36745","1","0"
215510,5735,1,1,"9840","1","0"
215510,5736,1,1,"22632","1","0"
215510,5737,1,1,"24824","1","0"
215510,5738,1,1,"34672","0","0"
215510,5739,1,1,"11256","1","0"
215510,5740,1,1,"30376","0","0"
215510,5741,1,1,"24031","0","0"
215510,5742,1,2,"3230","0","0"
215510,5743,1,2,"3750","0","0"
215510,5744,1,2,"5780","0","0"
215510,5745,1,2,"5330","0","0"
215510,5746,1,2,"2900","1","0"
215510,5747,1,2,"4920","0","0"
215510,5748,1,2,"2490","1","0"
215510,5749,1,2,"3390","0","0"
215510,5750,1,2,"1620","1","0"
215510,5751,1,2,"6670","1","0"
215510,5752,1,2,"7520","0","0"
215510,5753,1,2,"10580","0","0"
215510,5754,1,2,"14210","1","0"
215510,5755,1,2,"12360","0","0"
215510,5756,1,2,"8110","1","0"
215510,5757,1,2,"12480","1","0"
215510,5758,1,2,"11350","1","0"
215510,5759,1,2,"9590","1","0"
215510,5760,1,2,"10600","1","0"
215510,5761,1,2,"8330","1","0"
215510,5762,1,2,"6100","0","0"
215510,5763,1,2,"5280","0","0"
215510,5764,1,2,"8800","1","0"
215510,5765,1,2,"21820","1","0"
215510,5766,1,2,"2900","1","0"
215510,5768,1,2,"5540","1","0"
215510,5769,1,2,"5440","1","0"
215510,5770,1,2,"6370","0","0"
215510,5771,1,2,"7170","1","0"
215510,5772,1,4,"11710","1","1"
215510,5773,1,4,"13940","1","1"
215510,5774,1,4,"8390","1","2"
215510,5775,1,4,"11940","1","1"
215510,5776,1,4,"14470","1","2"
215510,5777,1,4,"5360","1","1"
215510,5778,1,4,"6200","1","1"
215510,5779,1,4,"6440","1","1"
215510,5780,1,4,"5800","1","1"
215510,5781,1,4,"9700","0","1"
215510,5782,1,4,"8900","0","1"
215510,5783,1,4,"7930","1","1"
215510,5784,1,4,"4350","0","1"
215510,5785,1,4,"6100","0","1"
215510,5786,1,4,"5300","0","1"
215510,5787,1,4,"6550","1","1"
215510,5788,1,4,"6500","1","1"
215510,5789,1,4,"4640","1","1"
215510,5790,1,4,"4080","1","1"
215510,5791,1,4,"3320","1","1"
215510,5792,1,3,"24720","0","4"
215510,5793,1,3,"17010","1","1"
215510,5794,1,3,"9980","1","2"
215510,5795,1,3,"6770","0","1"
215510,5796,1,3,"4500","1","1"
215510,5797,1,3,"10620","1","0"
215510,5798,1,3,"15340","1","2"
215510,5799,1,3,"10910","0","1"
215510,5800,1,3,"26260","0","4"
215510,5801,1,3,"10760","1","3"
186136,5802,1,1,"38994","1","0"
186136,5803,1,1,"21118","1","0"
186136,5804,1,1,"27614","1","0"
186136,5805,1,1,"23524","1","0"
186136,5806,1,1,"45676","1","0"
186136,5807,1,1,"35580","1","0"
186136,5808,1,1,"11842","1","0"
186136,5809,1,1,"126178","1","0"
186136,5810,1,1,"58660","0","0"
794263,5906,1,1,"25076","1","0"
186136,5811,1,1,"42345","0","0"
186136,5812,1,1,"46953","0","0"
186136,5813,1,1,"61890","1","0"
186136,5814,1,1,"39242","0","0"
186136,5815,1,1,"49093","1","0"
186136,5816,1,1,"92748","0","0"
186136,5817,1,1,"205677","0","0"
186136,5818,1,1,"86088","0","0"
186136,5819,1,1,"31686","1","0"
186136,5820,1,1,"71170","1","0"
186136,5821,1,1,"72239","1","0"
186136,5822,1,1,"43300","0","0"
186136,5823,1,1,"27912","0","0"
186136,5824,1,1,"43970","0","0"
186136,5825,1,1,"40199","0","0"
186136,5826,1,1,"82251","0","0"
186136,5827,1,1,"101629","0","0"
186136,5828,1,1,"23752","1","0"
186136,5829,1,1,"51744","1","0"
186136,5830,1,1,"42789","1","0"
186136,5831,1,1,"30754","0","0"
186136,5832,1,2,"9040","1","0"
186136,5833,1,2,"5820","1","0"
186136,5834,1,2,"2750","0","0"
186136,5835,1,2,"19500","0","0"
186136,5836,1,2,"5970","1","0"
186136,5837,1,2,"6130","0","0"
186136,5838,1,2,"6650","0","0"
186136,5839,1,2,"5680","0","0"
186136,5840,1,2,"3380","1","0"
186136,5841,1,2,"3780","1","0"
186136,5842,1,2,"5610","1","0"
186136,5843,1,2,"6750","1","0"
186136,5844,1,2,"3750","1","0"
186136,5845,1,2,"5620","1","0"
186136,5846,1,2,"18970","1","0"
186136,5847,1,2,"2980","0","0"
186136,5848,1,2,"12900","0","0"
186136,5849,1,2,"5520","1","0"
186136,5850,1,2,"35520","0","0"
186136,5851,1,2,"33210","1","0"
186136,5852,1,2,"15000","0","0"
186136,5853,1,2,"7220","1","0"
186136,5854,1,2,"3010","1","0"
186136,5855,1,2,"8130","1","0"
186136,5856,1,2,"3660","1","0"
186136,5857,1,2,"2600","1","0"
186136,5858,1,2,"8060","0","0"
186136,5859,1,2,"2390","1","0"
186136,5860,1,2,"5800","1","0"
186136,5861,1,2,"6160","1","0"
186136,5862,1,3,"24140","0","2"
186136,5863,1,3,"1850","1","2"
186136,5864,1,3,"2090","1","2"
186136,5865,1,3,"12630","0","2"
186136,5866,1,3,"9840","1","3"
186136,5867,1,3,"61050","1","16"
186136,5868,1,3,"23470","1","6"
186136,5869,1,3,"9300","0","2"
186136,5870,1,3,"10550","1","2"
186136,5871,1,3,"7420","0","2"
186136,5872,1,4,"6610","0","3"
186136,5873,1,4,"5380","0","1"
186136,5874,1,4,"9590","1","1"
186136,5875,1,4,"30710","1","6"
186136,5876,1,4,"14390","0","3"
186136,5877,1,4,"9830","1","2"
186136,5878,1,4,"9000","1","4"
186136,5879,1,4,"14230","1","3"
186136,5880,1,4,"7430","0","2"
186136,5881,1,4,"9540","1","3"
186136,5882,1,4,"6000","1","2"
186136,5883,1,4,"6470","1","1"
186136,5884,1,4,"4020","1","1"
186136,5885,1,4,"10800","0","1"
186136,5886,1,4,"5600","1","3"
186136,5887,1,4,"5800","1","2"
186136,5888,1,4,"6620","1","1"
186136,5889,1,4,"5020","1","2"
186136,5890,1,4,"6850","1","2"
186136,5891,1,4,"5610","1","1"
794263,5892,1,1,"26392","1","0"
794263,5893,1,1,"10721","1","0"
794263,5894,1,1,"7875","1","0"
794263,5895,1,1,"11273","1","0"
794263,5896,1,1,"34392","1","0"
794263,5897,1,1,"13455","1","0"
794263,5898,1,1,"10125","1","0"
794263,5899,1,1,"21679","1","0"
794263,5900,1,1,"19148","0","0"
794263,5901,1,1,"25067","1","0"
794263,5902,1,1,"33086","1","0"
794263,5903,1,1,"10272","1","0"
794263,5904,1,1,"14659","1","0"
794263,5905,1,1,"9979","1","0"
794263,5908,1,1,"16706","0","0"
794263,5909,1,1,"7740","0","0"
794263,5910,1,1,"30814","1","0"
794263,5911,1,1,"17010","1","0"
794263,5912,1,1,"58399","1","0"
794263,5913,1,1,"27664","1","0"
794263,5914,1,1,"18979","1","0"
794263,5915,1,1,"14219","1","0"
794263,5916,1,1,"47386","0","0"
794263,5917,1,1,"8021","1","0"
794263,5918,1,1,"21668","1","0"
794263,5919,1,1,"35044","1","0"
794263,5920,1,1,"25516","0","0"
794263,5921,1,1,"12331","0","0"
794263,5922,1,4,"9650","1","2"
794263,5923,1,4,"14000","1","1"
794263,5924,1,4,"6610","1","1"
794263,5925,1,4,"5010","0","1"
794263,5926,1,4,"7560","1","2"
794263,5927,1,4,"5840","1","1"
794263,5928,1,4,"11590","1","1"
794263,5929,1,4,"6300","1","1"
794263,5930,1,4,"9730","0","1"
794263,5931,1,4,"8860","0","1"
794263,5932,1,4,"7270","1","1"
794263,5933,1,4,"3510","1","1"
794263,5934,1,4,"3960","1","1"
794263,5935,1,4,"3450","1","1"
794263,5936,1,4,"4710","1","1"
794263,5937,1,4,"5630","1","1"
794263,5938,1,4,"4370","1","1"
794263,5939,1,4,"6010","1","1"
794263,5940,1,4,"8160","1","2"
794263,5941,1,4,"4740","1","1"
794263,5942,1,2,"8900","1","0"
794263,5943,1,2,"7450","0","0"
794263,5944,1,2,"3500","1","0"
794263,5945,1,2,"4950","1","0"
794263,5946,1,2,"17200","1","0"
794263,5947,1,2,"3470","1","0"
794263,5948,1,2,"10390","1","0"
794263,5949,1,2,"4590","1","0"
794263,5950,1,2,"7140","1","0"
794263,5951,1,2,"9930","1","0"
794263,5952,1,2,"7950","1","0"
794263,5953,1,2,"6340","0","0"
794263,5954,1,2,"4890","1","0"
794263,5955,1,2,"8160","1","0"
794263,5956,1,2,"7480","1","0"
794263,5957,1,2,"5090","1","0"
350572,6295,-5,2,"240","1","0"
794263,5958,1,2,"2450","1","0"
794263,5959,1,2,"5240","1","0"
794263,5960,1,2,"5670","1","0"
794263,5961,1,2,"5020","1","0"
794263,5962,1,2,"5170","1","0"
794263,5963,1,2,"15530","1","0"
794263,5964,1,2,"8790","1","0"
794263,5965,1,2,"6330","1","0"
794263,5966,1,2,"11680","1","0"
794263,5967,1,2,"4680","1","0"
794263,5968,1,2,"6610","1","0"
794263,5969,1,2,"4230","1","0"
794263,5970,1,2,"4280","1","0"
794263,5971,1,2,"4080","1","0"
794263,5972,1,3,"7000","1","1"
794263,5973,1,3,"26150","0","4"
794263,5974,1,3,"6080","0","1"
794263,5975,1,3,"13510","0","1"
794263,5976,1,3,"3760","0","1"
794263,5977,1,3,"8470","1","2"
794263,5978,1,3,"11710","0","1"
794263,5979,1,3,"10790","0","2"
794263,5980,1,3,"27300","0","4"
794263,5981,1,3,"6520","1","1"
457768,5982,3,1,"46284","0","0"
457768,5983,3,1,"49633","0","0"
457768,5984,3,1,"54484","1","0"
457768,5985,3,1,"75014","0","0"
457768,5986,3,1,"54707","0","0"
457768,5987,3,1,"30852","1","0"
457768,5988,3,1,"75128","1","0"
457768,5989,3,1,"336803","0","0"
457768,5990,3,1,"33487","1","0"
457768,5991,3,1,"100584","0","0"
457768,5992,3,1,"221554","0","0"
457768,5993,3,1,"113042","0","0"
457768,5994,3,1,"21816","0","0"
457768,5995,3,1,"219917","0","0"
457768,5996,3,1,"104020","0","0"
457768,5997,3,1,"224161","0","0"
457768,5998,3,1,"94375","0","0"
457768,5999,3,1,"19813","0","0"
457768,6000,3,1,"29202","0","0"
457768,6001,3,1,"125393","0","0"
457768,6002,3,1,"78220","0","0"
457768,6003,3,1,"66621","0","0"
457768,6004,3,1,"125564","0","0"
457768,6005,3,1,"144668","0","0"
457768,6006,3,1,"287176","0","0"
457768,6007,3,1,"80842","0","0"
457768,6008,3,1,"70754","1","0"
457768,6009,3,1,"436463","0","0"
457768,6010,3,1,"187296","0","0"
457768,6011,3,1,"75387","0","0"
457768,6012,3,3,"22200","0","0"
457768,6013,3,3,"22260","0","0"
457768,6014,3,3,"12100","0","0"
457768,6015,3,3,"8450","0","0"
457768,6016,3,3,"9960","0","0"
457768,6017,3,3,"10060","0","0"
457768,6018,3,3,"18020","0","0"
457768,6019,3,3,"2230","0","0"
457768,6020,3,3,"1890","0","0"
457768,6021,3,3,"2190","0","0"
457768,6022,3,4,"31370","1","1"
457768,6023,3,4,"19920","0","1"
457768,6024,3,4,"3620","1","0"
457768,6025,3,4,"1280","1","0"
457768,6026,3,4,"1020","0","0"
457768,6027,3,4,"980","1","0"
457768,6028,3,4,"910","0","0"
457768,6029,3,4,"2150","1","0"
457768,6030,3,4,"910","1","0"
457768,6031,3,4,"920","0","0"
457768,6032,3,4,"1020","0","0"
457768,6033,3,4,"940","1","0"
457768,6034,3,4,"840","1","0"
457768,6035,3,4,"1090","1","0"
457768,6036,3,4,"1920","1","0"
457768,6037,3,4,"1050","1","0"
457768,6038,3,4,"1550","0","0"
457768,6039,3,4,"900","1","0"
457768,6040,3,4,"980","0","0"
457768,6041,3,4,"1020","1","0"
457768,6042,3,2,"16810","1","0"
457768,6043,3,2,"10640","1","0"
457768,6044,3,2,"7340","1","0"
457768,6045,3,2,"10060","1","0"
457768,6046,3,2,"11340","1","0"
457768,6047,3,2,"7510","1","0"
457768,6048,3,2,"8730","1","0"
457768,6049,3,2,"9930","1","0"
457768,6050,3,2,"13120","1","0"
457768,6051,3,2,"9450","1","0"
457768,6052,3,2,"16490","1","0"
457768,6053,3,2,"8860","1","0"
457768,6054,3,2,"9010","1","0"
457768,6055,3,2,"7790","1","0"
457768,6056,3,2,"8040","1","0"
457768,6057,3,2,"20690","1","0"
457768,6058,3,2,"23420","1","0"
457768,6059,3,2,"12920","0","0"
457768,6060,3,2,"11280","1","0"
457768,6061,3,2,"12140","1","0"
457768,6062,3,2,"6330","1","0"
457768,6063,3,2,"10930","1","0"
457768,6064,3,2,"43280","1","0"
457768,6065,3,2,"10130","1","0"
457768,6066,3,2,"15320","1","0"
457768,6067,3,2,"14820","1","0"
457768,6068,3,2,"20070","1","0"
457768,6069,3,2,"20890","0","0"
457768,6070,3,2,"15980","1","0"
457768,6071,3,2,"12240","1","0"
412490,6072,3,1,"15388","1","0"
412490,6073,3,1,"13660","1","0"
412490,6074,3,1,"10704","1","0"
412490,6075,3,1,"9041","1","0"
412490,6076,3,1,"26537","1","0"
412490,6077,3,1,"14904","1","0"
412490,6078,3,1,"13123","1","0"
412490,6079,3,1,"50468","1","0"
412490,6080,3,1,"11966","1","0"
412490,6081,3,1,"16636","1","0"
412490,6082,3,1,"12779","1","0"
412490,6083,3,1,"14168","1","0"
412490,6084,3,1,"879933","1","0"
412490,6085,3,1,"8322","1","0"
412490,6086,3,1,"15451","1","0"
412490,6087,3,1,"20018","1","0"
412490,6088,3,1,"60790","1","0"
412490,6089,3,1,"15131","1","0"
412490,6090,3,1,"22008","1","0"
412490,6091,3,1,"54222","1","0"
412490,6092,3,1,"34792","1","0"
412490,6093,3,1,"15722971","0","0"
412490,6094,3,1,"50560","1","0"
412490,6095,3,1,"3912476","1","0"
412490,6096,3,1,"23464","1","0"
412490,6097,3,1,"27341","1","0"
412490,6098,3,1,"23476","1","0"
412490,6099,3,1,"25420","1","0"
412490,6100,3,1,"35756","1","0"
412490,6101,3,1,"27663","0","0"
412490,6102,3,4,"6490","1","0"
412490,6103,3,4,"8120","1","0"
412490,6104,3,4,"14800","0","0"
412490,6105,3,4,"22350","0","0"
412490,6106,3,4,"5370","0","0"
412490,6107,3,4,"8020","1","0"
412490,6108,3,4,"31970","1","0"
412490,6109,3,4,"24360","0","0"
412490,6110,3,4,"12590","1","0"
412490,6111,3,4,"17830","1","0"
412490,6112,3,4,"12090","1","0"
412490,6113,3,4,"13960","1","0"
412490,6114,3,4,"12690","0","0"
412490,6115,3,4,"5560","1","0"
412490,6116,3,4,"4760","1","0"
412490,6117,3,4,"16000","0","0"
412490,6118,3,4,"15950","1","0"
412490,6119,3,4,"11380","0","0"
412490,6120,3,4,"4850","1","0"
412490,6121,3,4,"7660","1","0"
412490,6122,3,3,"17620","1","2"
412490,6123,3,3,"6980","1","1"
412490,6124,3,3,"18470","0","2"
412490,6125,3,3,"37930","0","4"
412490,6126,3,3,"11760","1","1"
412490,6127,3,3,"10880","1","2"
412490,6128,3,3,"11610","1","1"
412490,6129,3,3,"37190","1","3"
412490,6130,3,3,"7160","1","1"
412490,6131,3,3,"10580","1","1"
412490,6132,3,2,"5950","1","0"
412490,6133,3,2,"20200","0","0"
412490,6134,3,2,"11750","0","0"
412490,6135,3,2,"11490","0","0"
412490,6136,3,2,"4670","1","0"
412490,6137,3,2,"10280","1","0"
412490,6138,3,2,"11510","1","0"
412490,6139,3,2,"22970","1","0"
412490,6140,3,2,"8930","1","0"
412490,6141,3,2,"26040","1","0"
412490,6142,3,2,"7020","1","0"
412490,6143,3,2,"9400","1","0"
412490,6144,3,2,"13560","0","0"
412490,6145,3,2,"4390","1","0"
412490,6146,3,2,"4400","1","0"
412490,6147,3,2,"12740","0","0"
412490,6148,3,2,"4630","1","0"
412490,6149,3,2,"13160","1","0"
412490,6150,3,2,"6130","1","0"
412490,6151,3,2,"14680","1","0"
412490,6152,3,2,"9840","1","0"
412490,6153,3,2,"4320","1","0"
412490,6154,3,2,"11440","1","0"
412490,6155,3,2,"4410","1","0"
412490,6156,3,2,"9600","0","0"
412490,6157,3,2,"6380","0","0"
412490,6158,3,2,"10400","1","0"
412490,6159,3,2,"5700","0","0"
412490,6160,3,2,"6950","1","0"
412490,6161,3,2,"4160","1","0"
856854,6162,2,1,"15928","1","0"
856854,6163,2,1,"56520","0","0"
856854,6164,2,1,"19033","1","0"
856854,6165,2,1,"67406","1","0"
856854,6166,2,1,"82388","1","0"
856854,6167,2,1,"29997","1","0"
856854,6168,2,1,"38099","1","0"
856854,6169,2,1,"105236","1","0"
856854,6170,2,1,"42310","1","0"
856854,6171,2,1,"95617","1","0"
856854,6172,2,1,"46298","1","0"
856854,6173,2,1,"66549","1","0"
856854,6174,2,1,"33466","1","0"
856854,6175,2,1,"23504","1","0"
856854,6176,2,1,"30602","1","0"
856854,6177,2,1,"68101","1","0"
856854,6178,2,1,"52681","1","0"
856854,6179,2,1,"22195","1","0"
856854,6180,2,1,"88625","1","0"
856854,6181,2,1,"73173","1","0"
856854,6182,2,1,"29286","1","0"
856854,6183,2,1,"56947","1","0"
856854,6184,2,1,"94163","1","0"
856854,6185,2,1,"37656","1","0"
856854,6186,2,1,"36880","1","0"
856854,6187,2,1,"99395","1","0"
856854,6188,2,1,"143498","1","0"
856854,6189,2,1,"78140","1","0"
856854,6190,2,1,"68294","1","0"
856854,6191,2,1,"80025","1","0"
856854,6192,2,2,"19950","0","0"
856854,6193,2,2,"7320","1","0"
856854,6194,2,2,"9780","1","0"
856854,6195,2,2,"14510","1","0"
856854,6196,2,2,"5630","1","0"
856854,6197,2,2,"7810","1","0"
856854,6198,2,2,"9950","1","0"
856854,6199,2,2,"7990","1","0"
856854,6200,2,2,"21100","1","0"
856854,6201,2,2,"6000","1","0"
856854,6202,2,2,"9950","1","0"
856854,6203,2,2,"8330","1","0"
856854,6204,2,2,"9130","1","0"
856854,6205,2,2,"2510","1","0"
856854,6206,2,2,"10560","1","0"
856854,6207,2,2,"18990","1","0"
856854,6208,2,2,"7080","1","0"
856854,6209,2,2,"10490","0","0"
856854,6210,2,2,"4270","1","0"
856854,6211,2,2,"30030","1","0"
856854,6212,2,2,"9660","1","0"
856854,6213,2,2,"40300","0","0"
856854,6214,2,2,"26980","1","0"
856854,6215,2,2,"11230","0","0"
856854,6216,2,2,"6800","0","0"
856854,6217,2,2,"5450","1","0"
856854,6218,2,2,"4790","1","0"
856854,6219,2,2,"12440","0","0"
856854,6220,2,2,"6510","1","0"
856854,6221,2,2,"6700","1","0"
856854,6222,2,4,"47150","1","3"
856854,6223,2,4,"55540","0","4"
856854,6224,2,4,"8050","1","1"
856854,6225,2,4,"20850","1","3"
856854,6226,2,4,"38040","1","5"
856854,6227,2,4,"9290","1","1"
856854,6228,2,4,"8000","1","3"
856854,6229,2,4,"4460","1","1"
856854,6230,2,4,"6440","1","1"
856854,6231,2,4,"10490","1","1"
856854,6232,2,4,"3600","1","2"
856854,6233,2,4,"21250","1","2"
856854,6234,2,4,"7650","1","1"
856854,6235,2,4,"4350","1","1"
856854,6236,2,4,"3180","1","1"
856854,6237,2,4,"5630","1","2"
856854,6238,2,4,"10820","1","1"
856854,6239,2,4,"8860","0","2"
856854,6240,2,4,"7290","1","2"
856854,6241,2,4,"14400","0","2"
856854,6242,2,3,"16860","1","2"
856854,6243,2,3,"12380","1","1"
856854,6244,2,3,"13900","1","2"
856854,6245,2,3,"37720","0","2"
856854,6246,2,3,"29880","0","1"
856854,6247,2,3,"56350","0","5"
856854,6248,2,3,"12810","1","1"
856854,6249,2,3,"12640","1","2"
856854,6250,2,3,"10070","0","1"
856854,6251,2,3,"11490","1","1"
350572,6253,-5,1,"1544","0","0"
350572,6254,-5,1,"1568","0","0"
350572,6255,-5,1,"1256","0","0"
350572,6256,-5,1,"1096","0","0"
350572,6257,-5,1,"1073","0","0"
350572,6258,-5,1,"1144","1","0"
350572,6259,-5,1,"1409","0","0"
350572,6260,-5,1,"1016","0","0"
350572,6261,-5,1,"1200","0","0"
350572,6262,-5,1,"984","0","0"
350572,6263,-5,1,"1057","0","0"
350572,6264,-5,1,"864","0","0"
350572,6265,-5,1,"1088","0","0"
350572,6266,-5,1,"1008","0","0"
350572,6267,-5,1,"1080","1","0"
350572,6268,-5,1,"1073","0","0"
350572,6269,-5,1,"1489","0","0"
350572,6270,-5,1,"1447","0","0"
350572,6271,-5,1,"1296","0","0"
350572,6272,-5,1,"1081","0","0"
350572,6273,-5,1,"1009","0","0"
350572,6274,-5,1,"1232","0","0"
350572,6275,-5,1,"1008","0","0"
350572,6276,-5,1,"1032","1","0"
350572,6277,-5,1,"3152","0","0"
350572,6278,-5,1,"1384","1","0"
350572,6279,-5,1,"1080","0","0"
350572,6280,-5,1,"1344","0","0"
350572,6281,-5,1,"1048","1","0"
350572,6282,-5,1,"1112","0","0"
350572,6283,-5,2,"350","1","0"
350572,6284,-5,2,"210","1","0"
350572,6285,-5,2,"240","1","0"
350572,6286,-5,2,"430","1","0"
350572,6287,-5,2,"180","0","0"
350572,6288,-5,2,"610","0","0"
350572,6289,-5,2,"200","0","0"
350572,6290,-5,2,"180","1","0"
350572,6296,-5,2,"270","0","0"
350572,6297,-5,2,"260","0","0"
350572,6298,-5,2,"200","0","0"
350572,6299,-5,2,"180","1","0"
350572,6300,-5,2,"200","0","0"
350572,6301,-5,2,"470","0","0"
350572,6302,-5,2,"220","1","0"
350572,6303,-5,2,"480","0","0"
350572,6304,-5,2,"450","1","0"
350572,6305,-5,2,"220","1","0"
350572,6306,-5,2,"200","0","0"
350572,6307,-5,2,"590","0","0"
350572,6308,-5,2,"240","1","0"
350572,6309,-5,2,"210","1","0"
350572,6310,-5,2,"190","0","0"
350572,6311,-5,2,"200","0","0"
350572,6312,-5,2,"160","0","0"
350572,6313,-5,4,"340","0","0"
350572,6314,-5,4,"220","1","0"
350572,6315,-5,4,"570","0","0"
350572,6316,-5,4,"230","0","0"
350572,6317,-5,4,"230","0","0"
350572,6318,-5,4,"200","0","0"
350572,6319,-5,4,"200","0","0"
350572,6320,-5,4,"210","0","0"
350572,6321,-5,4,"210","0","0"
350572,6322,-5,4,"190","1","0"
350572,6323,-5,4,"220","0","0"
350572,6324,-5,4,"220","0","0"
350572,6325,-5,4,"170","0","0"
350572,6326,-5,4,"210","1","0"
350572,6327,-5,4,"210","1","0"
350572,6328,-5,4,"250","1","0"
350572,6329,-5,4,"210","0","0"
350572,6330,-5,4,"280","0","0"
350572,6331,-5,4,"190","0","0"
350572,6332,-5,4,"190","0","0"
350572,6333,-5,3,"730","0","0"
350572,6334,-5,3,"240","0","0"
350572,6335,-5,3,"520","0","0"
350572,6336,-5,3,"490","0","0"
350572,6337,-5,3,"470","0","0"
350572,6338,-5,3,"270","0","0"
350572,6339,-5,3,"390","0","0"
350572,6340,-5,3,"440","0","0"
350572,6341,-5,3,"460","0","0"
350572,6342,-5,3,"460","0","0"
736207,6343,1,1,"39919","1","0"
736207,6344,1,1,"14588","1","0"
736207,6345,1,1,"13364","1","0"
736207,6346,1,1,"10519","1","0"
736207,6347,1,1,"38802","0","0"
736207,6348,1,1,"18224","1","0"
736207,6349,1,1,"31373","1","0"
736207,6409,1,3,"1150","0","1"
589143,6477,3,2,"36560","0","0"
736207,6350,1,1,"44207","1","0"
736207,6351,1,1,"12978","1","0"
736207,6352,1,1,"54625","0","0"
736207,6353,1,1,"13906","1","0"
736207,6354,1,1,"35416","1","0"
736207,6355,1,1,"19159","0","0"
736207,6356,1,1,"9729","1","0"
736207,6357,1,1,"45928","0","0"
736207,6358,1,1,"24921","1","0"
736207,6359,1,1,"13696","1","0"
736207,6360,1,1,"17648","1","0"
736207,6361,1,1,"53914","1","0"
736207,6362,1,1,"22136","1","0"
736207,6363,1,1,"51364","0","0"
736207,6364,1,1,"24161","1","0"
736207,6365,1,1,"44540","1","0"
736207,6366,1,1,"9888","0","0"
736207,6410,1,3,"6810","1","1"
589143,6478,3,2,"10660","1","0"
736207,6367,1,1,"26814","0","0"
736207,6368,1,1,"19185","1","0"
736207,6369,1,1,"6124","0","0"
736207,6370,1,1,"10005","0","0"
736207,6371,1,1,"27447","0","0"
736207,6372,1,1,"26073","0","0"
736207,6373,1,2,"6530","0","0"
736207,6374,1,2,"11780","0","0"
736207,6375,1,2,"3090","1","0"
736207,6376,1,2,"3140","1","0"
736207,6377,1,2,"4190","1","0"
736207,6378,1,2,"11580","0","0"
736207,6379,1,2,"2900","0","0"
736207,6380,1,2,"12800","1","0"
736207,6381,1,2,"5020","1","0"
736207,6382,1,2,"4800","0","0"
736207,6383,1,2,"2410","0","0"
736207,6384,1,2,"3430","0","0"
736207,6385,1,2,"3850","1","0"
736207,6386,1,2,"8880","1","0"
736207,6387,1,2,"2130","1","0"
736207,6388,1,2,"3250","1","0"
736207,6389,1,2,"2200","1","0"
736207,6390,1,2,"3100","1","0"
736207,6391,1,2,"2890","1","0"
736207,6392,1,2,"3350","1","0"
736207,6393,1,2,"2790","1","0"
736207,6394,1,2,"4750","1","0"
736207,6395,1,2,"5080","1","0"
736207,6396,1,2,"3820","1","0"
736207,6397,1,2,"3280","1","0"
736207,6398,1,2,"4060","0","0"
736207,6399,1,2,"3630","0","0"
736207,6400,1,2,"2410","1","0"
736207,6401,1,2,"3050","1","0"
736207,6402,1,2,"5070","1","0"
736207,6403,1,3,"69510","1","5"
736207,6404,1,3,"7790","0","0"
736207,6405,1,3,"17560","1","1"
736207,6406,1,3,"19190","0","3"
736207,6407,1,3,"2080","0","1"
736207,6408,1,3,"9080","1","1"
736207,6411,1,3,"3660","1","1"
736207,6412,1,3,"9240","0","2"
736207,6413,1,4,"19780","1","2"
736207,6414,1,4,"8150","1","1"
736207,6415,1,4,"9460","0","1"
736207,6416,1,4,"10110","1","2"
736207,6417,1,4,"3680","1","1"
736207,6418,1,4,"5520","1","1"
736207,6419,1,4,"6560","1","1"
736207,6420,1,4,"3660","1","2"
736207,6421,1,4,"5790","1","1"
736207,6422,1,4,"6720","0","1"
736207,6423,1,4,"4770","1","1"
736207,6424,1,4,"7410","1","1"
736207,6425,1,4,"7070","0","1"
736207,6426,1,4,"4070","1","1"
736207,6427,1,4,"3220","1","1"
736207,6428,1,4,"5950","1","1"
736207,6429,1,4,"4650","1","1"
736207,6430,1,4,"3640","0","1"
736207,6431,1,4,"4120","0","1"
736207,6432,1,4,"3030","1","1"
589143,6433,3,1,"17964","1","0"
589143,6434,3,1,"27563","1","0"
589143,6435,3,1,"17704","1","0"
589143,6436,3,1,"263641","1","0"
589143,6437,3,1,"351470","1","0"
589143,6438,3,1,"163808","1","0"
589143,6439,3,1,"66036","1","0"
589143,6440,3,1,"102469","0","0"
129382,7363,3,4,"13850","1","1"
589143,6441,3,1,"106243","1","0"
589143,6442,3,1,"93218","1","0"
589143,6443,3,1,"56345","1","0"
589143,6444,3,1,"67412","1","0"
589143,6445,3,1,"79493","1","0"
589143,6446,3,1,"125380","1","0"
589143,6447,3,1,"86040","1","0"
589143,6448,3,1,"135400","1","0"
589143,6449,3,1,"65111","1","0"
589143,6450,3,1,"31809","1","0"
589143,6451,3,1,"64114","0","0"
589143,6452,3,1,"31962","1","0"
589143,6453,3,1,"31322","0","0"
589143,6454,3,1,"50670","0","0"
589143,6455,3,1,"32845","1","0"
589143,6456,3,1,"40221","0","0"
589143,6457,3,1,"29714","0","0"
589143,6458,3,1,"21309","1","0"
589143,6459,3,1,"28464","1","0"
589143,6460,3,1,"26904","0","0"
589143,6461,3,1,"97198","1","0"
589143,6462,3,1,"89221","0","0"
589143,6463,3,2,"7790","1","0"
589143,6464,3,2,"6250","1","0"
589143,6465,3,2,"5730","1","0"
589143,6466,3,2,"10240","0","0"
589143,6467,3,2,"10510","1","0"
589143,6468,3,2,"20970","0","0"
589143,6469,3,2,"7750","1","0"
589143,6470,3,2,"7070","1","0"
589143,6471,3,2,"10140","1","0"
589143,6472,3,2,"9680","0","0"
589143,6473,3,2,"6930","1","0"
589143,6474,3,2,"8180","0","0"
589143,6475,3,2,"6110","1","0"
589143,6476,3,2,"52140","0","0"
589143,6479,3,2,"7890","1","0"
589143,6480,3,2,"10100","1","0"
589143,6481,3,2,"6420","1","0"
589143,6482,3,2,"11080","1","0"
589143,6483,3,2,"5290","1","0"
589143,6484,3,2,"3850","1","0"
589143,6485,3,2,"4010","1","0"
589143,6486,3,2,"17210","1","0"
589143,6487,3,2,"5180","0","0"
589143,6488,3,2,"5230","1","0"
589143,6489,3,2,"10410","1","0"
589143,6490,3,2,"21960","1","0"
589143,6491,3,2,"20890","1","0"
589143,6492,3,2,"5650","1","0"
589143,6493,3,4,"19740","1","1"
589143,6494,3,4,"11530","1","1"
589143,6495,3,4,"13790","1","2"
589143,6496,3,4,"10930","1","1"
589143,6497,3,4,"17560","1","2"
589143,6498,3,4,"14210","0","2"
589143,6499,3,4,"8070","1","1"
589143,6500,3,4,"15890","1","4"
589143,6501,3,4,"8420","0","1"
589143,6502,3,4,"11290","1","2"
589143,6503,3,4,"7580","0","2"
589143,6504,3,4,"9160","1","1"
589143,6505,3,4,"7710","1","1"
589143,6506,3,4,"15660","1","2"
589143,6507,3,4,"5350","1","1"
589143,6508,3,4,"6020","1","1"
589143,6509,3,4,"10990","0","3"
589143,6510,3,4,"10030","1","2"
589143,6511,3,4,"11960","1","2"
589143,6512,3,4,"8660","0","2"
589143,6513,3,3,"10460","1","0"
589143,6514,3,3,"21690","0","0"
589143,6515,3,3,"8750","1","0"
589143,6516,3,3,"57270","1","3"
589143,6517,3,3,"9640","1","2"
589143,6518,3,3,"15080","1","1"
589143,6519,3,3,"15060","0","1"
589143,6520,3,3,"24310","1","1"
589143,6521,3,3,"11560","0","1"
589143,6522,3,3,"9940","1","1"
677187,6523,1,1,"13342","1","0"
677187,6524,1,1,"25966","1","0"
677187,6525,1,1,"9042","1","0"
677187,6526,1,1,"10677","1","0"
677187,6527,1,1,"40272","1","0"
677187,6528,1,1,"16667","1","0"
677187,6529,1,1,"14019","1","0"
677187,6530,1,1,"49724","1","0"
677187,6531,1,1,"18172","1","0"
677187,6532,1,1,"26360","1","0"
677187,6533,1,1,"24393","1","0"
677187,6534,1,1,"32369","1","0"
677187,6535,1,1,"32451","1","0"
677187,6536,1,1,"15937","1","0"
677187,6537,1,1,"18396","1","0"
677187,6538,1,1,"17815","1","0"
677187,6539,1,1,"24174","1","0"
677187,6540,1,1,"16452","1","0"
677187,6541,1,1,"125221","1","0"
677187,6542,1,1,"11949","1","0"
677187,6543,1,1,"31191","1","0"
677187,6544,1,1,"323003","1","0"
677187,6545,1,1,"14073","1","0"
677187,6546,1,1,"11807","1","0"
677187,6547,1,1,"21993","1","0"
677187,6548,1,1,"27535","1","0"
677187,6549,1,1,"664923","1","0"
677187,6550,1,1,"16495","1","0"
677187,6551,1,1,"22126","1","0"
677187,6552,1,1,"97433","0","0"
677187,6553,1,2,"9550","1","0"
677187,6554,1,2,"5770","1","0"
677187,6555,1,2,"4400","0","0"
677187,6556,1,2,"8170","1","0"
677187,6557,1,2,"19440","1","0"
677187,6558,1,2,"14050","1","0"
677187,6559,1,2,"7090","1","0"
677187,6560,1,2,"3970","1","0"
677187,6561,1,2,"9340","1","0"
677187,6562,1,2,"3660","1","0"
677187,6563,1,2,"6580","0","0"
677187,6564,1,2,"5800","1","0"
677187,6565,1,2,"12500","1","0"
677187,6566,1,2,"5840","1","0"
677187,6567,1,2,"2200","1","0"
677187,6568,1,2,"7060","1","0"
677187,6569,1,2,"5710","1","0"
677187,6570,1,2,"11910","0","0"
677187,6571,1,2,"7120","1","0"
677187,6572,1,2,"7220","1","0"
677187,6573,1,2,"4430","1","0"
677187,6574,1,2,"5800","1","0"
677187,6575,1,2,"12480","1","0"
677187,6576,1,2,"4960","0","0"
677187,6577,1,2,"7630","1","0"
677187,6578,1,2,"6790","1","0"
677187,6579,1,2,"6960","1","0"
677187,6580,1,2,"7710","1","0"
677187,6581,1,2,"6630","1","0"
677187,6582,1,2,"8250","1","0"
677187,6583,1,4,"22920","1","5"
677187,6584,1,4,"8500","0","3"
677187,6585,1,4,"3650","1","1"
677187,6586,1,4,"27260","1","6"
677187,6587,1,4,"12350","1","2"
677187,6588,1,4,"3490","1","1"
677187,6589,1,4,"11540","1","1"
677187,6590,1,4,"4550","1","1"
677187,6591,1,4,"7870","0","1"
677187,6592,1,4,"6110","0","1"
677187,6593,1,4,"3800","1","1"
677187,6594,1,4,"6440","1","1"
677187,6595,1,4,"17620","1","3"
677187,6596,1,4,"4320","1","1"
677187,6597,1,4,"6640","1","1"
677187,6598,1,4,"6060","1","1"
677187,6599,1,4,"14530","1","3"
677187,6600,1,4,"5950","1","1"
677187,6601,1,4,"9250","1","2"
677187,6602,1,4,"8670","1","1"
677187,6603,1,3,"4990","1","1"
677187,6604,1,3,"6830","1","1"
677187,6605,1,3,"14730","1","2"
677187,6606,1,3,"7170","1","1"
677187,6607,1,3,"17350","1","2"
677187,6608,1,3,"17000","1","1"
677187,6609,1,3,"15830","1","3"
129382,7364,3,4,"5650","0","1"
677187,6610,1,3,"2300","0","1"
677187,6611,1,3,"3060","1","2"
677187,6612,1,3,"5210","1","1"
246262,6613,1,1,"7875","1","0"
246262,6614,1,1,"15972","1","0"
246262,6615,1,1,"6127","1","0"
246262,6616,1,1,"5882","1","0"
246262,6617,1,1,"89257","1","0"
246262,6618,1,1,"16936","1","0"
246262,6619,1,1,"5402","0","0"
246262,6620,1,1,"46497","1","0"
246262,6621,1,1,"85666","1","0"
246262,6622,1,1,"33554","1","0"
246262,6623,1,1,"33488","1","0"
246262,6624,1,1,"24885","1","0"
246262,6625,1,1,"10616","1","0"
246262,6626,1,1,"11410","0","0"
246262,6627,1,1,"40501","1","0"
246262,6628,1,1,"32096","1","0"
246262,6629,1,1,"49995","1","0"
246262,6630,1,1,"7795","0","0"
246262,6631,1,1,"22733","1","0"
246262,6632,1,1,"28416","1","0"
246262,6633,1,1,"31157","1","0"
246262,6675,1,3,"7900","1","1"
246262,6634,1,1,"53635","1","0"
246262,6635,1,1,"112135","1","0"
246262,6636,1,1,"20510","1","0"
246262,6637,1,1,"62573","1","0"
246262,6638,1,1,"53264","1","0"
246262,6639,1,1,"61883","1","0"
246262,6640,1,1,"53822","1","0"
246262,6641,1,1,"97486","1","0"
246262,6642,1,1,"58414","1","0"
246262,6643,1,2,"4950","1","0"
246262,6644,1,2,"5260","1","0"
246262,6645,1,2,"4810","1","0"
246262,6646,1,2,"7330","1","0"
246262,6647,1,2,"8260","1","0"
246262,6648,1,2,"4320","1","0"
246262,6649,1,2,"4930","1","0"
246262,6650,1,2,"4990","1","0"
246262,6651,1,2,"9240","1","0"
246262,6652,1,2,"6020","1","0"
246262,6653,1,2,"1980","1","0"
246262,6654,1,2,"1580","1","0"
246262,6655,1,2,"5690","1","0"
246262,6656,1,2,"4330","1","0"
246262,6657,1,2,"8850","1","0"
246262,6658,1,2,"7110","1","0"
246262,6659,1,2,"6710","1","0"
246262,6660,1,2,"16090","1","0"
246262,6661,1,2,"16270","1","0"
246262,6662,1,2,"3930","1","0"
246262,6663,1,2,"5200","1","0"
246262,6664,1,2,"8980","1","0"
246262,6665,1,2,"6800","1","0"
246262,6666,1,2,"2180","1","0"
246262,6667,1,2,"7450","1","0"
246262,6668,1,2,"21300","1","0"
246262,6669,1,2,"12110","1","0"
246262,6670,1,2,"5460","1","0"
246262,6671,1,2,"3100","1","0"
246262,6672,1,2,"8560","1","0"
246262,6673,1,3,"11100","1","1"
246262,6674,1,3,"13510","1","2"
803014,6779,3,4,"6780","1","0"
803014,6780,3,4,"5320","0","0"
803014,6781,3,4,"8560","1","0"
246262,6676,1,3,"11680","1","1"
246262,6677,1,3,"4030","1","1"
246262,6678,1,3,"23990","0","1"
246262,6679,1,3,"31570","1","3"
246262,6680,1,3,"4400","1","3"
246262,6681,1,3,"4040","1","1"
246262,6682,1,3,"18750","1","3"
246262,6683,1,4,"14340","1","1"
246262,6684,1,4,"13250","1","1"
246262,6685,1,4,"9040","1","1"
246262,6686,1,4,"6580","1","1"
246262,6687,1,4,"5400","1","1"
246262,6688,1,4,"5720","1","1"
246262,6689,1,4,"7630","1","1"
246262,6690,1,4,"3290","1","1"
246262,6691,1,4,"4110","1","1"
246262,6692,1,4,"4650","1","2"
246262,6693,1,4,"13310","0","2"
246262,6694,1,4,"9820","1","2"
246262,6695,1,4,"10490","1","1"
246262,6696,1,4,"42970","0","5"
246262,6697,1,4,"5010","1","1"
803014,6782,3,4,"2880","1","0"
803014,6783,3,3,"12520","1","2"
803014,6784,3,3,"26080","0","6"
246262,6698,1,4,"4060","1","1"
246262,6699,1,4,"17660","1","2"
246262,6700,1,4,"2890","1","1"
246262,6701,1,4,"7580","0","1"
246262,6702,1,4,"7520","1","1"
803014,6703,3,1,"30023","1","0"
803014,6704,3,1,"17373","1","0"
803014,6705,3,1,"14503","1","0"
803014,6706,3,1,"17812","1","0"
803014,6707,3,1,"39243","1","0"
803014,6708,3,1,"14244","1","0"
803014,6709,3,1,"10460","0","0"
803014,6710,3,1,"47271","1","0"
803014,6711,3,1,"86110","1","0"
803014,6712,3,1,"77874","1","0"
803014,6713,3,1,"18646","1","0"
803014,6714,3,1,"16748","1","0"
803014,6715,3,1,"76092","1","0"
803014,6716,3,1,"38222","0","0"
803014,6717,3,1,"23120","1","0"
803014,6718,3,1,"29449","1","0"
803014,6719,3,1,"23963","1","0"
803014,6720,3,1,"10676","1","0"
803014,6721,3,1,"38299","1","0"
803014,6722,3,1,"102367","1","0"
803014,6723,3,1,"50477","0","0"
803014,6724,3,1,"23723","1","0"
803014,6725,3,1,"36307","0","0"
803014,6726,3,1,"19127","0","0"
803014,6727,3,1,"11314","1","0"
803014,6728,3,1,"29643","0","0"
803014,6729,3,1,"13882","0","0"
803014,6730,3,1,"29045","0","0"
803014,6731,3,1,"11609","1","0"
803014,6732,3,1,"6758","0","0"
803014,6733,3,2,"3540","1","0"
803014,6734,3,2,"2710","0","0"
803014,6735,3,2,"5060","1","0"
803014,6736,3,2,"5460","0","0"
803014,6737,3,2,"7030","1","0"
803014,6738,3,2,"9570","1","0"
803014,6739,3,2,"9770","0","0"
803014,6740,3,2,"6790","1","0"
803014,6741,3,2,"4340","0","0"
803014,6742,3,2,"7450","1","0"
803014,6743,3,2,"7300","1","0"
803014,6744,3,2,"7700","1","0"
803014,6745,3,2,"4130","1","0"
803014,6746,3,2,"9000","1","0"
803014,6747,3,2,"9360","1","0"
803014,6748,3,2,"4410","1","0"
803014,6749,3,2,"4060","1","0"
803014,6750,3,2,"14190","0","0"
803014,6751,3,2,"13540","0","0"
803014,6752,3,2,"4400","1","0"
803014,6753,3,2,"2910","1","0"
803014,6754,3,2,"4190","1","0"
803014,6755,3,2,"10410","1","0"
803014,6756,3,2,"4950","1","0"
803014,6757,3,2,"6520","0","0"
803014,6758,3,2,"5700","1","0"
803014,6759,3,2,"9720","1","0"
803014,6760,3,2,"4640","0","0"
803014,6761,3,2,"4030","1","0"
803014,6762,3,2,"5160","0","0"
803014,6763,3,4,"19550","1","0"
803014,6764,3,4,"22630","1","0"
803014,6765,3,4,"7330","0","0"
803014,6766,3,4,"19680","0","0"
803014,6767,3,4,"16060","1","0"
803014,6768,3,4,"15450","0","0"
803014,6769,3,4,"6940","1","0"
803014,6770,3,4,"16230","1","0"
803014,6771,3,4,"7660","0","0"
803014,6772,3,4,"8800","1","0"
803014,6773,3,4,"14760","1","0"
803014,6774,3,4,"8140","0","0"
803014,6775,3,4,"8900","1","0"
803014,6776,3,4,"17020","1","0"
803014,6777,3,4,"8560","0","0"
803014,6778,3,4,"4880","1","0"
803014,6785,3,3,"6630","1","2"
803014,6786,3,3,"6960","0","1"
803014,6787,3,3,"9850","0","4"
803014,6788,3,3,"5810","1","5"
803014,6789,3,3,"6980","1","1"
803014,6790,3,3,"4710","1","1"
803014,6791,3,3,"4540","1","1"
803014,6792,3,3,"6020","1","2"
400716,6793,3,1,"11322","1","0"
400716,6794,3,1,"28550","1","0"
400716,6795,3,1,"8939","1","0"
400716,6796,3,1,"11894","1","0"
400716,6797,3,1,"62414","1","0"
400716,6798,3,1,"19806","1","0"
400716,6799,3,1,"30854","1","0"
400716,6800,3,1,"47831","1","0"
400716,6801,3,1,"25292","0","0"
400716,6802,3,1,"30978","1","0"
400716,6803,3,1,"42252","1","0"
400716,6804,3,1,"47021","1","0"
400716,6805,3,1,"55985","0","0"
400716,6806,3,1,"81300","1","0"
400716,6807,3,1,"43836","1","0"
400716,6808,3,1,"70854","1","0"
400716,6809,3,1,"29488","1","0"
400716,6810,3,1,"98516","1","0"
400716,6811,3,1,"52509","1","0"
400716,6812,3,1,"113423","1","0"
400716,6813,3,1,"68202","1","0"
400716,6814,3,1,"16750","0","0"
400716,6815,3,1,"40376","0","0"
400716,6816,3,1,"53906","1","0"
400716,6817,3,1,"66668","0","0"
400716,6818,3,1,"32896","0","0"
400716,6819,3,1,"62839","1","0"
400716,6820,3,1,"35799","1","0"
400716,6821,3,1,"41223","1","0"
400716,6822,3,1,"17442","0","0"
400716,6823,3,3,"15380","1","4"
400716,6824,3,3,"6920","1","0"
843435,7030,3,2,"7030","0","0"
400716,6825,3,3,"3480","0","1"
400716,6826,3,3,"43110","1","4"
400716,6827,3,3,"13120","1","2"
400716,6828,3,3,"5290","0","1"
400716,6829,3,3,"23170","0","2"
400716,6830,3,3,"1430","1","1"
400716,6831,3,3,"30660","0","4"
400716,6832,3,3,"6230","1","1"
400716,6833,3,4,"18770","1","5"
400716,6834,3,4,"6300","1","1"
400716,6835,3,4,"6890","1","2"
400716,6836,3,4,"9520","1","2"
400716,6837,3,4,"9050","1","2"
400716,6838,3,4,"6820","0","1"
400716,6839,3,4,"6500","1","1"
400716,6840,3,4,"4750","0","2"
400716,6841,3,4,"11240","1","3"
400716,6842,3,4,"5910","1","2"
400716,6843,3,4,"5020","0","1"
400716,6844,3,4,"15580","0","2"
400716,6845,3,4,"5670","1","1"
400716,6846,3,4,"5210","1","1"
137930,6883,3,1,"36992","1","0"
400716,6847,3,4,"5170","1","1"
400716,6848,3,4,"5690","0","1"
400716,6849,3,4,"6020","1","1"
400716,6850,3,4,"5780","0","1"
400716,6851,3,4,"5410","1","1"
400716,6852,3,4,"4610","0","1"
400716,6853,3,2,"8830","1","0"
400716,6854,3,2,"11580","1","0"
400716,6855,3,2,"8030","0","0"
400716,6856,3,2,"7730","1","0"
400716,6857,3,2,"21440","1","0"
400716,6858,3,2,"5190","1","0"
400716,6859,3,2,"6170","0","0"
400716,6860,3,2,"23820","1","0"
400716,6861,3,2,"21410","0","0"
400716,6862,3,2,"24450","0","0"
400716,6863,3,2,"11640","0","0"
400716,6864,3,2,"11740","0","0"
400716,6865,3,2,"3930","1","0"
764411,7284,3,2,"2750","1","0"
400716,6866,3,2,"36320","0","0"
400716,6867,3,2,"14040","1","0"
400716,6868,3,2,"3460","1","0"
400716,6869,3,2,"16060","1","0"
400716,6870,3,2,"13550","1","0"
400716,6871,3,2,"18770","1","0"
400716,6872,3,2,"21230","1","0"
400716,6873,3,2,"15320","1","0"
400716,6874,3,2,"17030","1","0"
400716,6875,3,2,"6090","1","0"
400716,6876,3,2,"6020","1","0"
400716,6877,3,2,"19530","1","0"
400716,6878,3,2,"3460","1","0"
400716,6879,3,2,"10090","1","0"
400716,6880,3,2,"5060","1","0"
400716,6881,3,2,"9930","1","0"
400716,6882,3,2,"5000","1","0"
843435,7027,3,2,"3690","1","0"
137930,6884,3,1,"34826","1","0"
137930,6885,3,1,"10788","1","0"
137930,6886,3,1,"13295","1","0"
137930,6887,3,1,"191914","1","0"
137930,6888,3,1,"18331","1","0"
137930,6889,3,1,"31391","1","0"
137930,6890,3,1,"45826","1","0"
137930,6891,3,1,"92343","1","0"
137930,6892,3,1,"39824","1","0"
137930,6893,3,1,"27385","1","0"
137930,6894,3,1,"49356","1","0"
137930,6895,3,1,"37318","1","0"
137930,6896,3,1,"17822","1","0"
137930,6897,3,1,"15686","1","0"
137930,6898,3,1,"52469","1","0"
137930,6899,3,1,"37354","1","0"
137930,6900,3,1,"21995","1","0"
137930,6901,3,1,"97199","1","0"
137930,6902,3,1,"100382","1","0"
137930,6903,3,1,"59222","1","0"
137930,6904,3,1,"144305","1","0"
137930,6905,3,1,"186778","0","0"
137930,6906,3,1,"45060","1","0"
137930,6907,3,1,"221208","1","0"
137930,6908,3,1,"40496","1","0"
137930,6909,3,1,"150012","1","0"
137930,6910,3,1,"61722","1","0"
843435,7028,3,2,"5770","0","0"
129382,7365,3,4,"5950","0","1"
137930,6911,3,1,"26372","1","0"
137930,6912,3,1,"181240","0","0"
137930,6913,3,4,"11040","1","2"
137930,6914,3,4,"5610","1","1"
137930,6915,3,4,"8340","0","2"
137930,6916,3,4,"20870","1","3"
137930,6917,3,4,"7320","1","1"
137930,6918,3,4,"6110","1","2"
137930,6919,3,4,"8840","1","2"
137930,6920,3,4,"6770","1","2"
137930,6921,3,4,"31500","0","3"
137930,6922,3,4,"22870","1","5"
137930,6923,3,4,"9800","1","3"
137930,6924,3,4,"9300","1","2"
137930,6925,3,4,"13440","1","3"
137930,6926,3,4,"7370","1","2"
137930,6927,3,4,"17120","1","1"
137930,6928,3,4,"4310","1","1"
137930,6929,3,4,"9280","1","2"
137930,6930,3,4,"6350","1","2"
137930,6931,3,4,"12010","0","1"
137930,6932,3,4,"11380","0","3"
137930,6933,3,3,"14710","1","2"
137930,6934,3,3,"29230","0","7"
137930,6935,3,3,"26340","1","5"
137930,6936,3,3,"19500","0","5"
137930,6937,3,3,"12630","1","2"
137930,6938,3,3,"34040","1","9"
137930,6939,3,3,"43160","1","9"
137930,6940,3,3,"24920","1","3"
137930,6941,3,3,"9780","1","3"
137930,6942,3,3,"9190","0","2"
137930,6943,3,2,"21560","1","0"
843435,7029,3,2,"10480","0","0"
137930,6944,3,2,"19400","1","0"
137930,6945,3,2,"8950","1","0"
137930,6946,3,2,"15210","1","0"
137930,6947,3,2,"20670","0","0"
137930,6948,3,2,"17900","1","0"
137930,6949,3,2,"33180","1","0"
137930,6950,3,2,"20900","1","0"
137930,6951,3,2,"5370","1","0"
137930,6952,3,2,"21680","1","0"
137930,6953,3,2,"4220","1","0"
137930,6954,3,2,"70020","1","0"
137930,6955,3,2,"15690","0","0"
137930,6956,3,2,"46260","0","0"
137930,6957,3,2,"6590","1","0"
137930,6958,3,2,"24870","1","0"
137930,6959,3,2,"24110","1","0"
137930,6960,3,2,"53910","1","0"
137930,6961,3,2,"14690","1","0"
137930,6962,3,2,"20090","1","0"
137930,6963,3,2,"11270","1","0"
137930,6964,3,2,"21580","1","0"
137930,6965,3,2,"8970","1","0"
137930,6966,3,2,"18750","1","0"
137930,6967,3,2,"8370","1","0"
137930,6968,3,2,"8340","1","0"
137930,6969,3,2,"33950","1","0"
137930,6970,3,2,"10080","0","0"
764411,7285,3,2,"8890","1","0"
137930,6971,3,2,"5260","1","0"
137930,6972,3,2,"8340","1","0"
843435,6973,3,1,"13426","1","0"
843435,6974,3,1,"46786","1","0"
843435,6975,3,1,"7850","1","0"
843435,6976,3,1,"13154","1","0"
843435,6977,3,1,"22466","1","0"
843435,6978,3,1,"11061","1","0"
843435,6979,3,1,"10085","1","0"
843435,6980,3,1,"40595","0","0"
843435,6981,3,1,"36342","0","0"
843435,6982,3,1,"21173","0","0"
843435,6983,3,1,"28528","1","0"
843435,6984,3,1,"34917","0","0"
843435,6985,3,1,"17770","0","0"
843435,6986,3,1,"21364","1","0"
843435,6987,3,1,"45086","1","0"
843435,6988,3,1,"31700","1","0"
843435,6989,3,1,"516352","1","0"
843435,6990,3,1,"17746","0","0"
843435,6991,3,1,"34635","1","0"
843435,6992,3,1,"35551","0","0"
843435,6993,3,1,"15530","0","0"
843435,6994,3,1,"26893","0","0"
843435,6995,3,1,"14573","0","0"
843435,6996,3,1,"19764","1","0"
843435,6997,3,1,"11437","0","0"
843435,6998,3,1,"19517","1","0"
843435,6999,3,1,"14059","0","0"
843435,7000,3,1,"22715","0","0"
843435,7001,3,1,"9832","0","0"
843435,7002,3,1,"13824","0","0"
843435,7003,3,2,"8570","0","0"
843435,7004,3,2,"11310","1","0"
843435,7005,3,2,"8970","0","0"
843435,7006,3,2,"14760","1","0"
843435,7007,3,2,"4580","1","0"
843435,7008,3,2,"6230","1","0"
843435,7009,3,2,"4540","1","0"
843435,7010,3,2,"2480","1","0"
843435,7011,3,2,"6410","1","0"
843435,7012,3,2,"5480","1","0"
843435,7013,3,2,"7070","1","0"
843435,7014,3,2,"8910","1","0"
843435,7015,3,2,"3370","1","0"
843435,7016,3,2,"4220","1","0"
843435,7017,3,2,"2900","1","0"
843435,7018,3,2,"6110","1","0"
843435,7019,3,2,"5610","1","0"
843435,7020,3,2,"4540","0","0"
843435,7021,3,2,"5160","1","0"
843435,7022,3,2,"4760","1","0"
843435,7023,3,2,"5590","1","0"
843435,7024,3,2,"11790","1","0"
843435,7025,3,2,"6350","1","0"
843435,7026,3,2,"2910","1","0"
129382,7366,3,4,"17370","1","5"
843435,7031,3,2,"5210","1","0"
843435,7032,3,2,"4870","1","0"
843435,7033,3,3,"7930","1","1"
843435,7034,3,3,"4310","1","1"
843435,7035,3,3,"12050","0","3"
843435,7036,3,3,"9980","0","2"
843435,7037,3,3,"8170","1","1"
843435,7038,3,3,"6110","1","1"
843435,7039,3,3,"11890","0","2"
843435,7040,3,3,"9430","1","1"
843435,7041,3,3,"10110","1","1"
843435,7042,3,3,"6300","1","1"
843435,7043,3,4,"6280","0","1"
843435,7044,3,4,"5530","0","1"
843435,7045,3,4,"8630","0","2"
843435,7046,3,4,"5920","1","1"
843435,7047,3,4,"4390","0","1"
843435,7048,3,4,"4170","1","1"
843435,7049,3,4,"6780","1","2"
843435,7050,3,4,"7410","1","1"
843435,7051,3,4,"5820","1","1"
843435,7052,3,4,"9810","1","2"
843435,7053,3,4,"4350","1","1"
843435,7054,3,4,"7110","1","1"
843435,7055,3,4,"5600","0","2"
843435,7056,3,4,"7530","0","1"
843435,7057,3,4,"6380","1","2"
843435,7058,3,4,"5790","1","2"
843435,7059,3,4,"5560","1","1"
843435,7060,3,4,"4600","0","2"
843435,7061,3,4,"6060","1","2"
843435,7062,3,4,"7320","1","1"
133269,7063,3,1,"28006","1","0"
133269,7064,3,1,"19326","1","0"
133269,7065,3,1,"13040","1","0"
133269,7066,3,1,"21740","1","0"
133269,7067,3,1,"22390","1","0"
133269,7068,3,1,"18309","1","0"
133269,7069,3,1,"11174","1","0"
133269,7070,3,1,"50633","1","0"
133269,7071,3,1,"68287","1","0"
133269,7072,3,1,"24921","1","0"
133269,7073,3,1,"12786","1","0"
133269,7074,3,1,"34715","0","0"
133269,7075,3,1,"14912","1","0"
133269,7076,3,1,"14662","1","0"
133269,7077,3,1,"25564","1","0"
133269,7078,3,1,"17692","1","0"
133269,7079,3,1,"22396","1","0"
133269,7080,3,1,"11520","0","0"
133269,7081,3,1,"20641","1","0"
133269,7082,3,1,"16090","1","0"
133269,7083,3,1,"70532","1","0"
133269,7084,3,1,"19015","1","0"
133269,7085,3,1,"49335","1","0"
133269,7086,3,1,"21288","1","0"
133269,7087,3,1,"43153","0","0"
133269,7088,3,1,"39564","1","0"
133269,7089,3,1,"48344","1","0"
133269,7090,3,1,"22690","1","0"
133269,7091,3,1,"24306","1","0"
133269,7092,3,1,"74515","1","0"
133269,7093,3,3,"16780","0","1"
133269,7094,3,3,"21280","0","2"
133269,7095,3,3,"8910","1","1"
133269,7096,3,3,"11820","1","3"
133269,7097,3,3,"13900","1","1"
133269,7098,3,3,"9380","1","1"
133269,7099,3,3,"6930","1","1"
133269,7100,3,3,"5000","1","1"
133269,7101,3,3,"6170","0","1"
133269,7102,3,3,"9950","1","1"
133269,7103,3,2,"5780","1","0"
133269,7104,3,2,"9250","1","0"
133269,7105,3,2,"4720","1","0"
133269,7106,3,2,"4200","1","0"
133269,7107,3,2,"8540","1","0"
133269,7108,3,2,"7650","1","0"
133269,7109,3,2,"9240","1","0"
133269,7110,3,2,"3100","1","0"
133269,7111,3,2,"3120","1","0"
133269,7112,3,2,"2760","1","0"
133269,7113,3,2,"2100","1","0"
133269,7114,3,2,"6150","1","0"
133269,7115,3,2,"3700","1","0"
133269,7116,3,2,"7320","1","0"
133269,7117,3,2,"15800","1","0"
133269,7118,3,2,"5280","0","0"
133269,7119,3,2,"5130","1","0"
133269,7120,3,2,"15660","1","0"
133269,7121,3,2,"4650","1","0"
133269,7122,3,2,"4970","1","0"
133269,7123,3,2,"10290","0","0"
133269,7124,3,2,"5830","1","0"
133269,7125,3,2,"7580","0","0"
133269,7126,3,2,"1770","1","0"
133269,7127,3,2,"5400","1","0"
133269,7128,3,2,"5190","1","0"
133269,7129,3,2,"5330","1","0"
133269,7130,3,2,"5490","1","0"
133269,7131,3,2,"5130","1","0"
133269,7132,3,2,"10870","1","0"
133269,7133,3,4,"6690","1","1"
133269,7134,3,4,"4420","1","1"
133269,7135,3,4,"4460","1","1"
133269,7136,3,4,"3960","1","1"
133269,7137,3,4,"5020","1","1"
133269,7138,3,4,"2930","1","1"
133269,7139,3,4,"7200","1","1"
133269,7140,3,4,"3880","0","1"
133269,7141,3,4,"2570","1","1"
133269,7142,3,4,"4270","1","1"
133269,7143,3,4,"2880","1","1"
133269,7144,3,4,"2360","1","1"
133269,7145,3,4,"2710","1","1"
133269,7146,3,4,"2310","1","1"
133269,7147,3,4,"4180","1","1"
133269,7148,3,4,"3340","1","1"
133269,7149,3,4,"3740","1","1"
133269,7150,3,4,"3780","0","1"
133269,7151,3,4,"4390","1","1"
764411,7286,3,2,"5820","1","0"
133269,7152,3,4,"4570","0","1"
224364,7153,3,1,"66951","1","0"
224364,7154,3,1,"24681","1","0"
224364,7155,3,1,"18441","1","0"
224364,7156,3,1,"12207","1","0"
224364,7157,3,1,"33239","1","0"
224364,7158,3,1,"26248","1","0"
224364,7159,3,1,"14566","1","0"
224364,7160,3,1,"30587","1","0"
224364,7161,3,1,"26504","1","0"
224364,7162,3,1,"41467","0","0"
224364,7163,3,1,"13909","0","0"
224364,7164,3,1,"17132","0","0"
224364,7165,3,1,"12064","1","0"
224364,7166,3,1,"17283","1","0"
224364,7167,3,1,"25501","0","0"
224364,7168,3,1,"12477","1","0"
224364,7169,3,1,"29708","1","0"
224364,7170,3,1,"29093","0","0"
224364,7171,3,1,"6808","0","0"
224364,7172,3,1,"13455","0","0"
224364,7173,3,1,"135747","0","0"
224364,7174,3,1,"58060","0","0"
224364,7175,3,1,"118873","0","0"
224364,7176,3,1,"26594","0","0"
224364,7177,3,1,"114784","0","0"
224364,7178,3,1,"4764","0","0"
224364,7179,3,1,"41466","1","0"
224364,7180,3,1,"60539","0","0"
224364,7181,3,1,"110591","1","0"
224364,7182,3,1,"4065","0","0"
224364,7183,3,2,"4980","0","0"
224364,7184,3,2,"7730","1","0"
224364,7185,3,2,"12770","0","0"
764411,7287,3,2,"6080","1","0"
224364,7186,3,2,"4690","0","0"
224364,7187,3,2,"4490","1","0"
224364,7188,3,2,"6680","1","0"
224364,7189,3,2,"2880","1","0"
224364,7190,3,2,"3690","1","0"
224364,7191,3,2,"3900","1","0"
224364,7192,3,2,"6680","1","0"
224364,7193,3,2,"4010","1","0"
224364,7194,3,2,"2820","1","0"
224364,7195,3,2,"3690","1","0"
224364,7196,3,2,"2320","1","0"
224364,7197,3,2,"2490","1","0"
224364,7198,3,2,"2140","1","0"
224364,7199,3,2,"4300","0","0"
224364,7200,3,2,"2930","1","0"
224364,7201,3,2,"2610","1","0"
224364,7202,3,2,"3160","1","0"
224364,7203,3,2,"2390","1","0"
224364,7204,3,2,"3140","1","0"
224364,7205,3,2,"3620","1","0"
224364,7206,3,2,"4210","1","0"
224364,7207,3,2,"3550","1","0"
224364,7208,3,2,"2480","1","0"
224364,7209,3,2,"3820","1","0"
224364,7210,3,2,"4720","1","0"
224364,7211,3,2,"2200","1","0"
224364,7212,3,2,"2530","0","0"
224364,7213,3,3,"2580","0","0"
224364,7214,3,3,"21010","0","0"
224364,7215,3,3,"7230","0","0"
224364,7216,3,3,"2050","0","0"
224364,7217,3,3,"2000","0","0"
224364,7218,3,3,"1180","0","0"
224364,7219,3,3,"3010","0","0"
224364,7220,3,3,"2200","0","0"
224364,7221,3,3,"2350","0","0"
224364,7222,3,3,"1830","0","0"
224364,7223,3,4,"2380","1","0"
224364,7224,3,4,"3260","0","0"
224364,7225,3,4,"2750","0","0"
224364,7226,3,4,"1420","0","0"
224364,7227,3,4,"1590","0","0"
224364,7228,3,4,"1590","0","0"
224364,7229,3,4,"1160","0","0"
224364,7230,3,4,"1200","1","0"
224364,7231,3,4,"2210","1","0"
224364,7232,3,4,"1220","1","0"
224364,7233,3,4,"3350","0","0"
224364,7234,3,4,"2280","0","0"
224364,7235,3,4,"1560","0","0"
224364,7236,3,4,"1600","0","0"
224364,7237,3,4,"1560","1","0"
224364,7238,3,4,"930","0","0"
224364,7239,3,4,"710","0","0"
224364,7240,3,4,"2560","0","0"
224364,7241,3,4,"1320","1","0"
224364,7242,3,4,"800","0","0"
764411,7243,3,1,"25779","1","0"
764411,7244,3,1,"12112","1","0"
764411,7245,3,1,"14280","1","0"
764411,7246,3,1,"14361","1","0"
764411,7247,3,1,"28350","1","0"
764411,7248,3,1,"29547","1","0"
764411,7249,3,1,"31844","1","0"
764411,7250,3,1,"213043","1","0"
764411,7251,3,1,"37389","1","0"
764411,7252,3,1,"55812","1","0"
764411,7253,3,1,"54268","1","0"
764411,7254,3,1,"58189","1","0"
764411,7255,3,1,"47745","1","0"
764411,7256,3,1,"33637","1","0"
764411,7257,3,1,"34942","1","0"
764411,7258,3,1,"118514","1","0"
764411,7259,3,1,"53468","1","0"
764411,7260,3,1,"130207","1","0"
764411,7261,3,1,"124214","1","0"
764411,7262,3,1,"88000","1","0"
764411,7263,3,1,"109968","1","0"
764411,7264,3,1,"141277","1","0"
764411,7265,3,1,"76803","1","0"
764411,7266,3,1,"38321","1","0"
764411,7267,3,1,"135656","1","0"
764411,7268,3,1,"34016","1","0"
764411,7269,3,1,"36211","1","0"
764411,7270,3,1,"34780","1","0"
764411,7271,3,1,"128837","1","0"
764411,7272,3,1,"155453","1","0"
764411,7273,3,2,"4380","1","0"
764411,7274,3,2,"9080","1","0"
764411,7275,3,2,"6360","0","0"
764411,7276,3,2,"11370","1","0"
764411,7277,3,2,"4730","1","0"
764411,7278,3,2,"8780","0","0"
764411,7279,3,2,"3400","1","0"
764411,7280,3,2,"6500","1","0"
764411,7281,3,2,"4990","1","0"
764411,7282,3,2,"7230","1","0"
764411,7283,3,2,"10470","1","0"
764411,7288,3,2,"7250","1","0"
764411,7289,3,2,"11940","1","0"
764411,7290,3,2,"10060","1","0"
764411,7291,3,2,"10440","1","0"
764411,7292,3,2,"9190","1","0"
764411,7293,3,2,"7710","1","0"
764411,7294,3,2,"6670","1","0"
764411,7295,3,2,"5530","1","0"
764411,7296,3,2,"4010","1","0"
764411,7297,3,2,"14620","1","0"
764411,7298,3,2,"5160","1","0"
764411,7299,3,2,"11990","1","0"
764411,7300,3,2,"12150","1","0"
764411,7301,3,2,"12060","0","0"
764411,7302,3,2,"10610","1","0"
764411,7303,3,4,"8250","1","1"
764411,7304,3,4,"9480","0","1"
764411,7305,3,4,"5660","1","2"
764411,7306,3,4,"8920","0","1"
764411,7307,3,4,"8850","1","3"
764411,7308,3,4,"15300","1","4"
764411,7309,3,4,"12190","1","2"
764411,7310,3,4,"10240","0","2"
764411,7311,3,4,"9740","1","3"
764411,7312,3,4,"6550","1","2"
764411,7313,3,4,"7270","1","2"
764411,7314,3,4,"5680","0","2"
764411,7315,3,4,"5640","1","3"
764411,7316,3,4,"7990","1","2"
764411,7317,3,4,"18320","1","2"
764411,7318,3,4,"4730","1","2"
764411,7319,3,4,"12920","1","5"
764411,7320,3,4,"5350","1","1"
764411,7321,3,4,"5770","1","2"
764411,7322,3,4,"5430","1","2"
764411,7323,3,3,"12320","1","0"
764411,7324,3,3,"18030","0","1"
764411,7325,3,3,"11700","0","1"
764411,7326,3,3,"127610","0","7"
764411,7327,3,3,"4570","1","0"
764411,7328,3,3,"7430","1","1"
764411,7329,3,3,"2560","1","1"
764411,7330,3,3,"5150","1","2"
764411,7331,3,3,"10790","1","1"
764411,7332,3,3,"11480","1","3"
129382,7333,3,1,"18221","0","0"
129382,7334,3,1,"16798","1","0"
129382,7335,3,1,"17943","0","0"
129382,7336,3,1,"34222","0","0"
129382,7337,3,1,"12650","1","0"
129382,7338,3,1,"14519","1","0"
129382,7339,3,1,"12482","1","0"
129382,7340,3,1,"15604","1","0"
129382,7341,3,1,"36184","0","0"
129382,7342,3,1,"24371","1","0"
129382,7343,3,1,"19652","0","0"
129382,7344,3,1,"31695","0","0"
129382,7345,3,1,"26541","0","0"
129382,7346,3,1,"16437","0","0"
129382,7347,3,1,"24509","0","0"
129382,7348,3,1,"16751","1","0"
129382,7349,3,1,"13513","0","0"
129382,7350,3,1,"13233","0","0"
129382,7351,3,1,"23660","0","0"
129382,7352,3,1,"30961","0","0"
129382,7353,3,1,"26948","1","0"
129382,7354,3,1,"13043","0","0"
129382,7355,3,1,"18603","1","0"
129382,7356,3,1,"19782","0","0"
129382,7357,3,1,"33572","0","0"
129382,7358,3,1,"21961","0","0"
129382,7359,3,1,"13996","0","0"
129382,7360,3,1,"13052","0","0"
129382,7361,3,1,"13766","1","0"
129382,7362,3,1,"29039","0","0"
129382,7367,3,4,"20080","0","1"
129382,7368,3,4,"11340","1","1"
129382,7369,3,4,"10690","1","2"
129382,7370,3,4,"12960","1","1"
129382,7371,3,4,"10460","1","1"
129382,7372,3,4,"8430","1","1"
129382,7373,3,4,"7980","0","1"
129382,7374,3,4,"7200","1","1"
129382,7375,3,4,"7170","1","1"
129382,7376,3,4,"10570","1","2"
129382,7377,3,4,"7690","0","1"
129382,7378,3,4,"9240","1","2"
129382,7379,3,4,"8560","1","2"
129382,7380,3,4,"12890","0","2"
129382,7381,3,4,"9080","0","2"
129382,7382,3,4,"6240","1","1"
129382,7383,3,2,"8170","1","0"
129382,7384,3,2,"6030","0","0"
129382,7385,3,2,"16290","1","0"
129382,7386,3,2,"8210","0","0"
129382,7387,3,2,"9660","1","0"
129382,7388,3,2,"5420","1","0"
129382,7389,3,2,"5240","1","0"
129382,7390,3,2,"9900","1","0"
129382,7391,3,2,"9400","1","0"
129382,7392,3,2,"6620","1","0"
129382,7393,3,2,"16980","1","0"
129382,7394,3,2,"4640","1","0"
129382,7395,3,2,"7730","0","0"
129382,7396,3,2,"4490","1","0"
129382,7397,3,2,"9880","1","0"
129382,7398,3,2,"4990","1","0"
129382,7399,3,2,"12090","1","0"
129382,7400,3,2,"10980","1","0"
129382,7401,3,2,"6540","0","0"
129382,7402,3,2,"6570","1","0"
129382,7403,3,2,"5180","0","0"
129382,7404,3,2,"6280","1","0"
129382,7405,3,2,"5880","1","0"
129382,7406,3,2,"6820","1","0"
129382,7407,3,2,"4410","1","0"
129382,7408,3,2,"6910","1","0"
129382,7409,3,2,"4470","1","0"
129382,7410,3,2,"5740","0","0"
129382,7411,3,2,"7330","1","0"
129382,7412,3,2,"8070","1","0"
129382,7413,3,3,"7090","1","0"
129382,7414,3,3,"6210","0","0"
129382,7415,3,3,"17620","0","5"
129382,7416,3,3,"11330","1","1"
129382,7417,3,3,"11560","0","2"
129382,7418,3,3,"18200","0","1"
129382,7419,3,3,"17610","1","2"
129382,7420,3,3,"12120","0","1"
129382,7421,3,3,"23940","0","1"
129382,7422,3,3,"5090","0","0"
272439,7423,1,1,"15583","1","0"
272439,7424,1,1,"9185","1","0"
272439,7425,1,1,"7712","1","0"
272439,7426,1,1,"5975","1","0"
272439,7427,1,1,"12644","1","0"
272439,7428,1,1,"12232","1","0"
272439,7429,1,1,"24962","1","0"
272439,7430,1,1,"80786","1","0"
272439,7431,1,1,"35338","1","0"
272439,7432,1,1,"34081","0","0"
272439,7433,1,1,"39972","1","0"
272439,7434,1,1,"18814","1","0"
272439,7435,1,1,"16127","1","0"
272439,7436,1,1,"17620","1","0"
272439,7437,1,1,"20397","1","0"
272439,7438,1,1,"19838","1","0"
272439,7439,1,1,"9951","1","0"
272439,7440,1,1,"15571","1","0"
272439,7441,1,1,"98417","1","0"
272439,7442,1,1,"38145","1","0"
272439,7443,1,1,"25801","0","0"
272439,7444,1,1,"88596","0","0"
272439,7445,1,1,"45860","0","0"
272439,7446,1,1,"12928","1","0"
272439,7447,1,1,"59195","0","0"
272439,7448,1,1,"19335","1","0"
272439,7449,1,1,"27761","0","0"
272439,7450,1,1,"14528","0","0"
272439,7451,1,1,"89773","1","0"
272439,7452,1,1,"27111","0","0"
272439,7453,1,3,"42180","0","5"
272439,7454,1,3,"9820","0","2"
272439,7455,1,3,"27560","1","3"
272439,7456,1,3,"18800","0","2"
272439,7457,1,3,"10310","1","3"
272439,7458,1,3,"24120","0","2"
272439,7459,1,3,"5710","1","4"
272439,7460,1,3,"17240","1","3"
272439,7461,1,3,"24870","0","2"
272439,7462,1,3,"26940","0","4"
272439,7463,1,4,"5270","1","1"
272439,7464,1,4,"9130","0","1"
272439,7465,1,4,"7370","1","2"
272439,7466,1,4,"4270","1","1"
272439,7467,1,4,"5120","1","1"
272439,7468,1,4,"13640","1","1"
272439,7469,1,4,"3440","1","1"
272439,7470,1,4,"3200","1","1"
272439,7471,1,4,"5990","1","1"
272439,7472,1,4,"5860","0","1"
694511,7559,3,4,"3500","0","0"
272439,7473,1,4,"15610","1","3"
272439,7474,1,4,"3680","0","1"
272439,7475,1,4,"4190","1","1"
272439,7476,1,4,"4740","1","1"
272439,7477,1,4,"4230","0","1"
272439,7478,1,4,"6970","0","2"
272439,7479,1,4,"3290","1","1"
272439,7480,1,4,"3130","1","1"
272439,7481,1,4,"2920","1","1"
272439,7482,1,4,"4950","1","2"
272439,7483,1,2,"7540","1","0"
272439,7484,1,2,"7740","0","0"
272439,7485,1,2,"4850","1","0"
272439,7486,1,2,"7820","1","0"
272439,7487,1,2,"2780","1","0"
272439,7488,1,2,"5730","0","0"
272439,7489,1,2,"4150","1","0"
272439,7490,1,2,"2320","0","0"
272439,7491,1,2,"2560","1","0"
272439,7492,1,2,"12610","1","0"
272439,7493,1,2,"4830","1","0"
272439,7494,1,2,"6840","1","0"
272439,7495,1,2,"5420","1","0"
272439,7496,1,2,"8710","0","0"
272439,7497,1,2,"61570","1","0"
272439,7498,1,2,"5140","0","0"
272439,7499,1,2,"2030","1","0"
272439,7500,1,2,"6370","0","0"
272439,7501,1,2,"4330","1","0"
272439,7502,1,2,"7100","1","0"
272439,7503,1,2,"2640","1","0"
272439,7504,1,2,"13170","1","0"
272439,7505,1,2,"6430","1","0"
272439,7506,1,2,"5130","1","0"
272439,7507,1,2,"11910","0","0"
272439,7508,1,2,"4500","0","0"
272439,7509,1,2,"5830","1","0"
272439,7510,1,2,"5500","1","0"
272439,7511,1,2,"2270","0","0"
272439,7512,1,2,"4400","1","0"
694511,7513,3,1,"15258","1","0"
694511,7514,3,1,"14283","1","0"
694511,7515,3,1,"9155","1","0"
694511,7516,3,1,"9946","1","0"
694511,7517,3,1,"10314","1","0"
694511,7518,3,1,"16337","1","0"
694511,7519,3,1,"9343","1","0"
694511,7520,3,1,"33940","1","0"
694511,7521,3,1,"9412","1","0"
694511,7522,3,1,"10492","1","0"
694511,7523,3,1,"20645","1","0"
694511,7524,3,1,"11943","1","0"
694511,7525,3,1,"11107","1","0"
694511,7526,3,1,"34652","1","0"
694511,7527,3,1,"33326","1","0"
694511,7528,3,1,"39890","0","0"
694511,7529,3,1,"15890","1","0"
694511,7530,3,1,"15002","1","0"
694511,7531,3,1,"24880","1","0"
694511,7532,3,1,"10056","1","0"
694511,7533,3,1,"11835","1","0"
694511,7534,3,1,"9389","1","0"
694511,7535,3,1,"27164","1","0"
694511,7536,3,1,"11180","1","0"
694511,7537,3,1,"11806","1","0"
694511,7538,3,1,"10172","1","0"
694511,7539,3,1,"15894","1","0"
694511,7540,3,1,"8324","1","0"
694511,7541,3,1,"19466","0","0"
694511,7542,3,1,"11000","0","0"
694511,7543,3,4,"7220","1","0"
694511,7544,3,4,"2100","0","0"
694511,7545,3,4,"8300","0","0"
694511,7546,3,4,"6110","0","0"
694511,7547,3,4,"4520","0","0"
694511,7548,3,4,"6890","1","0"
694511,7549,3,4,"2550","1","0"
694511,7550,3,4,"3210","1","0"
694511,7551,3,4,"3180","1","0"
694511,7552,3,4,"10220","1","0"
694511,7553,3,4,"2080","1","0"
694511,7554,3,4,"10440","0","0"
694511,7555,3,4,"6510","1","0"
694511,7556,3,4,"7390","0","0"
694511,7557,3,4,"3620","1","0"
694511,7558,3,4,"4400","1","0"
694511,7560,3,4,"2850","1","0"
694511,7561,3,4,"3670","1","0"
694511,7562,3,4,"4260","0","0"
694511,7563,3,3,"5270","0","0"
694511,7564,3,3,"10110","0","0"
694511,7565,3,3,"7130","0","0"
694511,7566,3,3,"5740","0","0"
694511,7567,3,3,"1640","0","0"
694511,7568,3,3,"2710","0","0"
694511,7569,3,3,"8360","0","0"
694511,7570,3,3,"6380","0","0"
694511,7571,3,3,"9250","0","0"
694511,7572,3,3,"2390","0","0"
694511,7573,3,2,"6220","0","0"
694511,7574,3,2,"3690","1","0"
694511,7575,3,2,"5740","1","0"
694511,7576,3,2,"7000","1","0"
694511,7577,3,2,"8490","1","0"
694511,7578,3,2,"4870","1","0"
694511,7579,3,2,"10290","1","0"
694511,7580,3,2,"4600","1","0"
694511,7581,3,2,"4620","1","0"
694511,7582,3,2,"4410","1","0"
694511,7583,3,2,"2760","1","0"
694511,7584,3,2,"2180","1","0"
694511,7585,3,2,"10810","0","0"
694511,7586,3,2,"4440","1","0"
694511,7587,3,2,"5340","0","0"
694511,7588,3,2,"7820","1","0"
694511,7589,3,2,"2340","1","0"
694511,7590,3,2,"3740","1","0"
694511,7591,3,2,"6100","1","0"
694511,7592,3,2,"3810","1","0"
694511,7593,3,2,"9900","0","0"
694511,7594,3,2,"4820","0","0"
694511,7595,3,2,"2620","1","0"
694511,7596,3,2,"4220","1","0"
694511,7597,3,2,"7260","1","0"
694511,7598,3,2,"11500","1","0"
694511,7599,3,2,"6590","1","0"
694511,7600,3,2,"4580","1","0"
694511,7601,3,2,"3690","1","0"
694511,7602,3,2,"2960","1","0"
551790,7603,3,1,"140797","1","0"
551790,7604,3,1,"109823","1","0"
551790,7605,3,1,"43290","1","0"
551790,7606,3,1,"21852","1","0"
551790,7607,3,1,"51072","1","0"
551790,7608,3,1,"44419","1","0"
551790,7609,3,1,"101866","1","0"
551790,7610,3,1,"141525","1","0"
551790,7611,3,1,"37593","1","0"
551790,7612,3,1,"68702","1","0"
551790,7613,3,1,"112328","1","0"
551790,7614,3,1,"232345","0","0"
551790,7615,3,1,"285981","0","0"
551790,7616,3,1,"77949","0","0"
551790,7617,3,1,"75731","1","0"
551790,7618,3,1,"257701","1","0"
851243,7934,3,4,"2370","0","0"
551790,7619,3,1,"56447","1","0"
551790,7620,3,1,"17268","1","0"
551790,7621,3,1,"102031","0","0"
551790,7622,3,1,"93454","0","0"
551790,7623,3,1,"106005","0","0"
551790,7624,3,1,"106804","0","0"
551790,7625,3,1,"98892","0","0"
551790,7626,3,1,"140822","1","0"
551790,7627,3,1,"57272","1","0"
551790,7628,3,1,"50313","0","0"
551790,7629,3,1,"50366","1","0"
551790,7630,3,1,"63111","0","0"
551790,7631,3,1,"33268","1","0"
551790,7632,3,1,"27344","0","0"
551790,7633,3,3,"14980","0","0"
551790,7634,3,3,"2580","0","0"
551790,7635,3,3,"2500","1","0"
551790,7636,3,3,"3240","0","0"
551790,7637,3,3,"5840","0","0"
551790,7638,3,3,"11710","0","0"
551790,7639,3,3,"7180","1","0"
551790,7640,3,3,"8160","0","0"
551790,7641,3,3,"2300","0","0"
551790,7642,3,3,"1830","1","0"
551790,7643,3,4,"3600","0","0"
551790,7644,3,4,"16520","0","0"
551790,7645,3,4,"12070","1","0"
551790,7646,3,4,"33230","1","0"
551790,7647,3,4,"1920","0","0"
551790,7648,3,4,"16970","1","0"
551790,7649,3,4,"29350","0","0"
551790,7650,3,4,"3140","1","0"
551790,7651,3,4,"4500","1","0"
551790,7652,3,4,"3750","0","0"
551790,7653,3,4,"2210","1","0"
551790,7654,3,4,"4430","1","0"
551790,7655,3,4,"5610","1","1"
551790,7656,3,4,"3020","0","0"
551790,7657,3,4,"3470","1","0"
551790,7658,3,4,"5960","0","0"
551790,7659,3,4,"3330","1","0"
551790,7660,3,4,"4190","1","0"
551790,7661,3,4,"3300","0","0"
551790,7662,3,4,"5420","1","0"
551790,7663,3,2,"8070","1","0"
551790,7664,3,2,"8790","1","0"
551790,7665,3,2,"4970","1","0"
551790,7666,3,2,"5430","1","0"
551790,7667,3,2,"6770","1","0"
551790,7668,3,2,"5620","1","0"
551790,7669,3,2,"2870","1","0"
551790,7670,3,2,"8430","0","0"
551790,7671,3,2,"5150","0","0"
551790,7672,3,2,"5370","0","0"
551790,7673,3,2,"5210","1","0"
551790,7674,3,2,"6300","0","0"
551790,7675,3,2,"6730","1","0"
551790,7676,3,2,"6810","1","0"
551790,7677,3,2,"7660","1","0"
551790,7678,3,2,"7700","0","0"
551790,7679,3,2,"6220","0","0"
551790,7680,3,2,"4880","1","0"
551790,7681,3,2,"4080","1","0"
551790,7682,3,2,"5450","1","0"
551790,7683,3,2,"3920","1","0"
551790,7684,3,2,"5130","0","0"
551790,7685,3,2,"9030","0","0"
551790,7686,3,2,"4060","1","0"
551790,7687,3,2,"4610","1","0"
551790,7688,3,2,"5240","1","0"
551790,7689,3,2,"4710","1","0"
551790,7690,3,2,"7030","1","0"
551790,7691,3,2,"5050","1","0"
551790,7692,3,2,"8920","1","0"
987087,7693,1,1,"21943","1","0"
987087,7694,1,1,"36172","1","0"
987087,7695,1,1,"16348","1","0"
987087,7696,1,1,"9734","1","0"
987087,7697,1,1,"124132","1","0"
987087,7698,1,1,"83672","1","0"
987087,7699,1,1,"21909","1","0"
987087,7700,1,1,"150095","0","0"
987087,7701,1,1,"14337","1","0"
987087,7702,1,1,"40433","1","0"
987087,7703,1,1,"29602","0","0"
987087,7704,1,1,"114057","0","0"
987087,7705,1,1,"28436","1","0"
987087,7706,1,1,"19982","1","0"
987087,7707,1,1,"76787","0","0"
987087,7708,1,1,"43581","1","0"
987087,7709,1,1,"86454","0","0"
987087,7710,1,1,"17853","1","0"
987087,7711,1,1,"75803","0","0"
987087,7712,1,1,"102448","1","0"
987087,7713,1,1,"105781","0","0"
987087,7714,1,1,"14177","1","0"
987087,7715,1,1,"24468","1","0"
987087,7716,1,1,"48826","0","0"
987087,7717,1,1,"176065","1","0"
987087,7718,1,1,"25300","1","0"
851243,7935,3,4,"2060","0","0"
987087,7719,1,1,"60673","1","0"
987087,7720,1,1,"125336","1","0"
987087,7721,1,1,"92996","1","0"
987087,7722,1,1,"82425","1","0"
987087,7723,1,3,"16660","0","1"
987087,7724,1,3,"9040","0","1"
987087,7725,1,3,"2720","0","0"
987087,7726,1,3,"26020","0","3"
987087,7727,1,3,"10920","0","1"
987087,7728,1,3,"14450","1","1"
987087,7729,1,3,"30040","1","5"
987087,7730,1,3,"6820","0","1"
987087,7731,1,3,"15060","0","1"
987087,7732,1,3,"15990","1","2"
987087,7733,1,2,"3330","0","0"
987087,7734,1,2,"2000","1","0"
987087,7735,1,2,"1990","1","0"
987087,7736,1,2,"1860","0","0"
987087,7737,1,2,"4960","1","0"
987087,7738,1,2,"4570","0","0"
987087,7739,1,2,"2340","1","0"
987087,7740,1,2,"2920","1","0"
987087,7741,1,2,"1310","1","0"
987087,7742,1,2,"6920","0","0"
987087,7743,1,2,"2660","0","0"
987087,7744,1,2,"3070","1","0"
987087,7745,1,2,"2000","0","0"
987087,7746,1,2,"2100","0","0"
987087,7747,1,2,"4000","1","0"
987087,7748,1,2,"2380","1","0"
987087,7749,1,2,"1060","1","0"
987087,7750,1,2,"2880","1","0"
987087,7751,1,2,"3780","0","0"
987087,7752,1,2,"2700","0","0"
987087,7753,1,2,"2320","1","0"
987087,7754,1,2,"4680","1","0"
987087,7755,1,2,"5730","0","0"
987087,7756,1,2,"4250","1","0"
987087,7757,1,2,"3870","0","0"
987087,7758,1,2,"5090","1","0"
987087,7759,1,2,"4830","1","0"
987087,7760,1,2,"6280","0","0"
987087,7761,1,2,"2090","1","0"
987087,7762,1,2,"7060","1","0"
987087,7763,1,4,"4720","0","0"
987087,7764,1,4,"3680","1","0"
987087,7765,1,4,"3380","0","0"
987087,7766,1,4,"3950","0","0"
987087,7767,1,4,"8440","1","2"
987087,7768,1,4,"7410","1","1"
987087,7769,1,4,"3870","1","2"
987087,7770,1,4,"3930","1","1"
987087,7771,1,4,"3190","1","1"
987087,7772,1,4,"6270","1","2"
987087,7773,1,4,"13250","1","1"
987087,7774,1,4,"17530","1","1"
987087,7775,1,4,"15290","0","1"
987087,7776,1,4,"5500","0","2"
987087,7777,1,4,"4040","1","1"
987087,7778,1,4,"3340","1","1"
987087,7779,1,4,"3030","1","1"
987087,7780,1,4,"4470","1","1"
987087,7781,1,4,"7440","1","1"
987087,7782,1,4,"4790","0","1"
999085,7783,3,1,"16180","1","0"
999085,7784,3,1,"17515","1","0"
999085,7785,3,1,"15503","1","0"
999085,7786,3,1,"10610","1","0"
999085,7787,3,1,"26999","1","0"
999085,7788,3,1,"72956","1","0"
999085,7789,3,1,"25807","1","0"
999085,7790,3,1,"50410","1","0"
999085,7791,3,1,"32580","1","0"
999085,7792,3,1,"15379","1","0"
999085,7793,3,1,"21128","1","0"
999085,7794,3,1,"133288","1","0"
999085,7795,3,1,"20452","1","0"
999085,7796,3,1,"10902","1","0"
999085,7797,3,1,"44516","1","0"
999085,7798,3,1,"13950","1","0"
999085,7799,3,1,"16514","1","0"
999085,7800,3,1,"13467","1","0"
999085,7801,3,1,"254034","1","0"
999085,7802,3,1,"32692","1","0"
999085,7803,3,1,"25212","1","0"
999085,7804,3,1,"58150","1","0"
999085,7805,3,1,"62921","1","0"
999085,7806,3,1,"121104","1","0"
999085,7807,3,1,"40736","1","0"
999085,7808,3,1,"18269","1","0"
999085,7809,3,1,"203330","1","0"
999085,7810,3,1,"33289","1","0"
999085,7811,3,1,"23186","1","0"
999085,7812,3,1,"43863","0","0"
999085,7813,3,3,"13160","0","1"
999085,7814,3,3,"11370","1","2"
999085,7815,3,3,"12120","1","2"
999085,7816,3,3,"8040","1","2"
999085,7817,3,3,"6290","1","1"
999085,7818,3,3,"3860","1","1"
851243,7936,3,4,"1910","0","0"
999085,7819,3,3,"31500","0","3"
999085,7820,3,3,"4290","1","1"
999085,7821,3,3,"5140","1","1"
999085,7822,3,3,"5640","1","1"
999085,7823,3,2,"8820","1","0"
999085,7824,3,2,"10100","1","0"
999085,7825,3,2,"9330","1","0"
999085,7826,3,2,"12570","1","0"
999085,7827,3,2,"7700","1","0"
999085,7828,3,2,"12060","1","0"
999085,7829,3,2,"14450","1","0"
999085,7830,3,2,"64080","1","0"
999085,7831,3,2,"8540","1","0"
999085,7832,3,2,"10900","1","0"
999085,7833,3,2,"11770","1","0"
999085,7834,3,2,"5880","1","0"
999085,7835,3,2,"34300","0","0"
999085,7836,3,2,"6980","1","0"
999085,7837,3,2,"9660","1","0"
999085,7838,3,2,"13660","0","0"
999085,7839,3,2,"11250","1","0"
999085,7840,3,2,"11020","1","0"
999085,7841,3,2,"49080","1","0"
999085,7842,3,2,"7330","1","0"
999085,7843,3,2,"25860","1","0"
999085,7844,3,2,"7960","1","0"
999085,7845,3,2,"8330","1","0"
999085,7846,3,2,"7550","1","0"
999085,7847,3,2,"23490","1","0"
999085,7848,3,2,"54620","1","0"
999085,7849,3,2,"16410","1","0"
999085,7850,3,2,"11130","1","0"
999085,7851,3,2,"21880","1","0"
999085,7852,3,2,"8890","1","0"
999085,7853,3,4,"11330","1","2"
999085,7854,3,4,"7980","0","1"
999085,7855,3,4,"11970","1","3"
999085,7856,3,4,"7830","0","1"
999085,7857,3,4,"7550","1","1"
999085,7858,3,4,"10790","1","2"
999085,7859,3,4,"6370","0","1"
999085,7860,3,4,"7600","1","1"
999085,7861,3,4,"6380","0","2"
999085,7862,3,4,"6520","1","1"
999085,7863,3,4,"4140","1","1"
999085,7864,3,4,"10190","1","2"
999085,7865,3,4,"16510","1","2"
999085,7866,3,4,"6480","1","1"
999085,7867,3,4,"14950","1","1"
999085,7868,3,4,"26770","0","2"
999085,7869,3,4,"36840","1","2"
999085,7870,3,4,"3880","1","1"
999085,7871,3,4,"6930","1","1"
999085,7872,3,4,"9370","1","1"
851243,7873,3,1,"14245","1","0"
851243,7874,3,1,"13076","1","0"
851243,7875,3,1,"16308","1","0"
851243,7876,3,1,"13101","1","0"
851243,7877,3,1,"79741","1","0"
851243,7878,3,1,"11947","1","0"
851243,7879,3,1,"12819","1","0"
851243,7880,3,1,"64953","0","0"
851243,7881,3,1,"11955","1","0"
851243,7882,3,1,"8407","0","0"
851243,7883,3,1,"16277","1","0"
851243,7884,3,1,"23344","1","0"
851243,7885,3,1,"28123","1","0"
851243,7886,3,1,"18745","1","0"
851243,7887,3,1,"19893","1","0"
851243,7888,3,1,"14572","1","0"
851243,7889,3,1,"14705","1","0"
851243,7890,3,1,"16920","0","0"
851243,7891,3,1,"18441","1","0"
851243,7892,3,1,"16861","1","0"
851243,7893,3,1,"4420","0","0"
851243,7894,3,1,"19022","0","0"
851243,7895,3,1,"12783","1","0"
851243,7896,3,1,"19737","0","0"
851243,7897,3,1,"9951","0","0"
851243,7898,3,1,"12405","1","0"
851243,7899,3,1,"24376","0","0"
851243,7900,3,1,"13216","1","0"
851243,7901,3,1,"6842","0","0"
851243,7902,3,1,"3861","0","0"
851243,7903,3,2,"4130","1","0"
851243,7904,3,2,"3770","1","0"
851243,7905,3,2,"4690","1","0"
851243,7906,3,2,"6770","0","0"
851243,7907,3,2,"5900","1","0"
851243,7908,3,2,"5080","0","0"
851243,7909,3,2,"4500","1","0"
851243,7910,3,2,"7200","1","0"
851243,7911,3,2,"2920","1","0"
851243,7912,3,2,"1920","0","0"
851243,7913,3,2,"3690","0","0"
851243,7914,3,2,"3200","1","0"
851243,7915,3,2,"3600","1","0"
851243,7916,3,2,"4670","1","0"
851243,7917,3,2,"2940","1","0"
851243,7918,3,2,"4910","1","0"
851243,7919,3,2,"3850","0","0"
851243,7920,3,2,"2470","1","0"
851243,7921,3,2,"3940","1","0"
851243,7922,3,2,"8640","1","0"
851243,7923,3,2,"8900","1","0"
851243,7924,3,2,"5730","0","0"
851243,7925,3,2,"2280","1","0"
851243,7926,3,2,"4560","0","0"
851243,7927,3,2,"2540","0","0"
851243,7928,3,2,"5940","0","0"
851243,7929,3,2,"2190","0","0"
851243,7930,3,2,"3370","1","0"
851243,7931,3,2,"3750","0","0"
851243,7932,3,2,"4210","1","0"
851243,7933,3,4,"3010","0","0"
851243,7937,3,4,"1690","0","0"
851243,7938,3,4,"2140","1","0"
851243,7939,3,4,"4890","1","0"
851243,7940,3,4,"2480","1","0"
851243,7941,3,4,"8770","0","0"
851243,7942,3,4,"4350","0","0"
851243,7943,3,4,"2680","0","0"
851243,7944,3,4,"3830","1","0"
851243,7945,3,4,"3500","0","0"
851243,7946,3,4,"4780","0","0"
851243,7947,3,4,"3940","0","0"
851243,7948,3,4,"2390","0","0"
851243,7949,3,4,"4810","1","0"
851243,7950,3,4,"2120","0","0"
851243,7951,3,4,"1100","1","0"
851243,7952,3,4,"2450","0","0"
851243,7953,3,3,"7810","0","0"
851243,7954,3,3,"6750","1","0"
851243,7955,3,3,"6670","0","0"
851243,7956,3,3,"3800","0","0"
851243,7957,3,3,"4310","0","0"
851243,7958,3,3,"9310","1","3"
851243,7959,3,3,"7630","0","3"
851243,7960,3,3,"16720","1","6"
851243,7961,3,3,"4010","0","1"
851243,7962,3,3,"9330","0","2"


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/data/degrees_2020-03-30.csv <==
"id","sessionid","degree","specialty","iscompleted","years"
47,112441,"Bachelor","Chemistry",True,0
48,112441,"MSc.","Chemistry",False,2
49,240265,"PhD","Analytical and physical chemsitry",True,2013
52,306274,"Bachelor","Chemistry",True,4
53,306274,"Master","Chemistrt",False,0
54,243972,"BSc (Hons)","Chemistry",True,4
55,243972,"MSc","Chemistry",False,3
56,243972,"Certificate","Immigration Laws, Procedure, Practices",False,1
57,714014,"Masters","materials",False,1
58,714014,"bachelors","chemistry",True,4
59,212834,"BSc","Chemistry",True,0
60,212834,"BEng","Chemical Engineering",True,0
61,620339,"BSc","Analytical Chemistry",True,4
62,620339,"PhD","Analytical Chemistry",False,3
63,614589,"Doctorate of Philosophy","Chemistry",False,3
64,614589,"Bachelors","Biochemistry",True,4
65,866206,"BSc","Systems Engineering",True,6
66,866206,"MSc","Computer Science",False,1
67,210724,"Bachelor of Science","Chemistry",True,0
68,210724,"Master of Science","Chemistry",False,1
69,495443,"Bachelor's of Science","Computer Science",True,4
70,495443,"Master's of Science","Computer Science",False,1
71,651931,"PhD","HCI",False,1
72,651931,"MSc","HCI",True,2
73,827935,"MEd","Education",False,2
74,827935,"Bachelors of Arts","Education",True,2
75,603798,"Master","Education",True,1
76,603798,"Undergraduate","Child & Youth Care",True,4
77,487261,"Specialized Honours Bachelor of Arts","English Literature",True,0
78,487261,"Bachelor of Education","Primary/Junior",True,0
79,487261,"Master","Education",False,1
80,309678,"Masters","Education",False,2
81,309678,"Bachelors","Health",True,4
82,309678,"Advanced Diploma","Child and Youth Work",True,2
83,681524,"MSc","Chemistry",False,2
84,841530,"PhD","Electrical Engineering",True,0
85,841530,"Master's","Electrical Engineering",True,0
86,841530,"Bachelor's","Electrical Engineering",True,0
87,185465,"MEd","Education",False,1
88,185465,"BA (AEDT)","Early Childhood Education",True,0
89,107899,"MSc","Computer Science",True,2
90,332599,"PhD","Analytical Chemistry",False,2.5
91,332599,"Bachelor's Degree","Chemistry",True,4
92,418479,"MSc","Chemistry",True,2
93,418479,"PhD","Chemistry",False,2
94,418479,"HBSc","Chemistry",True,5
95,259535,"PhD","Chemistry",False,6
96,259535,"Bachelor of Science","Chemistry",True,4
98,647517,"BSc (Honours)","Chemistry",True,4
99,647517,"MSc","Chemistry",False,1
100,688752,"BSc.","Chemistry",True,4
101,688752,"PhD.","Chemistry",False,5
102,799252,"Bachelor","IT",True,0
103,799252,"Master","ICT",True,0
104,760390,"Bachelor","Computer Science",True,4
105,760390,"Master","Computer Science",False,2
106,896485,"BSc","Biochemistry",True,4
107,896485,"PhD","Chemistry",False,3
108,953397,"Bachelors of Science","Chemistry",True,0
109,953397,"PhD in Materials Science","Materials chemistry",False,4
110,389400,"Doctoral","Green Chemistry",False,4
111,642006,"PhD","Computational Chemsitry",False,2
112,642006,"BSc","Chemistry",True,5
113,364390,"BSc","Chemistry",True,5
114,364390,"MSc","Materials Science",False,2.5
115,487731,"MBA","Business",False,1
116,487731,"Master's","Digital Media Design for Learning",True,2
117,487731,"Bachelor's","Elementary Education",True,4
118,586515,"BA","English Literature, minor in computer science",True,4
119,586515,"MFA","Creative Writing, Poetry",True,2
120,586515,"MA","English Education, Natural Language Processing, and Machine Learning",False,4
121,949909,"PhD","Education",True,2010
122,949909,"MSc","Biomedical Communication",True,2004
123,931997,"MA","International Education",True,0
124,931997,"PHD","Educational Technology",False,3
125,810153,"BA","Film",True,2015
126,810153,"MA","Education",True,2020
127,810153,"PhD","Education",False,1
128,590156,"MSc","Catalysis",False,2
129,685932,"BSc","Chemistry & Medicinal Cell Biology",True,5
130,685932,"MSc","Organic Chemistry",True,2
131,685932,"PhD","Chemistry - Chemical Biology",False,4
132,221034,"PhD","Theoretical Chemistry",False,4.5
133,221034,"BSc","Chemistry - Theoretical Chemistry",True,4.5
134,947555,"BSc","Chemistry",True,0
135,947555,"PhD","Chemistry",False,3
136,774440,"BS","Chemistry",True,3
137,774440,"MS","Chemistry",True,2
138,774440,"PhD","Chemistry",False,1
139,651941,"Bachelor's of Science","Chemistry",True,4
140,651941,"Doctor of Philosophy","Inorganic Chemistry",False,2
141,912301,"Bachelor of Science","Double major in Biological Sciences and Chemistry",True,0
142,912301,"PhD in Chemistry","Analytical Chemistry",False,4
143,581241,"PhD","Chemistry",False,3
144,620652,"B.A.","Psychology",True,0
145,620652,"MSc","Biology",True,0
146,665822,"Bachelors Degree","Physical Education",True,0
147,762315,"PhD","Chemistry",True,6
148,735535,"BA","Chemistry",True,1996
149,735535,"MSc","Chemistry",True,1998
150,735535,"PhD","Chemistry",True,2012
151,585666,"Ph.D.","Chemistry",True,0
152,703754,"Bachelor of Education","Primary and Junior Division",True,1
153,703754,"Bachelor of Arts","Early Childhood Education",True,4
154,388991,"Bachelor of Science","Chemistry & Biological Sciences",True,4
155,388991,"PhD","Chemistry",False,5
156,120169,"Master's Computer Science","Nuclear Maintenance Machine Learning",False,2
157,120169,"Nuclear Engineering","Undergrad",True,0
158,906797,"Masters","Computer Vision and Deep Learning",False,2.5
159,521767,"Phd in Computer Science","Virtual Reality",False,4
160,521767,"Msc in Computer Engineering","Internet of Things",True,2
161,521767,"Bachelor in Architecture and Urbanism","Architecture",True,4
162,215510,"Mechanical Engineering","Computer Aided Design",True,4
163,215510,"Computer Science","Data Visualization",False,0.5
164,186136,"PhD","Computer Science",False,5
165,794263,"PhD","Computer Science",True,0
166,794263,"MS","Computer Science",True,0
167,794263,"BA","Computer Science and Mathematics",True,0
168,457768,"Masters","Elem Education",True,0
169,412490,"Masters","Teaching",True,0
170,412490,"Bachelors of Fine Arts","Painting",True,0
171,856854,"Bachelor of Science","Chemistry",True,4
176,736207,"PhD","Data Visualization",False,2
177,736207,"BE","Computer Science",True,4
178,589143,"Bachelor of Arts","Religious Studies/Women's Studies",True,0
179,589143,"Bachelor of Music","Trumpet Performance",True,0
180,589143,"Bachelor of Music Education","K-12 Music",True,0
181,589143,"Master of Education","Teacher Development",True,0
182,589143,"Doctor of Philosophy","Music Education",True,0
183,677187,"Bachelors","Computer Science",True,4
184,677187,"PhD","Information Science",False,1
185,246262,"Bachelor of Science","Computing Science",True,14
186,803014,"Master of Education","Educational Leadership and Policy",False,1
187,803014,"Bachelor of Education","STEM, Intermediate/Senior, Biology + General Science",True,2
188,803014,"Honors Bachelor of Science","Neuroscience, Physiology, and Forest Conservation Science",True,4
189,400716,"Bachelor of Education","Primary/Junior/Intermediate/Senior",True,0
190,137930,"Bachelor of Arts","History",True,0
191,137930,"Bachelor of Arts","Religious Studies",True,0
192,137930,"Masters of Science (U.S.)","Education",True,0
193,843435,"Honours Bachelor of Arts","Child and Youth Studies",True,4
194,133269,"Bachelors of Science","General Studies",True,4
195,133269,"Bachelors of Education","Junior/Intermediate",True,1
196,224364,"Bachelor of Arts","Child and Youth Care",True,4
197,224364,"Master of Teaching","Primary/Junior/Intermediate",True,2
198,764411,"Bachelor of Science","Mathematics",True,4
199,764411,"Bachelor of Education","Junior/Intermediate/Senior",True,1
200,129382,"Bachelor of Arts","French",True,4
201,129382,"Bachelor of Education","French",True,1
202,272439,"BSc. Computer Science","Digital Media",True,4
203,694511,"HBSc","Cognitive Science",True,4
204,551790,"BA","English / Religious Studies",True,0
205,551790,"BEd","Intermediate / Secondary",True,0
206,551790,"MEd","Curriculum Studies",True,0
207,987087,"Computer Science","Data Science",True,4
208,999085,"B. Sc.","Pure Mathematics/Computer Science",True,0
209,999085,"B. Ed","Intermediate/Secondary",True,0
210,999085,"M. Ed","Information Technology",True,0
211,851243,"Bachelors of Education","Elementary education K-6",True,0


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/data/demographic_2020-03-30_EdAnalysis.csv <==
id,sessionid,fieldofstudy,workplacegraphicsimportance,workplacegraphicsdescription,workplacedrawingsimportance,workplacedrawingsdescription,visualarttimespent,visualartdescription,videogamestimespent,videogamesdescription,age,gender,isworkplacedrawingsused,HighestDegree,DegreeInProgress
61,107899,1,5,consistently design visualizations for large datasets including genomic visualizations and crop agronomy trials,4,consistently design visualizations for large datasets including genomic visualizations and crop agronomy trials,1,,5,"e-sports, fps, battle royale, racing, animal crossing",25,Male,TRUE,Masters,FALSE
95,120169,1,4,Schedues is the primary visualization. Maintenance schedules and resource management pictoral repersentations.,5,Schedues is the primary visualization. Maintenance schedules and resource management pictoral repersentations.,3,"Flow diagrams, sketches, pictoral repersentations of ML signal flows.",5,"First person shooters, action RPGs",24,Male,TRUE,Undergrad,TRUE
99,186136,1,1,I use charts and node-link diagrams for working with data and graphs.,4,I use charts and node-link diagrams for working with data and graphs.,2,Mostly mockups of the visual interface I am designing,2,"First person shooting, FIFA",28,Male,TRUE,Not provided,TRUE
98,215510,1,5,"I work on designing graphical representations. I am currently working and investigating existing genomics visualizations and looking at graphical literacy for children. In the past, when I worked in CAD I saw color maps directly on the 3D structures. I would also look at basic graphs scatterplots or line charts that dealt with stress vs strain or force diagrams. On one project I worked on as a mechanical engineer we used a heatmap to show the best choices for a variety of options.",4,"I work on designing graphical representations. I am currently working and investigating existing genomics visualizations and looking at graphical literacy for children. In the past, when I worked in CAD I saw color maps directly on the 3D structures. I would also look at basic graphs scatterplots or line charts that dealt with stress vs strain or force diagrams. On one project I worked on as a mechanical engineer we used a heatmap to show the best choices for a variety of options.",2,I draw doodles during zoom calls. I create mock up sketches for my project partners.,1,,24,Male,TRUE,Undergrad,TRUE
110,246262,1,4,"System/Network Diagrams
Flow charts/Logic Diagrams
Metrics Charts
Code Comparison/Diff",4,"System/Network Diagrams
Flow charts/Logic Diagrams
Metrics Charts
Code Comparison/Diff",2,"System/Network Diagrams
Flow charts/Logic Diagrams",5,"FPS
RPG
Puzzle",39,Male,TRUE,Undergrad,FALSE
119,272439,1,3,"I work as a full stack developer/designer so I tend to make sketches to mock up functionality for the virtual event websites we make at work. Also I have used software in the past in order to create visualizations for our User Analytics we keep track of on our event sites.

Mostly being line graphs and bar charts so our clients can easily understand the analytics recorded.",5,"I work as a full stack developer/designer so I tend to make sketches to mock up functionality for the virtual event websites we make at work. Also I have used software in the past in order to create visualizations for our User Analytics we keep track of on our event sites.

Mostly being line graphs and bar charts so our clients can easily understand the analytics recorded.",2,Just sketches for new features in our event websites.,5,"All kinds, including first-person shooters, fighting, party, and puzzle games. With the largest amount of time on first-person shooters.",22,Male,TRUE,Undergrad,FALSE
52,495443,1,3,"Graphs for depicting results in research, images for computer vision tasks.",5,"Graphs for depicting results in research, images for computer vision tasks.",4,"Desktop wallpapers, decals, video graphics",5,"FPS, RPG, Online Co-op, Simulators",26,Male,TRUE,Undergrad,TRUE
97,521767,1,5,Creating graphs and charts to clearly represent the data collected/generated during my research,4,Creating graphs and charts to clearly represent the data collected/generated during my research,3,I create some 3d printed objects for personal daily use and I also knit,4,"RPG, roguelike, FPS, adventure, platformers",35,Male,TRUE,Masters,TRUE
88,620652,1,4,plots for data analysis,4,plots for data analysis,1,,3,computer games,26,Male,FALSE,Masters,FALSE
53,651931,1,4,"To clearly convey ideas/framework, presenting data effectively in the interface",5,"To clearly convey ideas/framework, presenting data effectively in the interface",1,,2,"Mainly sports-oriented games (e.g., soccer)",26,Male,TRUE,Masters,TRUE
109,677187,1,4,"Graphs are useful to display and communicate data, in many contexts",2,"Graphs are useful to display and communicate data, in many contexts",1,,1,,22,Prefer not to disclose,FALSE,Undergrad,TRUE
107,736207,1,5,"Bar, Pie, Scatter, Beeswarm, Line, Histogram, Radar, Area, Tree, Network, Gantt, Word cloud, Heatmap, Density charts (and its common variations)

(note: stacked, radial, regular to applicable charts)",5,"Bar, Pie, Scatter, Beeswarm, Line, Histogram, Radar, Area, Tree, Network, Gantt, Word cloud, Heatmap, Density charts (and its common variations)

(note: stacked, radial, regular to applicable charts)",3,"Ink/Pencil Sketches
Abstract Painting
Origami based crafts
Mandala",1,,23,Female,TRUE,Undergrad,TRUE
69,760390,1,4,I use graphical representation to visualise the statistical questions about my research which helps me to see better what's going on in the data.,3,I use graphical representation to visualise the statistical questions about my research which helps me to see better what's going on in the data.,2,I use matplotlib in python,2,Chess on mobile app,26,Male,TRUE,Undergrad,TRUE
100,794263,1,5,"I am a data visualization researcher. I most commonly work with network visualizations, but also use projection and other high-dim visualization techniques in my work.",5,"I am a data visualization researcher. I most commonly work with network visualizations, but also use projection and other high-dim visualization techniques in my work.",5,"Sketches, doodles",2,"Occasional nonviolent multiplayer games with my family (Guitar Hero, Just Dance, etc.)",35,FTM,TRUE,Doctorate,FALSE
68,799252,1,4,For data visualization and comparing results in the charts,3,For data visualization and comparing results in the charts,2,Portrait of human by Zbrush,2,Action 3D games,35,Female,FALSE,Masters,FALSE
59,841530,1,5,network diagrams; data representations; flow charts,4,network diagrams; data representations; flow charts,1,,5,Mobile games,51,Male,FALSE,Doctorate,FALSE
50,866206,1,4,Mainly charts and plots to visualize structured data. I also spend some time in my research activities drawing sketches of prototypes,4,Mainly charts and plots to visualize structured data. I also spend some time in my research activities drawing sketches of prototypes,1,,4,"Action, adventure or strategy on Nintendo Switch",27,Female,TRUE,Undergrad,TRUE
96,906797,1,4,I use UML diagrams for software system architectures. I also use graphs for training results of machine learning models.,2,I use UML diagrams for software system architectures. I also use graphs for training results of machine learning models.,2,Graphs,2,Casual on mobile,31,Male,FALSE,#N/A,TRUE
122,987087,1,5,We use these mostly for checking the performance of our products and analytics for sales and usage.,4,We use these mostly for checking the performance of our products and analytics for sales and usage.,1,,5,#NAME?,23,Male,FALSE,Undergrad,FALSE
41,112441,2,5,The electrical properties of the semiconductor materials(eg IV curve).,3,The electrical properties of the semiconductor materials(eg IV curve).,1,,1,,23,Female,FALSE,Undergrad,TRUE
51,210724,2,5,"3D crystal structure of proteins and compounds, graphs representing the binding of a drug to a protein. Graphical representation of chemical and its synthesis.",5,"3D crystal structure of proteins and compounds, graphs representing the binding of a drug to a protein. Graphical representation of chemical and its synthesis.",4,"Chemdraws, 3D representations of complex macrocycles",2,"Group games (amoung us, Fortnite)",26,Female,TRUE,Undergrad,TRUE
47,212834,2,1,"For representing my data, visualize my work",1,"For representing my data, visualize my work",3,making figures to represent my data,1,,24,Female,TRUE,Undergrad,FALSE
82,221034,2,5,"- Any kind of plots to represent numerical data.
- 3D representation of biochemical structures such as proteins.",3,"- Any kind of plots to represent numerical data.
- 3D representation of biochemical structures such as proteins.",3,Protein diagrams using specialized software and creative tools like Procreate or GIMP,1,,28,Female,TRUE,Undergrad,TRUE
42,240265,2,4,"Excel graphs, pie charts, Gantt charts, financial sheets, etc.",3,"Excel graphs, pie charts, Gantt charts, financial sheets, etc.",1,,2,Mobile games.,31,Male,FALSE,Doctorate,FALSE
45,243972,2,4,"Illustration of spectroscopic data or other experimental data, structures of compounds, schemes of reactions, illustration of computational data",4,"Illustration of spectroscopic data or other experimental data, structures of compounds, schemes of reactions, illustration of computational data",1,,5,"open-ended simulations, first-person shooting, turn-based strategy, multiplayer online battle arena",23,Female,TRUE,Undergrad,TRUE
64,259535,2,4,#NAME?,3,#NAME?,3,"Doodles/drawings (for pleasure), thesis figures (not for pleasure)",3,"Card games, online board games, overcooked",29,Female,TRUE,Undergrad,TRUE
44,306274,2,5,"Graphs, 3D models, photos, schematics",4,"Graphs, 3D models, photos, schematics",1,,5,"Shooters, RTS, RPG, platformers.",21,Male,TRUE,Undergrad,TRUE
62,332599,2,5,"A large part of analytical chemistry involves processing raw data, and depicting it in a way that is visually appealing and easy to follow is essential for presentations/ publications.",3,"A large part of analytical chemistry involves processing raw data, and depicting it in a way that is visually appealing and easy to follow is essential for presentations/ publications.",1,,3,Computer games,24,Female,FALSE,Undergrad,TRUE
74,364390,2,5,"Line graphs, free-dot graphs, bar graphs/histograms",3,"Line graphs, free-dot graphs, bar graphs/histograms",2,"Experimental setup, new synthetic materials",4,"RPG, FPS",27,Male,TRUE,Undergrad,TRUE
94,388991,2,5,"Molecular structures, graphical data (bar graphs, scatter plots, line graphs), experimental schematics/workflow, microscopy imaging (e.g. TEM, SEM, AFM), real-life photos of samples",3,"Molecular structures, graphical data (bar graphs, scatter plots, line graphs), experimental schematics/workflow, microscopy imaging (e.g. TEM, SEM, AFM), real-life photos of samples",1,,5,"Phone apps, RPGs",26,Female,FALSE,Undergrad,TRUE
72,389400,2,4,I make a variety of plotted graphs or bar graphs. I also analyze nuclear magnetic resonance and mass spectrometry spectra regularly.,4,I make a variety of plotted graphs or bar graphs. I also analyze nuclear magnetic resonance and mass spectrometry spectra regularly.,1,,3,Simulation video games and racing video games.,26,Female,TRUE,Not provided,TRUE
63,418479,2,4,"Recording antibacterial efficacy of coatings to determine if the coating has significant antimicrobial activity.
Record changes in contact angle in relation to temperature",4,"Recording antibacterial efficacy of coatings to determine if the coating has significant antimicrobial activity.
Record changes in contact angle in relation to temperature",2,Illustrations on the structure of the macromolecule or polymer of a surface when exposed to different environments,2,Minecraft,26,Female,TRUE,Masters,TRUE
87,581241,2,5,"Chemical structures, reaction schemes, all kinds of spectra",5,"Chemical structures, reaction schemes, all kinds of spectra",3,All kinds of spectra,1,,24,Female,TRUE,Not provided,TRUE
92,585666,2,5,"Organic molecules drawn on paper or on slides.
Reaction mechanisms.
Reaction schemes (reactants => products).
Graphics (for comparative data analysis or tracking evolution over time).",5,"Organic molecules drawn on paper or on slides.
Reaction mechanisms.
Reaction schemes (reactants => products).
Graphics (for comparative data analysis or tracking evolution over time).",5,"Organic molecules drawn on paper or on slides.
Reaction mechanisms.
Reaction schemes (reactants => products).
Graphics (for comparative data analysis or tracking evolution over time).",4,RPGs.,30,Male,TRUE,Doctorate,FALSE
80,590156,2,4,Synthesis schemes; pie charts or bar charts to compare e.g. catalytical activity; graphical representation of analytical data,4,Synthesis schemes; pie charts or bar charts to compare e.g. catalytical activity; graphical representation of analytical data,3,"Usually synthetic schemes or mechanistic drawings;
Sometimes processing of analytical data",1,,22,Male,TRUE,Not provided,TRUE
49,614589,2,5,I use graphical representation to visualize data for fluorescence based assays and NMR titrations to determine binding constants (plot raw data and fit a binding curve). I also use PCA to visualize large data sets of an array of fluorescent sensors and how they respond to an array of different drugs. I use PCA to determine if this array of sensors can distinguish between drugs or other analytes of interest.,5,I use graphical representation to visualize data for fluorescence based assays and NMR titrations to determine binding constants (plot raw data and fit a binding curve). I also use PCA to visualize large data sets of an array of fluorescent sensors and how they respond to an array of different drugs. I use PCA to determine if this array of sensors can distinguish between drugs or other analytes of interest.,3,"I make cartoons to represent the compounds I synthesize and draw the equilibria and noncovalent binding interactions involved in the complex systems I study. I often make simplified figures for presentations, posters and when I am putting together figures for papers.",3,Fortnite and among us. How often I play depends on my workload in the lab and courses. Sometimes I don't play for weeks then I will play for multiple hours in week.,25,Female,TRUE,Undergrad,TRUE
48,620339,2,5,"Bar graphs, stacked charts, scatter plots, linear discriminant analysis and principal component analysis (visualizing correlations and groupings), schematics and process flowcharts, diagrams and figures of extraction methods, visual representations of ion behaviour in instrumentation",5,"Bar graphs, stacked charts, scatter plots, linear discriminant analysis and principal component analysis (visualizing correlations and groupings), schematics and process flowcharts, diagrams and figures of extraction methods, visual representations of ion behaviour in instrumentation",2,"Figures, schematics...would charts and figures count as art? I'm not considering bar graphs or scatter plots as ""art"" but I do that almost daily (2-5 hr/wk)",2,"First person shooters, puzzle games (Portal), turn-based strategy games, action/adventure games (Spider-Man)",25,Male,TRUE,Undergrad,TRUE
73,642006,2,4,"Images of molecules and surfaces, unit cells, energy plots, bandgap diagrams,...",2,"Images of molecules and surfaces, unit cells, energy plots, bandgap diagrams,...",1,,4,"RTS, RPGs, First-person shooters, Third-person exploration, survival",30,Male,FALSE,Undergrad,TRUE
66,647517,2,3,They are sometimes used for biophysical studies.,4,They are sometimes used for biophysical studies.,1,,1,,22,Female,TRUE,Undergrad,TRUE
85,651941,2,5,"Chemical structures, visualization of orbitals, NMR data",4,"Chemical structures, visualization of orbitals, NMR data",1,,4,"Rhythm, FPS, strategy",24,Male,TRUE,Undergrad,TRUE
58,681524,2,5,"Graphs, tables, charts, microscope images, virtual prototype models, analyte heat maps. I'm not really sure what your asking here.",3,"Graphs, tables, charts, microscope images, virtual prototype models, analyte heat maps. I'm not really sure what your asking here.",2,Rough sketches of designs before making them in a design software.,5,"Puzzle, strategy, mystery, shooters, MOBAs, card games, RPGs, visual novels, VR, party games, indie, triple a, etc. You name it, I've played it, I am a gamer.",24,Male,TRUE,#N/A,TRUE
81,685932,2,5,Bar graphs for concisely representing data,5,Bar graphs for concisely representing data,3,Figures that explain the experimental set-up,5,"MMORPG, Strategy",28,Female,TRUE,Masters,TRUE
67,688752,2,5,Need to make scatter/line plots to express spectral and kinetic data everyday. We specialize in 2D spectroscopy which means we often present our data as either a contour plot or a 3D surface. We also need to commonly make flow charts and diagram to explain our instrumental setups.,4,Need to make scatter/line plots to express spectral and kinetic data everyday. We specialize in 2D spectroscopy which means we often present our data as either a contour plot or a 3D surface. We also need to commonly make flow charts and diagram to explain our instrumental setups.,1,,5,"Wide variety, FPS, adventure, simulators, puzzle, fighting games",29,Male,TRUE,Undergrad,TRUE
46,714014,2,4,"plots of uv-vis
various other graphs for data",4,"plots of uv-vis
various other graphs for data",2,organic chemistry drawings,1,,22,Female,TRUE,Undergrad,TRUE
91,735535,2,5,"3D models of small molecules and proteins; graphs of various outputs, including scatter plots, bar graphs, histograms, etc.",4,"3D models of small molecules and proteins; graphs of various outputs, including scatter plots, bar graphs, histograms, etc.",3,Sketches of molecules,1,,46,Female,TRUE,Doctorate,FALSE
90,762315,2,5,"structure drawing, data visualization, schemes",5,"structure drawing, data visualization, schemes",3,Figures and data visualization,5,Console-based 2D platformers and 3D shooters,47,Male,TRUE,Doctorate,FALSE
84,774440,2,5,"xy-(scatter) plots, 1- and 2D histogram plots, 3D visualization of atomistic simulations",3,"xy-(scatter) plots, 1- and 2D histogram plots, 3D visualization of atomistic simulations",1,,3,"racing, RTS, action-adventure, RPG",25,Male,TRUE,Masters,TRUE
103,856854,2,5,"Molecular and reaction diagrams, energy diagrams and other graphs that represent reaction progress",5,"Molecular and reaction diagrams, energy diagrams and other graphs that represent reaction progress",5,Molecular and reaction diagrams,1,,28,Female,TRUE,Undergrad,FALSE
70,896485,2,4,"We use a lot of tables, graphs, charts, and figures to present data, chemical mechanisms, etc.",4,"We use a lot of tables, graphs, charts, and figures to present data, chemical mechanisms, etc.",1,"For presentations and papers, we sometimes need to make graphics, charts, tables, graphs.",5,"All sorts, but tend to play more simulation, strategy, RPGs, action/adventure.",27,Male,TRUE,Undergrad,TRUE
86,912301,2,5,Which instrument is best based on the molecular weight and polarity of your instrument. The different polarities of compounds and which stationary phases would be best to use for these compounds.,5,Which instrument is best based on the molecular weight and polarity of your instrument. The different polarities of compounds and which stationary phases would be best to use for these compounds.,2,"Diamond paintings, and sketches of landscapes, abstract shapes and animals",3,Online and offline role playing games. Puzzles and problem solving.,26,Female,TRUE,Undergrad,TRUE
83,947555,2,5,"Chemical structures, bar graphs, data plots on the cartesian plane, 3D visualizations of energy surfaces, heat maps",3,"Chemical structures, bar graphs, data plots on the cartesian plane, 3D visualizations of energy surfaces, heat maps",1,,4,4X on PC,29,Male,FALSE,Undergrad,TRUE
71,953397,2,5,All of the data I present are represented in graphs. This is basically the only way I present represent my data. The data I collect I graph and do further analysis from there. Also any calculations I do I typically plot the results to show trends in the work,3,All of the data I present are represented in graphs. This is basically the only way I present represent my data. The data I collect I graph and do further analysis from there. Also any calculations I do I typically plot the results to show trends in the work,2,Small projects for additional work I do. This includes things like designing merchandise or prepare graphics for any science communication efforts I do,4,"I like animal crossing, any mario game, mortal kombat",27,Female,FALSE,Undergrad,TRUE
118,129382,3,4,Maps,3,Maps,1,,2,Nintendo adventure games,29,Female,TRUE,Undergrad,FALSE
115,133269,3,4,Teaching graphical representations to children in an educational setting.,5,Teaching graphical representations to children in an educational setting.,2,Artist inspired drawings and constructions as examples for school aged children to view and re-create.,4,"Simulation, creative world, Strategy.",31,Female,TRUE,Undergrad,FALSE
113,137930,3,5,"I use them extensively in educating the students on how to read, create and explain graphical representations of information. I also use them to help me track student achievement and in finding gaps in students learning.",2,"I use them extensively in educating the students on how to read, create and explain graphical representations of information. I also use them to help me track student achievement and in finding gaps in students learning.",2,"Modelling activities for early elementary students, usually simple pictures focusing on the elements of art.",4,"Strategy mmorpgs (e.g., Star Trek Fleet Command, Wizards Unite), matching games (e.g., Disney Emoji Blitz), sports games (e.g., Madden)",43,Male,FALSE,Masters,FALSE
60,185465,3,3,"When completing data for parents in regards to their children we graph sleep patterns, food, and many other goals.",5,"When completing data for parents in regards to their children we graph sleep patterns, food, and many other goals.",3,Usually computer generated. Making activities for children,2,"Toon Blast 
Many preschool friendly games that are played with young children",50,Female,TRUE,Undergrad,TRUE
116,224364,3,5,"Statistics, bar graphs, line graphs, t-charts, infographics,",5,"Statistics, bar graphs, line graphs, t-charts, infographics,",4,Anchor charts and visual representations of instructions,2,Brain games,25,Female,TRUE,Masters,FALSE
57,309678,3,3,Visual depiction of information on a graph,1,Visual depiction of information on a graph,1,,1,,29,Female,FALSE,Undergrad,TRUE
112,400716,3,5,"Visual representations for mathematical and scientific concepts. Graphic organizers to assist students, particularly special education students.",4,"Visual representations for mathematical and scientific concepts. Graphic organizers to assist students, particularly special education students.",4,"Visual art examples for visual arts class (e.g. painting, sketches, sculptural pieces. I add visual art into my daily lessons to engage students and enhance my lessons.",5,"Action/Adventure, RPGs (online and single-player), First Person Shooters, puzzle games, card games, collection games, strategy games.",42,Female,TRUE,Undergrad,FALSE
102,412490,3,5,Using images is a very helpful way to get students engaged and understanding the work I assign them.,5,Using images is a very helpful way to get students engaged and understanding the work I assign them.,2,"Digital right now, but sometimes I draw with pencil on paper. And sometimes I paint.",3,Games on my phone.,38,Male,TRUE,Masters,FALSE
101,457768,3,4,"Graphic organizers
Anchor charts
Number charts",1,"Graphic organizers
Anchor charts
Number charts",3,Anchor charts,3,none,64,Female,TRUE,Masters,FALSE
56,487261,3,4,"Charts, graphs, pictures",4,"Charts, graphs, pictures",2,Drawings,2,"Nintendo Switch, Mario-Kart, Zelda, Animal Crossing, Donkey Kong, Super Mario",35,Female,TRUE,Undergrad,TRUE
75,487731,3,4,Numerous data charts. Gantt Charts.  Analytics graphs. Wireframes. User flows.,2,Numerous data charts. Gantt Charts.  Analytics graphs. Wireframes. User flows.,2,Doodles to describe UX patterns I'm thinking about.,3,"I build kids apps, so a lot of competitors.   Phone games.  Party games over zoom.",35,Female,TRUE,Masters,TRUE
121,551790,3,4,"We use it for:
- students at risk data
- student performance on specific selected response questions
- curriculum achievement indicators of success
- school climate surveys and suggestions implementation",2,"We use it for:
- students at risk data
- student performance on specific selected response questions
- curriculum achievement indicators of success
- school climate surveys and suggestions implementation",1,,1,,42,Female,FALSE,Masters,FALSE
76,586515,3,4,"When teaching computer science, I sometimes make process diagrams and organization charts as supplements for lessons.",4,"When teaching computer science, I sometimes make process diagrams and organization charts as supplements for lessons.",5,"I do 3d modelling and 3d printing, so I am constantly switching between hand sketching and CAD drawing. I used to do a lot of laser cutting, which required me to create my own designs.",4,"strategy games, sometimes FPS",36,Male,TRUE,Masters,TRUE
108,589143,3,3,"Bar graphs and pie charts to represent student survey responses when gathering feedback or assessing learning needs.

Line graphs to visualize year over year trends in school-wide surveys such for things like student engagement, school climate, student mental health

Flow charts to outline pathways for various processes (requesting an extended deadline, missing a deadline, reporting an incident)

Venn diagrams for collaborative curriculum planning across course teams",2,"Bar graphs and pie charts to represent student survey responses when gathering feedback or assessing learning needs.

Line graphs to visualize year over year trends in school-wide surveys such for things like student engagement, school climate, student mental health

Flow charts to outline pathways for various processes (requesting an extended deadline, missing a deadline, reporting an incident)

Venn diagrams for collaborative curriculum planning across course teams",3,Rug hooking,1,,46,Female,FALSE,Doctorate,FALSE
55,603798,3,5,"Circle Graphs, Line Graphs, Bar Graphs, Histograms, Tables",4,"Circle Graphs, Line Graphs, Bar Graphs, Histograms, Tables",3,Various graphs,1,,27,Female,FALSE,Masters,FALSE
89,665822,3,3,"Children's reading skills, Use of technologies, Use of websites, Special need students, Software used by teachers, rubrics",4,"Children's reading skills, Use of technologies, Use of websites, Special need students, Software used by teachers, rubrics",3,"Flyers and pamplets, Google Sites for teachers, visual lesson plans",1,,48,Female,TRUE,Undergrad,FALSE
120,694511,3,1,"Graphic organizers
Visuals for teaching various subjects esp math",4,"Graphic organizers
Visuals for teaching various subjects esp math",3,"Sketches, digital graphics, diagrams for math",4,RPG,41,Female,TRUE,Undergrad,FALSE
93,703754,3,1,Using visual graphs to teach students data management is a part of the math curriculum.,3,Using visual graphs to teach students data management is a part of the math curriculum.,1,,1,,38,Female,FALSE,Undergrad,FALSE
117,764411,3,4,I teach the Data Management strand in Mathematics as well as look at a lot of information in Science and Social Studies with my students. This year due to the Pandemic.  I am also having to teach Visual Arts for the first time.,3,I teach the Data Management strand in Mathematics as well as look at a lot of information in Science and Social Studies with my students. This year due to the Pandemic.  I am also having to teach Visual Arts for the first time.,3,"For school
1 and 2 point Perspectives
Zentangles
Painting
Sketching
For Pleasure
-cake decorating",2,Candy Crush,46,Female,TRUE,Undergrad,FALSE
111,803014,3,5,"Communication of data in an accessible format. I might provide these to my students, or I might make them for my colleagues to help them visualize trends and patterns. As I do my Masters, I also learn a lot from graphical representation of data.",5,"Communication of data in an accessible format. I might provide these to my students, or I might make them for my colleagues to help them visualize trends and patterns. As I do my Masters, I also learn a lot from graphical representation of data.",2,"Stuff to aid student understanding, like a diagram, flow-chart, etc. If we are talking in terms of creative powerpoint slides, then we can add that in too.",1,,25,Female,TRUE,Undergrad,TRUE
79,810153,3,5,"scatterplots
linegraphs
collages
video",5,"scatterplots
linegraphs
collages
video",3,"motion graphics
2D stills",3,the good stuff,29,unicorn,TRUE,Masters,TRUE
54,827935,3,4,"When providing lessons to my students I always try and incorporate visual representations (videos, images etc) to better their understanding",3,"When providing lessons to my students I always try and incorporate visual representations (videos, images etc) to better their understanding",3,"I create examples for our visual art activities/lessons, decorations for the classroom a",1,,26,Female,FALSE,Undergrad,TRUE
114,843435,3,3,I teach kindergarten. I introduce graphing to my students.,3,I teach kindergarten. I introduce graphing to my students.,2,I draw pictures with my students. Sometimes we follow along with guided drawings on YouTube.,1,,40,Female,FALSE,Undergrad,FALSE
124,851243,3,4,Graphs to chart student growth and target learning skills. Pictures used heavily to support teaching and learning new vocabulary,5,Graphs to chart student growth and target learning skills. Pictures used heavily to support teaching and learning new vocabulary,5,"For lessons, on worksheets and anchor charts",5,mobile games,32,Female,TRUE,Undergrad,FALSE
78,931997,3,5,"I design and build online courses. This work requires redesigning graphical representations in business courses. I also manage data and representations of that data for my job. Often times, I'm presenting ideas to my team and need to design graphics to elaborate on ideas.",2,"I design and build online courses. This work requires redesigning graphical representations in business courses. I also manage data and representations of that data for my job. Often times, I'm presenting ideas to my team and need to design graphics to elaborate on ideas.",1,,1,,39,Female,TRUE,Masters,TRUE
77,949909,3,4,Graphs of research findings (mainly line and bar graphs).,3,Graphs of research findings (mainly line and bar graphs).,2,Doodles and crafts to entertain kids,1,,40,Female,TRUE,Doctorate,FALSE
123,999085,3,5,"As a Mathematics Teacher I deal with visual representations of data all the time. As a Technology Education teacher I deal with blueprints, flowcharts, and graphic design.",5,"As a Mathematics Teacher I deal with visual representations of data all the time. As a Technology Education teacher I deal with blueprints, flowcharts, and graphic design.",1,,3,Action Adventure mostly (i.e. Uncharted),43,Male,FALSE,Masters,FALSE


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/data/qualitative-tests-2020-03-30.csv <==
"sessionid","type","techniquesused","userconfidence"
107899,1,"i tried to imagine the rotation/movements needed to achieve the desired 'rotation' -- i then replicated the movement/rotations to each possible choice.",6
107899,2,"i tried to ensure that the pie chart had equal pieces, and then compared each piece size",75
107899,3,"i tried to rotate the 3d plot to a view that looked similar to the 2d one, imagining myself standing from a position where they would both look equal",54
107899,4,"i tried to relate the 'peaks' in the 3d graph with the circle shapes in the 2d plot",35
112441,1,"imagine the angle it needs to rotate",29
112441,2,"match area of each pie charts",77
112441,3,"just imagine rotating the cube",62
112441,4,"match with the axis",85
120169,1,"mapping the rotations in the first image first, then applying it to the real image. Also intuition based on engineering design courses.",50
120169,2,"This was much harder. Different colors beside each other change the perception of the %. I would try to mentally record the relative angle of each slice.",11
120169,3,"A lot more guessing in this one, a lot of color and shape blending. I would try considering the pattern of increase and decrease for the points and choose the face the repersents the best direction. Then I would consider any outlier points.",15
120169,4,"Base this on the translation of the axis. One problem I found was forgetting is if the contours are in or out the page from the 2d plot",36
129382,1,"",6
129382,2,"",33
129382,3,"",29
129382,4,"",34
133269,1,"Imagined holding the object in my hand",92
133269,2,"compare each colour one at a time",53
133269,3,"I wasn't sure about this one, as you can get the same view from either side, just rotated, so it seemed a 50% chance each time.",13
133269,4,"Aligned the axis to same direction and match high points to location",100
137930,1,"Picturing how a specific side needs to rotate in order to get to the final position. Sometimes working backwards from the options to see if there were any that could not be the original shape or it's rotation.",86
137930,2,"Checking first to see if any colour is easily identifiable as different, then going colour by colour to see if there were minute differences visible. Finally, comparing groupings of colours to see if they match.",61
137930,3,"Trying to see where the outliers were and figuring out where they would be visible from each side.",50
137930,4,"Rotating the 3D view so the blue and red axis were the same as the 2D view. Then checking on the position of the various peaks and valleys as compared to 0,0.",75
185465,1,"visual step by step rotation",25
185465,2,"colour then size comparisons",43
185465,3,"rotating the cube to see the best fit",45
185465,4,"none",9
186136,1,"I represented the rotation of the object with the rotation of my fingers to aid in the task.",50
186136,2,"I started by comparing smallest slices and then moved to the larger slices in case of difficult examples",100
186136,3,"I used the outliers as well as the general shape of the 3D plot to approximate the 2d plot",50
186136,4,"I used the presence of maxima and minima to match the 3d plot with 2d plot",0
210724,1,"Look at two faces and how they would rotate",32
210724,2,"look that the thickness of 2-3 pieces",50
210724,3,"look for patterns in the plot",37
210724,4,"Align the axis to match the two images",50
212834,1,"See how top surface rotate",36
212834,2,"compare the size from largest to smallest",69
212834,3,"rotate the 3D chart, see which corner fell the most dots",73
212834,4,"",60
215510,1,"I would try and focus only on one rotation and see what face I would see in one particular area. So instead of thinking about multiple rotations I would try to narrow down as many options as possible doing this. The questions got particularly difficult at the end.",38
215510,2,"I would look at the smaller slices. It was very difficult to tell differences in larger slices but smaller ones it was possible.",20
215510,3,"I would rotate it a bit to get a feel for the correct angle x,y, or z. Then I would decide which side I was looking from. So a two step proces.",79
215510,4,"I would align the x and y axis and then see if the contour matched up.",79
221034,1,"I focused on the long lines and big gaps to identify the rotations",77
221034,2,"I started comparing the pieces in the following order: biggest, smallest, intermediate size.",71
221034,3,"I started from identifying the side from which the scattered points could be seen in the required shape (a line, a triangle along certain diagonal, etc). Finally, I tried to match distinctive features such as isolated points.",62
221034,4,"Started from matching the axis and checking for the correct location of the highest points. Later I would check for distinctive features such as halves and incomplete hills.",79
224364,1,"I tried to imagine the shapes rotating in my mind and sometimes I tried pretending I was holding that shape in my hand and rotating it. I also drew some pictures.",15
224364,2,"I examined each sector to see if each coloured sector looked the same size as its corresponding sector.",50
224364,3,"This one was really hard. I tried to look at the scatterplot from different angles in my mind.",1
224364,4,"I mainly looked at the way the colours dissolved in the 2D graph vs the 3D graph",48
240265,1,"flipping the block.",80
240265,2,"size change",100
240265,3,"visualizing the dots fall on to a surface",91
240265,4,"rotating the graph and superimposing.",100
243972,1,"Pick a side that really stands out (usually the two bars) and figure out the way of rotation using that side. Then operate that way of rotation on the other object.",31
243972,2,"Visually estimate the size of each colour",72
243972,3,"Move around until a side looks close to the given plot or the symmetrical counterpart of it. Decide a phase from there",19
243972,4,"Move around so that the axes on the 3D plot matches those of the 2D plot. Then find the most prominent peaks on the 3D plot and compare them.",88
246262,1,"Identified which faces were facing me initially, and then where they were located after the rotation, and if they changed position on the axis: IE: 90d turn on Z axis, 180d turn on X. I then visualized the presented object with those rotations in my head (or tried too)",92
246262,2,"Compared the arc-size of each colored part of the pie chart.",60
246262,3,"Visualized the 3D faces in my mind, and tried to determine which face best fit the 2D face given the pattern/direction of the dots.",76
246262,4,"Lined the red and blue vectors up with the ones shown in the 2D representation and then compared the topographical map with the 3D model. If peaks and valleys were in the same place, good. If not, or were not represented entirely (IE: peak fully visible in topographical picture but not in 3D), then they did not match.",50
259535,1,"I didn't really have a strategy for the simple shapes (ie, shapes with right angles only) undergoing single-axis rotations - my brain just did it. However, when there was a complicated shape (ie, contained 45 degree angles or cylinders) or when rotating along multiple axes, I simplified the problem by picking one face and rotating that instead of the whole shape. I always broke it down into stepwise individual rotations. Once my strategy worked on the example shape, I repeated it once or twice on the test shape. I also simulated the rotation with my hands for some of the trickier ones, it helped me to focus/concentrate.",100
259535,2,"These were hard! I roughly compared the ratio of the arc lengths between some of the segments, in my brain, until I found a pair that didn't match. If they all seemed to match, I tried looking at the angles for a bit longer before clicking 'yes'. I also tried to compare the segment angles to more recognizable ones (90 degrees, 45 degrees or 180 degrees) when possible, to make for easier comparison between pie charts (this worked when adding segments together, as well). It was harder to gauge a change in large-angle segments, or when the segments were all similar in size. A few times, I used my fingers to guestimate an arc length and overlay it on the neighboring shape (hope this isn't considered cheating - no rulers/protractors!)",55
259535,3,"When the data was grouped in distinct areas, I could sometimes recreate a similar reflection of the data and then knew it was viewed from the other side. When the data was more evenly dispersed, it was more difficult. In these cases, I tried to look for outlying data points near the edges of the cube, especially ones that were closer to one side than the other, and use these to orient myself. It was often more helpful to look at outliers than the bulk of the data points. Sometimes if these were not available, I looked for 2-3 closely spaced/colinear points in the 2D image and tried to locate suitable candidates in the 3D cube while rotating the image. In one case where the points seemed more discrete/quantized/colinear from one or two specific angles, I tried to emphasize the outlier points to avoid being tricked by an optical illusion (but maybe I got this one wrong, who knows!)",85
259535,4,"First I rotated the 3D shape to align the red/blue axes with the 2D image as well as possible. If the shapes roughly aligned, I then rotated the 3D image upward so the blue axis bisected the data, and compared the spacing between 3D peaks (and/or the side slope) with the 2D plot. In some cases, I then rotated 90 degrees so the red axis bisected the data (from the front) and did the same. For peaks located near an axis, I looked closely at the rotated 3D plot to judge whether the feature had been cut off before or after a local maximum, and if this matched with the 2D plot. A few times I also rotated further (putting the blue/red axis at the back) to look at peaks far from an axis in the same way. In a few cases, I compared the purple intensity of the 2D and 3D plots to see if the order of the peak heights was the same in both. I also looked for the number of peaks in the contour plot and compared it to the number of 'resolvable' peaks in the 3D plot (there was one shape which had two overlapping peaks that weren't quite resolved, in my mind). If I found no issues, I clicked 'yes'.",79
272439,1,"I used my hand as a 3d plane and rotated it the same way and tried to copy that rotation on the new figure.",73
272439,2,"Pretty much just eyeballed the size of each slice of the pie. Rotating my head around to see if the slices were the same size.",62
272439,3,"Tried to imagine what it would look like if I could rotate even farther then the figure let me. Looked for large clumps as a ""landmark"" to base it off of as well.",34
272439,4,"Same idea with the scatter plot; imagined what it would look like if I could rotate more. Seeing if the tips of the shape matched up with the 2d figure as well.",94
306274,1,"Just rotate it in my mind",73
306274,2,"Visual comparison",50
306274,3,"Imagining different perspectives",50
306274,4,"Just rotating",68
309678,1,"Go through steps I would take to make the model match (i.e. turn over to the right, then forward) and try to do the same for the question.",33
309678,2,"Compare colour for colour and the one it's beside",88
309678,3,"Try to look to key outliers",73
309678,4,"Look at highest peak",27
332599,1,"Determined which rotations were done to the first image (flip horizontally, rotate 90 degrees left etc) and then apply to the second object.",50
332599,2,"Some charts were quite obviously different or the same, but on those that were tricky, measuring the width / angle of slices on the chart confirmed if they were different fairly quickly.",83
332599,3,"Look at which side of the 2D face the dots are on, and see which face of the cube corresponds.",94
332599,4,"Lining up the red/ blue axes so the 3D and 2D could easily be compared.",96
364390,1,"mental rotation of the object, used hands as well",31
364390,2,"none, it was easy",99
364390,3,"tried to imagine which face of cube was closest to the darker (closer) dots",72
364390,4,"mentally rotated axes in head",71
388991,1,"Finding out in which ways the first images were rotated, then visualizing how the shape would look if rotated the same ways (i.e. rotated down then left, or upside down).",65
388991,2,"Visualizing measuring widths of the smallest pie slices first, then looking at the biggest slices to finally compare",77
388991,3,"Rotating the block to see the most similar spots to the image.",34
388991,4,"Rotating the 3D image so that the axes matched, then looking where ""apexes"" are in the 3D image vs the 2D image",80
389400,1,"Rotated the example object and the rotated the object in question (looked at the vertices of the example object and applied it to the question object). Also if there were two rotations I did one rotation with the example object and the question object, and then did the second rotation with them.",80
389400,2,"Looked for any differences in sizes of the slices based on how much space each slice took up of the outer diameter of the circle.",91
389400,3,"I was able to picture where the dots were positioned and more dense when looking at it from each face. Also looking for outlier dots on the plot and where it would be when looking from each face was also helpful.",79
389400,4,"Moved the axis so that they were lined up the same. Looked at where the peaks were located and then looked at where the highest intensity peak was.",82
400716,1,"I identified one side of the figure and then its location on the rotated image and matched that with the options. I also used my hands to visualize rotating the image to imagine rotating the original and then doing the same with the options. For the rotations that were multi-step, I would try visualize the in-between step(s). Identifying which face the figure was ""sitting on"" also helped.",82
400716,2,"I used my finger and thumb to try and identify angles and size to compare. I also tried to use fractions to identify which colours made up easy fractions like quarters, halves, and thirds to see if they combined to make the same fractions on the image. I'd line up my hand to identify angles and try to see if it matched the other image if there wasn't a rotation of the slices.",96
400716,3,"I would identify main shapes in the dots (like a larger blob, smaller blob) and what position the cube would be in to see the dots in that way. I would try visualize looking through the top or side of the cube and identifying where the dots would congregate from that perspective.",88
400716,4,"I rotated the image so the axes would line up and look for height and corresponding locations on the 3D image. I was looking for general location and relative height of each of the points and I mainly focused on the purple rather than the orange.",37
412490,1,"Physically moving my hand to imitate the changes to the blocks",82
412490,2,"Looking back and forth repeatedly from one chart to the other.",40
412490,3,"Moving the 3d cube a lot",69
412490,4,"Checking the position of the axes, then the placement of the peaks, then the placement of the valleys",54
418479,1,"Visualizing the object and imitating the rotation with my hand",64
418479,2,"",55
418479,3,"Looking at lone points that are in a specific corner of the plot",31
418479,4,"",82
457768,1,"movement from top to bottom
placement from side to side",12
457768,2,"size of each slice",66
457768,3,"no clue",0
457768,4,"no clue",0
487261,1,"Used the mouse to pretend to rotate the blocks",3
487261,2,"Compared each colour",50
487261,3,"Rotated the cube",1
487261,4,"Rotated the grab to try and match the images",2
487731,1,"Describe the moves, then try to do the same with the shape.",19
487731,2,"Compare sizes of the slices",60
487731,3,"Highlight and see which looks most like it.",6
487731,4,"Orient with the axes.",8
495443,1,"Picked a side, used the palm of my hand to represent that side. Rotated my hand to get to new position, performed same rotation with second set of blocks.",65
495443,2,"Looked at biggest section and saw if colours matched up. Continued that as sizes got smaller.",59
495443,3,"Rotated and estimated views from missing sides",14
495443,4,"Rotated and matched axes",1
521767,1,"I mentally visualize the rotations necessary to achieve the final result and replicate them in the new piece",100
521767,2,"I first see if there is any big discrepancy in the size of each slice. If not, I see if the lines of the big slices are in the same position. If they are, I use them as a base to compare the small slices. If they are not, I try to compare the volume of each slice.",88
521767,3,"First I see which axis (X, Y or Z) resembles the 2d image the most. After I check if the positive or negative axis fits best.",100
521767,4,"I start by checking which axes are the references of the 2d image, and then I check the position of the highest/lowest peaks to the base of each axis and to the other peaks.",89
551790,1,"- visualization of rotations
- rotated a deck of cards to help compare physical rotation",0
551790,2,"- focus on the smallest colour slice",68
551790,3,"- purely attempted a best guess",0
551790,4,"- purely attempted a best guessed",0
581241,1,"focus on one side",87
581241,2,"compare each pieces separately",42
581241,3,"find the opposite side",27
581241,4,"rotate the axis to the right position",50
585666,1,"""tumbling"", i.e. rotating the shape by 90 degrees along different axes.",74
585666,2,"1st step: comparison, color by color, between the left and right sides
2nd step: (occasionnally) comparing two neighbouring colors to see if their ratio appears to remain the same.
3rd step: Looking specifically at pies close to 80 degrees and trying to compare how much they differ from a straight angle.",50
585666,3,"1) Spotting the highest density of dots
2) Making sure that this high density of dots appears in the right quadrant of the face I am looking through.
3) Making sure that the dots ""far away"" from the high density appear in the right quadrant too.",61
585666,4,"1) Orienting the red/blue axes
2) Making sure that the blue peaks track
3) Making sure that the orange peaks track
4) Making sure that there is no extra peak.",92
586515,1,"I thought of this as a Rubik's cube. I made the motions with my hands of how I would rotate the objects and kept using the same physical motions to help me figure out the answer.",87
586515,2,"my eyes darted back and forth for each color pair and did a rough comparison. sometimes, when the colors appeared in the same order, I tried to visualize a clock-wise rotation of the left pie chart to see if it would match the right one.",83
586515,3,"I looked for key features in the 2d version, such as a large grouping in the lower left corner or a long trail along the top edge. I rotated the cube as much as I could and imagined how the dots would line up if I could fully rotate the cube without restriction.",69
586515,4,"I rotated the 3d model until the red axis and blue axis matched the orientation of the 2d representation. from there, I looked at the blue peaks on the 3d version and tried to see if they roughly matched the blue circles on the 2d version.",92
589143,1,"Tried to focus on visualizing where one of the sides (faces?) rotated (back to top; front to bottom, etc) or visualized the solid in my hand and manually rotated it and then tried to do the same for the second set.",14
589143,2,"Focused on size of the angles.",50
589143,3,"Zero confidence in what I was doing here.",0
589143,4,"Zero confidence in what I was doing here.",0
590156,1,"Rotate the object step by step (starting with a rotation along the first axis and afterwards on the second axis)",73
590156,2,"Try to find patterns (like two fields occupying half of the circle)",39
590156,3,"Use the big amount of dots to decide wether it is top/bottom, front/back or left/right. Use the postion of isolated dots to decide on the exact view.",56
590156,4,"Regard the 3D plot along the two axis and compare the position of the peaks.",83
603798,1,"mentally rotating (use my hand as a guide)",50
603798,2,"side by side comparison",65
603798,3,"visualization",88
603798,4,"visualizing",75
614589,1,"Used my hand to figure out rotations of L shapes",50
614589,2,"Glanced back and forth between the same color on the two different charts to decide if they were the same size",43
614589,3,"Process of elimination of the sides that I could view in the 3D plot",8
614589,4,"Aligned the axis of the 3D plot with the 2D plot (started doing after the first 4)",37
620339,1,"Visualized picking up and rotating the object as if it was in front of me then doing the same with each test object. Interestingly sometimes the shapes would ""fall flat"" and it would be very hard to picture them as 3D objects",38
620339,2,"Rapidly looked between the charts to look for differences in size between each segment",83
620339,3,"Pictured what it would look like for an observer of the sides I wan't able to view from",69
620339,4,"Matched the axes then compared peaks (number, height, placement if viewed from above)",87
620652,1,"mental rotation",31
620652,2,"",46
620652,3,"",37
620652,4,"",16
642006,1,"Looked at anchor faces such as where the bottom or top ended up and attempted to have that reflected on the 3d rotated shape.",39
642006,2,"Looked at each colour individually and checked that they were the same size on each.",68
642006,3,"Mostly a guess attempted to line up and rule faces out.",8
642006,4,"lined up the xy plane with the orientation on the left-hand side.",55
647517,1,"Thinking through the rotation steps one at a time and trying to visualize the result of each step.",66
647517,2,"Comparing individual sections, looking at benchmarks like 1/2 or 1/4 if applicable.",37
647517,3,"Identifying key features and their placement (either large groups of dots or isolated dots), thinking of the mirror image to visualize the back square.",74
647517,4,"Orienting the 3-D version so that it lined up with the 2-D version before comparing.",87
651931,1,"doing sidewise rotation, and fixing one side (most of the time the backside) and then compare where the backside is and its current orientation.",59
651931,2,"comparing the size",94
651931,3,"This task was a bit unclear. I selected the side I felt I would look at to see the 2D plot",46
651931,4,"Rotate the axis of the 3D plot to match with 2D orientation, and then compare the contour",82
651941,1,"The simple ones I just rotated mentally. For the more challenging shapes I compared which faces moved where. For example, here the back-right face becomes the front right face. From there, process of elimination if the answer wasn't readily apparent.",80
651941,2,"Looked at the angles made by different coloured pieces of pie, and the combined angles when similar colours were grouped together in both pies.",72
651941,3,"Tried to visualize myself looking through a particular face of the box",57
651941,4,"Rotated to match the correct axes, and checked if things lined up.",81
665822,1,"I used my hands to rotate and imagined the answer before I looked at answers.",34
665822,2,"looked at biggest and smallest pieces that did not match",59
665822,3,"looked at different views by turning the cube",21
665822,4,"This was the hardest one, I could not visualize, very confusing",6
677187,1,"Thought about how it turned each time",92
677187,2,"Eye test for each slice",97
677187,3,"idk",79
677187,4,"Didn't realize the axes were provided at first. That made it much easier",94
681524,1,"Imagined I was Tony Stark in the first Iron Man movie, in the scene where he is in his workshop, and he has a hologram where he can rotate a 3D design object with his hand.",89
681524,2,"I looked at angles, and tried to ignore colors.",64
681524,3,"Imagine I was walking around a fish tank, and trying to see which side would give me the 2D projection of the data.",98
681524,4,"Focused on matching the axes, and then it was just like reading a topographical map.",99
685932,1,"",6
685932,2,"",47
685932,3,"",61
685932,4,"",80
688752,1,"Visualizing rotations by moving and rotating hands to move image in head.",97
688752,2,"Fast comparison between individual slices. Rotating slices in head to match other chart and compare angles.",75
688752,3,"Move 3D chart and visualization of that side",52
688752,4,"Reorient 3D plot such that axis origin matches the one seen in 2D plot. Then compare peak locations to see if close to contour plot. If similar then looking to see if gradation matches 2D contours.",85
694511,1,"First find out how it is rotated by rotating the sample in my head, then rotate the question model.",82
694511,2,"Visually compare each pie section.",50
694511,3,"Imaging what each wall will ""see"".",50
694511,4,"Look at the red & blue arrows then compare with the blue rings.",50
703754,1,"Utilized 3D shape manipulatives.",35
703754,2,"None.",70
703754,3,"Drawing on paper.",23
703754,4,"Visualized.",13
714014,1,"imagine it",43
714014,2,"just stare at it",50
714014,3,"try to see it from that side. flip the image in your head",68
714014,4,"match the axis so that its just a basic compariison",68
735535,1,"Rotating in my head.  In practice, I would build a model to do the necessary rotations for molecules",28
735535,2,"Comparing to 1/2 or 1/4 of a circle.  The instructions were too vague for this task.",51
735535,3,"The instructions were too vague for this task.  There is a handedness assumed for the data, that I could not figure out.",7
735535,4,"Rotating the 3D plot",93
736207,1,"Used hand gestures while thinking about turns. When turning, tried to imagine it in one or two steps. Two step turns were done by imagining that the object was made to stand upright on water the bottom face would be, and then rotating it to final position. When in doubt, looked at where the biggest face would end up (e.,g, the example here has the square staying at the bottom)",50
736207,2,"Looked at thinner slices to compare, then looked at colors",76
736207,3,"Focused on corner configuration and always turned left-right before up-down",66
736207,4,"Turned plot such that red-blue formed the bottom square (i.e., the plane the red contour covers fully in the example figure given here) and looked at the purple points to compare",70
760390,1,"calculus",50
760390,2,"comparison between the color size",50
760390,3,"just density of the dots from different perspective",50
760390,4,"dragging the mouse and check from different views",50
762315,1,"Many of these problems feature problems with the chirality of the answers - you flipped some of them! Several have no correct answer. Learn stereochemistry!",50
762315,2,"",50
762315,3,"Your interface doesn't allow complete rotation; and there are redundant answers.",8
762315,4,"Your interface doesn't allow complete rotation.",75
764411,1,"Thinking about what edge of the sample shape would now be in the front.",67
764411,2,"Looking at the angles made in the centre",70
764411,3,"rotating the 3D representation as much as I could",9
764411,4,"Looking where the blue/red axis met",37
774440,1,"-determine the principal axes of rotation
-break down a complex rotation into subsequent rotations around principal axes
-identify the expected face shape among the answers",54
774440,2,"compare the sectors to the right angle (>90, <90) and between each other",19
774440,3,"find outliers, find direction (two faces), find the right ""chirality""",44
774440,4,"align axes, compare",74
794263,1,"Using my hand to gesture performing the rotations",68
794263,2,"Matching colors, then looking for discrepancies in the angle",65
794263,3,"Rotating the cube as far as possible in each direction, and then taking my best guess",42
794263,4,"Aligning the red and blue axes in the 3D plot so they matched to isocontour, and then looking at the position of the peaks",90
799252,1,"Visualization and imagination",50
799252,2,"comparison",50
799252,3,"imagination",50
799252,4,"Hovering my mouse and see the bold points",50
803014,1,"",42
803014,2,"",84
803014,3,"",44
803014,4,"",9
810153,1,"two step rotation",74
810153,2,"only paying attention to the biggest part",74
810153,3,"totally lost, trying to locate outliers",31
810153,4,"intersection along the exes",65
827935,1,"I tried to imagine the shape being rotated",64
827935,2,"compared the colours and tried to be as precise as possible in terms of size",77
827935,3,"imagined what the view would be from each particular side of the net",17
827935,4,"Found this most difficult. tried to envision how it would look and match the colours with the net and amount of circles",17
841530,1,"",47
841530,2,"",50
841530,3,"",50
841530,4,"",50
843435,1,"flipping the image in my head and using my hands",50
843435,2,"looking at each section on it's own and comparing it to the other circle",64
843435,3,"Looking to see if the dots looked like they were in the same space",46
843435,4,"",61
851243,1,"mental visualization",42
851243,2,"mental visualization",63
851243,3,"mental visualization",65
851243,4,"mental visualization",61
856854,1,"Rotation axes",89
856854,2,"Compare individual wedges",63
856854,3,"Imagine view from each face",50
856854,4,"Imagine view from red-blue plane",60
866206,1,"I tried to mentally ""tumble"" and ""rotate"" the example object until it reached the final form, keeping a mental note of the sequence of steps I took. Then I tried to mentally reproduce the sequence of steps on the new object",57
866206,2,"I tried to group different colors and see if they still take approximately the same area of the total chart. If the colors happen to not be adjacent anymore, I compared each group individually on both charts.",35
866206,3,"I tried to think as if the points were droplets of paint and the face was a sheet of paper that pressed against the droplets.",34
866206,4,"I tried imagining standing by one of the 2D axes and looking at the curve as if it was a mountain, then compared to see if the peaks aligned with the 3D contour",37
896485,1,"I would visualize the movement step by step. I try to do one rotation, visualize the change, and do it again. I also tried following 1 characteristic face in cases where the shape was very complex.",50
896485,2,"I tried looking at the angles in some cases, although it was really only helpful for larger slices.",50
896485,3,"This one was a little tougher, but I eliminated sides based on the projection. Then I tried to line up unique points (like an isolated dot).",50
896485,4,"I lined up the x and y axis and saw if it matched. I did worry half way through if I missed something in the instructions though!",50
906797,1,"I flipped the models on 90 degree atomic rotations in my head and performed the same rotation steps on the required model.",65
906797,2,"Just tried to see if any piece is slight different.",62
906797,3,"tried to visualize from one side, the opposite would have been a mirror so kept that in mind.",80
906797,4,"Had to align the 3d axis with the 2d one which made it easy.",92
912301,1,"Think about what the shape looks like at every rotations",71
912301,2,"Sizes relative to each other",88
912301,3,"How the 3D plots will flatten if looked at from one side",80
912301,4,"The darker coloured circles are greater heights/depths",59
931997,1,"",50
931997,2,"",0
931997,3,"Rotating the 3D plot",50
931997,4,"Rotating the 3D graph",23
947555,1,"I would look for landmarks, and then break the rotation down into 90 degree segments, then choose a landmark on the second shape, and pull it through the same rotations.",93
947555,2,"I looked for individual segments that form a right angle or a 180 degree angle, or slight deviations therefrom, and also compared the relative size of individual segments.",65
947555,3,"I looked at the general shape of the data, as well as the relative position of relative outliers from the 2D plot, and tried to find a match to this shape or its mirror image in the 3D plot and its rotations.",72
947555,4,"First aligned the axes, then checked to see if the shape matched.",68
949909,1,"I gestured as though I was holding and rotating the blocks with my hands.",26
949909,2,"Sometimes I used my fingers to compare the widest parts of each slice. Either the differences were so slight that I couldn't tell, or there were many pairs that showed the same data. Other times, I imagined rotating the angle of the largest slice to see if it matched the angle in the reference chart.",67
949909,3,"Rotated the cube on screen, and then rotated the rest mentally.",50
949909,4,"Rotated the graph on screen to match the orientation of both blue axes, then mentally rotated the graph further as necessary to match the reference graph.",63
953397,1,"I tried to use my hands to imagine the rotation of the first object to mimic the rotation of the second object",31
953397,2,"I visually compared the different individual colours to each other instead of looking at the whole pie chart as one. I felt like I was able to notice more differences that way",81
953397,3,"I rotated the 3D box till I thought I could see what was represented in the 2D, this one was hardest for me",9
953397,4,"This one I matched up the axis and then tried to figure out where the high points (blue contours) would go and decide based off that. Then I would double check with the low orange regions. I would match the location and the intensity of colour",67
987087,1,"I first found the sequence of rotations on the first block and then applied those rotations on the second block. After that, I did process of elimination if I was unsure.",62
987087,2,"I compared the category magnitude of each.",97
987087,3,"I rotated the graph around to see if I could find the projection.",60
987087,4,"I shifted the graph to matches the axes. (Red & Blue Axis)",84
999085,1,"Figuring out the steps (1/4 turn clockwise on Z, then 1/2 turn CCW on X...) then applying to the model",85
999085,2,"Looking at the part of the circumference that each section made up. Flicking quickly between the two diagrams.",71
999085,3,"Looking and matching up the outliers was helpful for some that could potentially be through multiple sides.",42
999085,4,"Matching the XY axis up then looking at the peaks. Although some seemed close but just ""cut off"".",67


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/1-txt_CI_spatial_abilities_DIFFS.csv <==
"","differences","spatial ability","lowerBound_CI","upperBound_CI"
"1","Chem-Edu",5.94949494949495,2.80808080808081,9.16835016835017
"2","Chem-CS",3.49920255183413,0.711323763955342,6.80308527311221
"3","CS-Edu",2.45029239766082,-1.60999072865946,5.97573641678535


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/1-txt_CI_spatial_abilities_MEANS.csv <==
"","technique","mean_time","lowerBound_CI","upperBound_CI "
"1","CS",20.8947368421053,17.8686535651804,23.2105263157895
"2","Chem",24.3939393939394,22.7272727272727,25.7575757575758
"3","Edu",18.4444444444444,15.5185185185185,21.037037037037


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/2-txt_correlation_Isocontour_Correctness_SA_DIFFS.txt <==
[1] "Isocontour"

	Pearson's product-moment correlation

data:  error_data$spatial_ability and error_data$correct_rate
t = 7.1876, df = 77, p-value = 1.831e-10
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 0.5071161 1.0000000
sample estimates:
      cor 
0.6336656 

[1] "Education"

	Pearson's product-moment correlation

data:  d_data$spatial_ability and d_data$correct_rate
t = 3.0907, df = 25, p-value = 0.002425
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 0.2435724 1.0000000
sample estimates:
      cor 
0.5258001 

[1] "Chemistry"

	Pearson's product-moment correlation

data:  d_data$spatial_ability and d_data$correct_rate
t = 3.3938, df = 31, p-value = 0.0009511
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 0.2698363 1.0000000
sample estimates:
      cor 
0.5204779 

[1] "ComputerScience"

	Pearson's product-moment correlation

data:  d_data$spatial_ability and d_data$correct_rate
t = 3.518, df = 17, p-value = 0.00132
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 0.3474022 1.0000000
sample estimates:
      cor 
0.6490756 



==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/2-txt_correlation_Isocontour_Time_SA_DIFFS.txt <==
[1] "Isocontour"

	Pearson's product-moment correlation

data:  time_data$spatial_ability and time_data$time_rate
t = 3.1761, df = 77, p-value = 0.001074
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 0.1643009 1.0000000
sample estimates:
      cor 
0.3403439 

[1] "Education"

	Pearson's product-moment correlation

data:  d_data$spatial_ability and d_data$time_rate
t = 1.5739, df = 25, p-value = 0.06404
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 -0.02595342  1.00000000
sample estimates:
      cor 
0.3002507 

[1] "Chemistry"

	Pearson's product-moment correlation

data:  d_data$spatial_ability and d_data$time_rate
t = 2.2791, df = 31, p-value = 0.01485
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 0.0980681 1.0000000
sample estimates:
      cor 
0.3788293 

[1] "ComputerScience"

	Pearson's product-moment correlation

data:  d_data$spatial_ability and d_data$time_rate
t = 0.94627, df = 17, p-value = 0.1786
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 -0.1816386  1.0000000
sample estimates:
      cor 
0.2236896 



==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/2-txt_correlation_Pie_Chart_Correctness_SA_DIFFS.txt <==
[1] "Pie Chart"

	Pearson's product-moment correlation

data:  error_data$spatial_ability and error_data$correct_rate
t = 4.0014, df = 77, p-value = 7.183e-05
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 0.2475815 1.0000000
sample estimates:
      cor 
0.4148972 

[1] "Education"

	Pearson's product-moment correlation

data:  d_data$spatial_ability and d_data$correct_rate
t = 1.5628, df = 25, p-value = 0.06534
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 -0.02806997  1.00000000
sample estimates:
      cor 
0.2983223 

[1] "Chemistry"

	Pearson's product-moment correlation

data:  d_data$spatial_ability and d_data$correct_rate
t = 3.5017, df = 31, p-value = 0.0007132
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 0.2850446 1.0000000
sample estimates:
      cor 
0.5323882 

[1] "ComputerScience"

	Pearson's product-moment correlation

data:  d_data$spatial_ability and d_data$correct_rate
t = 2.2271, df = 17, p-value = 0.01987
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 0.1052275 1.0000000
sample estimates:
      cor 
0.4752512 



==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/2-txt_correlation_Pie_Chart_Time_SA_DIFFS.txt <==
[1] "Pie Chart"

	Pearson's product-moment correlation

data:  time_data$spatial_ability and time_data$time_rate
t = 2.2417, df = 77, p-value = 0.01393
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 0.06399456 1.00000000
sample estimates:
      cor 
0.2475111 

[1] "Education"

	Pearson's product-moment correlation

data:  d_data$spatial_ability and d_data$time_rate
t = 1.7194, df = 25, p-value = 0.04895
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 0.001678569 1.000000000
sample estimates:
      cor 
0.3251837 

[1] "Chemistry"

	Pearson's product-moment correlation

data:  d_data$spatial_ability and d_data$time_rate
t = 3.4932, df = 31, p-value = 0.0007298
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 0.2838482 1.0000000
sample estimates:
      cor 
0.5314547 

[1] "ComputerScience"

	Pearson's product-moment correlation

data:  d_data$spatial_ability and d_data$time_rate
t = -0.64643, df = 17, p-value = 0.7367
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 -0.5134177  1.0000000
sample estimates:
       cor 
-0.1548896 



==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/2-txt_correlation_Scatter_Plot_Correctness_SA_DIFFS.txt <==
[1] "Scatter Plot"

	Pearson's product-moment correlation

data:  error_data$spatial_ability and error_data$correct_rate
t = 6.7564, df = 77, p-value = 1.198e-09
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 0.4779831 1.0000000
sample estimates:
      cor 
0.6100773 

[1] "Education"

	Pearson's product-moment correlation

data:  d_data$spatial_ability and d_data$correct_rate
t = 3.847, df = 25, p-value = 0.0003666
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 0.356477 1.000000
sample estimates:
      cor 
0.6097972 

[1] "Chemistry"

	Pearson's product-moment correlation

data:  d_data$spatial_ability and d_data$correct_rate
t = 2.5352, df = 31, p-value = 0.008249
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 0.139691 1.000000
sample estimates:
      cor 
0.4144053 

[1] "ComputerScience"

	Pearson's product-moment correlation

data:  d_data$spatial_ability and d_data$correct_rate
t = 2.9951, df = 17, p-value = 0.004069
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 0.257068 1.000000
sample estimates:
      cor 
0.5877226 



==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/2-txt_correlation_Scatter_Plot_Time_SA_DIFFS.txt <==
[1] "Scatter Plot"

	Pearson's product-moment correlation

data:  time_data$spatial_ability and time_data$time_rate
t = 1.5419, df = 77, p-value = 0.0636
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 -0.01385087  1.00000000
sample estimates:
      cor 
0.1730663 

[1] "Education"

	Pearson's product-moment correlation

data:  d_data$spatial_ability and d_data$time_rate
t = 1.4014, df = 25, p-value = 0.0867
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 -0.05895738  1.00000000
sample estimates:
      cor 
0.2698745 

[1] "Chemistry"

	Pearson's product-moment correlation

data:  d_data$spatial_ability and d_data$time_rate
t = 2.3923, df = 31, p-value = 0.01149
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 0.1166054 1.0000000
sample estimates:
      cor 
0.3947767 

[1] "ComputerScience"

	Pearson's product-moment correlation

data:  d_data$spatial_ability and d_data$time_rate
t = -0.89308, df = 17, p-value = 0.8079
alternative hypothesis: true correlation is greater than 0
95 percent confidence interval:
 -0.5554008  1.0000000
sample estimates:
      cor 
-0.211694 



==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/3a-txt_CI_Isocontour_Correctness_DIFFS.csv <==
"","differences","correctness","lowerBound_CI","upperBound_CI"
"1","Chem-Edu",0.158922558922559,0.095117845117845,0.233097738462329
"2","Chem-CS",0.0971291866028708,0.0229665071770335,0.193312916690094
"3","CS-Edu",0.0617933723196881,-0.043366005710841,0.157693400815002


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/3a-txt_CI_Isocontour_Correctness_MEANS.csv <==
"","technique","mean_time","lowerBound_CI","upperBound_CI "
"1","CS",0.671052631578947,0.573684210526316,0.736842105263158
"2","Chem",0.768181818181818,0.740909090909091,0.793939393939394
"3","Edu",0.609259259259259,0.537037037037037,0.666666666666667


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/3a-txt_CI_Pie_Chart_Correctness_DIFFS.csv <==
"","differences","correctness","lowerBound_CI","upperBound_CI"
"1","Chem-Edu",0.0257014590347924,-0.0254769921436588,0.0805540173550355
"2","Chem-CS",0.0337586390217969,-0.0321718751614427,0.0960402137407824
"3","CS-Edu",-0.0080571799870045,-0.0685190673506435,0.0576149110173154


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/3a-txt_CI_Pie_Chart_Correctness_MEANS.csv <==
"","technique","mean_time","lowerBound_CI","upperBound_CI "
"1","CS",0.756140350877193,0.705263157894737,0.812280701754386
"2","Chem",0.78989898989899,0.752525252525252,0.828282828282828
"3","Edu",0.764197530864198,0.725925925925926,0.798765432098765


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/3a-txt_CI_Scatter_Plot_Correctness_DIFFS.csv <==
"","differences","correctness","lowerBound_CI","upperBound_CI"
"1","Chem-Edu",0.232996632996633,0.100621177692836,0.358133115063086
"2","Chem-CS",0.121690590111643,-0.016905595835206,0.248662428251314
"3","CS-Edu",0.11130604288499,-0.03693146723065,0.25662534584783


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/3a-txt_CI_Scatter_Plot_Correctness_MEANS.csv <==
"","technique","mean_time","lowerBound_CI","upperBound_CI "
"1","CS",0.563157894736842,0.463157894736842,0.668421052631579
"2","Chem",0.684848484848485,0.593939393939394,0.751515151515152
"3","Edu",0.451851851851852,0.348148148148148,0.548148148148148


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/3b-txt_CI_Isocontour_Time_DIFFS.csv <==
"","differences","time","lowerBound_CI","upperBound_CI"
"1","Chem-Edu",1835.61952861953,1126.08176915708,2588.30328501939
"2","Chem-CS",798.992822966507,-405.71645393522,1755.28071258919
"3","CS-Edu",1036.62670565302,168.433784893803,2196.26928679618


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/3b-txt_CI_Isocontour_Time_MEANS.csv <==
"","technique","mean_time","lowerBound_CI","upperBound_CI "
"1","CS",7997.05263157895,7308.38456934138,9182.33382509638
"2","Chem",8796.04545454545,8298.5566911167,9455.12945862002
"3","Edu",6960.42592592593,6526.1496967751,7463.66072882353


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/3b-txt_CI_Pie_Chart_Time_DIFFS.csv <==
"","differences","time","lowerBound_CI","upperBound_CI"
"1","Chem-Edu",1893.50505050505,1140.73624319728,2753.37834283717
"2","Chem-CS",457.756512493354,-2065.10481377232,1945.5958106575
"3","CS-Edu",1435.7485380117,78.7330255501774,4172.51765778645


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/3b-txt_CI_Pie_Chart_Time_MEANS.csv <==
"","technique","mean_time","lowerBound_CI","upperBound_CI "
"1","CS",9378.19298245614,8151.52534333117,12337.9349452979
"2","Chem",9835.94949494949,9261.10456360062,10629.186781536
"3","Edu",7942.44444444444,7504.36914555129,8468.50695566124


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/3b-txt_CI_Scatter_Plot_Time_DIFFS.csv <==
"","differences","time","lowerBound_CI","upperBound_CI"
"1","Chem-Edu",5144.04377104377,2836.70294296886,7748.45792329815
"2","Chem-CS",-1142.43381180223,-13126.4873439702,4344.16466966556
"3","CS-Edu",6286.477582846,978.111944240422,19553.3909965457


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/3b-txt_CI_Scatter_Plot_Time_MEANS.csv <==
"","technique","mean_time","lowerBound_CI","upperBound_CI "
"1","CS",17358.7368421053,12148.4256511471,31760.5227899395
"2","Chem",16216.303030303,14529.190350494,18555.8285400121
"3","Edu",11072.2592592593,9927.54922074465,12867.9240732307


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/3c-txt_CI_3D_Rotation_Confidence_DIFFS.csv <==
"","differences","correctness","lowerBound_CI","upperBound_CI"
"1","Chem-Edu",12.7171717171717,-0.996168528729083,26.5435175136223
"2","Chem-CS",1.11483253588517,-11.3922852464583,13.789730027666
"3","CS-Edu",11.6023391812865,-3.65443552219899,25.3559266863714


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/3c-txt_CI_3D_Rotation_Confidence_MEANS.csv <==
"","technique","mean_time","lowerBound_CI","upperBound_CI "
"1","CS",58.1578947368421,48.426487493671,68.0526315789474
"2","Chem",59.2727272727273,50.4631304951477,67.3723923717691
"3","Edu",46.5555555555556,35.3844951501926,57.5185185185185


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/3c-txt_CI_Isocontour_Confidence_DIFFS.csv <==
"","differences","correctness","lowerBound_CI","upperBound_CI"
"1","Chem-Edu",36.5892255892256,23.8035195983926,48.5288937454396
"2","Chem-CS",17.0063795853269,3.25657858213682,32.9492290285882
"3","CS-Edu",19.5828460038986,0.861300429030087,36.0522792284044


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/3c-txt_CI_Isocontour_Confidence_MEANS.csv <==
"","technique","mean_time","lowerBound_CI","upperBound_CI "
"1","CS",57.8421052631579,42.4736842105263,70.3684210526316
"2","Chem",74.8484848484848,69.4848484848485,79.839174523549
"3","Edu",38.2592592592593,27.4814814814815,50.3823092057602


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/3c-txt_CI_Pie_Chart_Confidence_DIFFS.csv <==
"","differences","correctness","lowerBound_CI","upperBound_CI"
"1","Chem-Edu",1.91582491582491,-6.88064929002452,12.3585543825767
"2","Chem-CS",0.212121212121211,-12.0891633867141,13.4950026088428
"3","CS-Edu",1.7037037037037,-11.4934754784215,15.1445747775137


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/3c-txt_CI_Pie_Chart_Confidence_MEANS.csv <==
"","technique","mean_time","lowerBound_CI","upperBound_CI "
"1","CS",63,51,73.3684210526316
"2","Chem",63.2121212121212,57.2121212121212,69.8484848484848
"3","Edu",61.2962962962963,53.3316990962062,67.4074074074074


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/3c-txt_CI_Scatter_Plot_Confidence_DIFFS.csv <==
"","differences","correctness","lowerBound_CI","upperBound_CI"
"1","Chem-Edu",16.6734006734007,1.88215488215489,29.6797801352162
"2","Chem-CS",-0.503987240829346,-14.5210304680445,13.0311072315735
"3","CS-Edu",17.17738791423,3.07117270414712,31.3773832250442


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/3c-txt_CI_Scatter_Plot_Confidence_MEANS.csv <==
"","technique","mean_time","lowerBound_CI","upperBound_CI "
"1","CS",53.4736842105263,43.7368421052632,63.6972666097654
"2","Chem",52.969696969697,43.5263266127114,61.7080039503959
"3","Edu",36.2962962962963,26.1481481481481,46.5696513396551


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/5-txt_CI_age_DIFFS.csv <==
"","differences","age","lowerBound_CI","upperBound_CI"
"1","Chem-Edu",-10.6498316498317,-14.5678401610178,-6.73206452840954
"2","Chem-CS",-1.7511961722488,-5.52206472266186,1.7320357832406
"3","CS-Edu",-8.89863547758285,-13.2586721522137,-4.0948620164773


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/5-txt_CI_age_MEANS.csv <==
"","technique","mean_time","lowerBound_CI","upperBound_CI "
"1","CS",28.8421052631579,26.2631578947368,33.0248914301972
"2","Chem",27.0909090909091,25.6060606060606,29.6509658667044
"3","Edu",37.7407407407407,34.7044785690221,41.3093457689781


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/all_data.csv <==
"","tests_sessionid","tests_id","discipline","vis_task","correct","time","interactioncount"
"1",112441,672,"Chemistry","3D Rotation",1,35785,0
"2",112441,673,"Chemistry","3D Rotation",1,72346,0
"3",112441,674,"Chemistry","3D Rotation",1,32606,0
"4",112441,675,"Chemistry","3D Rotation",1,22153,0
"5",112441,676,"Chemistry","3D Rotation",0,158809,0
"6",112441,677,"Chemistry","3D Rotation",0,54755,0
"7",112441,678,"Chemistry","3D Rotation",0,52138,0
"8",112441,679,"Chemistry","3D Rotation",1,90095,0
"9",112441,680,"Chemistry","3D Rotation",0,62150,0
"10",112441,681,"Chemistry","3D Rotation",0,156537,0
"11",112441,682,"Chemistry","3D Rotation",1,57646,0
"12",112441,683,"Chemistry","3D Rotation",0,99399,0
"13",112441,684,"Chemistry","3D Rotation",1,52552,0
"14",112441,685,"Chemistry","3D Rotation",0,109503,0
"15",112441,686,"Chemistry","3D Rotation",1,133629,0
"16",112441,687,"Chemistry","3D Rotation",0,56023,0
"17",112441,688,"Chemistry","3D Rotation",1,58009,0
"18",112441,689,"Chemistry","3D Rotation",0,19786,0
"19",112441,690,"Chemistry","3D Rotation",1,53599,0
"20",112441,691,"Chemistry","3D Rotation",0,78829,0
"21",112441,692,"Chemistry","3D Rotation",0,38551,0
"22",112441,693,"Chemistry","3D Rotation",0,4606,0
"23",112441,694,"Chemistry","3D Rotation",1,17928,0
"24",112441,695,"Chemistry","3D Rotation",1,30366,0
"25",112441,696,"Chemistry","3D Rotation",1,27980,0
"26",112441,697,"Chemistry","3D Rotation",1,11366,0
"27",112441,698,"Chemistry","3D Rotation",1,1200,0
"28",112441,699,"Chemistry","3D Rotation",0,10748,0
"29",112441,700,"Chemistry","3D Rotation",0,14834,0
"30",112441,701,"Chemistry","3D Rotation",0,3153,0
"31",112441,702,"Chemistry","Isocontour",1,13910,2
"32",112441,703,"Chemistry","Isocontour",1,17740,2
"33",112441,704,"Chemistry","Isocontour",1,15150,2
"34",112441,705,"Chemistry","Isocontour",0,6770,1
"35",112441,706,"Chemistry","Isocontour",0,6620,1
"36",112441,707,"Chemistry","Isocontour",0,24990,3
"37",112441,708,"Chemistry","Isocontour",1,9280,1
"38",112441,709,"Chemistry","Isocontour",0,12510,2
"39",112441,710,"Chemistry","Isocontour",1,5950,2
"40",112441,711,"Chemistry","Isocontour",1,4360,1
"41",112441,712,"Chemistry","Isocontour",1,16490,4
"42",112441,713,"Chemistry","Isocontour",0,12910,1
"43",112441,714,"Chemistry","Isocontour",0,11800,1
"44",112441,715,"Chemistry","Isocontour",1,18970,2
"45",112441,716,"Chemistry","Isocontour",0,18310,2
"46",112441,717,"Chemistry","Isocontour",1,8940,1
"47",112441,718,"Chemistry","Isocontour",1,5490,1
"48",112441,719,"Chemistry","Isocontour",1,8010,1
"49",112441,720,"Chemistry","Isocontour",1,10240,2
"50",112441,721,"Chemistry","Isocontour",1,8300,1
"51",112441,722,"Chemistry","Pie Chart",1,9660,0
"52",112441,723,"Chemistry","Pie Chart",1,3640,0
"53",112441,724,"Chemistry","Pie Chart",1,6140,0
"54",112441,725,"Chemistry","Pie Chart",1,11210,0
"55",112441,726,"Chemistry","Pie Chart",1,15400,0
"56",112441,727,"Chemistry","Pie Chart",1,16290,0
"57",112441,728,"Chemistry","Pie Chart",1,20680,0
"58",112441,729,"Chemistry","Pie Chart",1,11420,0
"59",112441,730,"Chemistry","Pie Chart",1,7580,0
"60",112441,731,"Chemistry","Pie Chart",1,5660,0
"61",112441,732,"Chemistry","Pie Chart",1,7630,0
"62",112441,733,"Chemistry","Pie Chart",0,6550,0
"63",112441,734,"Chemistry","Pie Chart",0,27950,0
"64",112441,735,"Chemistry","Pie Chart",1,3380,0
"65",112441,736,"Chemistry","Pie Chart",0,5970,0
"66",112441,737,"Chemistry","Pie Chart",1,5850,0
"67",112441,738,"Chemistry","Pie Chart",0,7100,0
"68",112441,739,"Chemistry","Pie Chart",1,4380,0
"69",112441,740,"Chemistry","Pie Chart",1,2650,0
"70",112441,741,"Chemistry","Pie Chart",1,4100,0
"71",112441,742,"Chemistry","Pie Chart",1,3360,0
"72",112441,743,"Chemistry","Pie Chart",1,4330,0
"73",112441,744,"Chemistry","Pie Chart",1,2770,0
"74",112441,745,"Chemistry","Pie Chart",0,13790,0
"75",112441,746,"Chemistry","Pie Chart",0,7800,0
"76",112441,747,"Chemistry","Pie Chart",1,4880,0
"77",112441,748,"Chemistry","Pie Chart",1,9460,0
"78",112441,749,"Chemistry","Pie Chart",1,7210,0
"79",112441,750,"Chemistry","Pie Chart",1,5720,0
"80",112441,751,"Chemistry","Pie Chart",1,6970,0
"81",112441,752,"Chemistry","Scatter Plot",0,13110,0
"82",112441,753,"Chemistry","Scatter Plot",1,47090,0
"83",112441,754,"Chemistry","Scatter Plot",0,5520,0
"84",112441,755,"Chemistry","Scatter Plot",0,19830,0
"85",112441,756,"Chemistry","Scatter Plot",0,5560,0
"86",112441,757,"Chemistry","Scatter Plot",1,9850,0
"87",112441,758,"Chemistry","Scatter Plot",0,11360,0
"88",112441,759,"Chemistry","Scatter Plot",0,6070,0
"89",112441,760,"Chemistry","Scatter Plot",0,5650,0
"90",112441,761,"Chemistry","Scatter Plot",1,8780,0
"91",240265,762,"Chemistry","3D Rotation",1,34367,0
"92",240265,763,"Chemistry","3D Rotation",1,21072,0
"93",240265,764,"Chemistry","3D Rotation",1,19100,0
"94",240265,765,"Chemistry","3D Rotation",1,27034,0
"95",240265,766,"Chemistry","3D Rotation",1,127195,0
"96",240265,767,"Chemistry","3D Rotation",1,35346,0
"97",240265,768,"Chemistry","3D Rotation",0,25448,0
"98",240265,769,"Chemistry","3D Rotation",1,72046,0
"99",240265,770,"Chemistry","3D Rotation",1,64366,0
"100",240265,771,"Chemistry","3D Rotation",1,99502,0
"101",240265,772,"Chemistry","3D Rotation",1,75854,0
"102",240265,773,"Chemistry","3D Rotation",1,136618,0
"103",240265,774,"Chemistry","3D Rotation",1,43527,0
"104",240265,775,"Chemistry","3D Rotation",1,99574,0
"105",240265,776,"Chemistry","3D Rotation",0,103380,0
"106",240265,777,"Chemistry","3D Rotation",1,183906,0
"107",240265,778,"Chemistry","3D Rotation",1,58344,0
"108",240265,779,"Chemistry","3D Rotation",1,30572,0
"109",240265,780,"Chemistry","3D Rotation",1,83294,0
"110",240265,781,"Chemistry","3D Rotation",1,104769,0
"111",240265,782,"Chemistry","3D Rotation",0,12150,0
"112",240265,783,"Chemistry","3D Rotation",0,49406,0
"113",240265,784,"Chemistry","3D Rotation",0,50178,0
"114",240265,785,"Chemistry","3D Rotation",0,13504,0
"115",240265,786,"Chemistry","3D Rotation",0,26322,0
"116",240265,787,"Chemistry","3D Rotation",0,15765,0
"117",240265,788,"Chemistry","3D Rotation",1,16468,0
"118",240265,789,"Chemistry","3D Rotation",0,15438,0
"119",240265,790,"Chemistry","3D Rotation",0,16712,0
"120",240265,791,"Chemistry","3D Rotation",0,16324,0
"121",240265,792,"Chemistry","Scatter Plot",0,11690,1
"122",240265,793,"Chemistry","Scatter Plot",0,12060,1
"123",240265,794,"Chemistry","Scatter Plot",1,8650,0
"124",240265,795,"Chemistry","Scatter Plot",1,15170,0
"125",240265,796,"Chemistry","Scatter Plot",0,15300,3
"126",240265,797,"Chemistry","Scatter Plot",1,9100,1
"127",240265,798,"Chemistry","Scatter Plot",0,7030,1
"128",240265,799,"Chemistry","Scatter Plot",1,22560,2
"129",240265,800,"Chemistry","Scatter Plot",1,40570,1
"130",240265,801,"Chemistry","Scatter Plot",1,13190,1
"131",240265,802,"Chemistry","Pie Chart",0,9020,0
"132",240265,803,"Chemistry","Pie Chart",1,8560,0
"133",240265,804,"Chemistry","Pie Chart",1,23790,0
"134",240265,805,"Chemistry","Pie Chart",1,13180,0
"135",240265,806,"Chemistry","Pie Chart",1,5560,0
"136",240265,807,"Chemistry","Pie Chart",1,7810,0
"137",240265,808,"Chemistry","Pie Chart",1,10170,0
"138",240265,809,"Chemistry","Pie Chart",0,7670,0
"139",240265,810,"Chemistry","Pie Chart",1,5490,0
"140",240265,811,"Chemistry","Pie Chart",1,10540,0
"141",240265,812,"Chemistry","Pie Chart",1,6340,0
"142",240265,813,"Chemistry","Pie Chart",0,5080,0
"143",240265,814,"Chemistry","Pie Chart",1,3290,0
"144",240265,815,"Chemistry","Pie Chart",1,9780,0
"145",240265,816,"Chemistry","Pie Chart",1,7110,0
"146",240265,817,"Chemistry","Pie Chart",1,10700,0
"147",240265,818,"Chemistry","Pie Chart",1,7610,0
"148",240265,819,"Chemistry","Pie Chart",1,2840,0
"149",240265,820,"Chemistry","Pie Chart",0,4210,0
"150",240265,821,"Chemistry","Pie Chart",1,7740,0
"151",240265,822,"Chemistry","Pie Chart",0,11010,0
"152",240265,823,"Chemistry","Pie Chart",1,6640,0
"153",240265,824,"Chemistry","Pie Chart",1,7430,0
"154",240265,825,"Chemistry","Pie Chart",0,5760,0
"155",240265,826,"Chemistry","Pie Chart",1,4870,0
"156",240265,827,"Chemistry","Pie Chart",1,4210,0
"157",240265,828,"Chemistry","Pie Chart",1,5350,0
"158",240265,829,"Chemistry","Pie Chart",1,5510,0
"159",240265,830,"Chemistry","Pie Chart",1,9340,0
"160",240265,831,"Chemistry","Pie Chart",0,5310,0
"161",240265,832,"Chemistry","Isocontour",0,8210,1
"162",240265,833,"Chemistry","Isocontour",1,7990,2
"163",240265,834,"Chemistry","Isocontour",1,12590,1
"164",240265,835,"Chemistry","Isocontour",0,10220,2
"165",240265,836,"Chemistry","Isocontour",0,16000,2
"166",240265,837,"Chemistry","Isocontour",1,9050,1
"167",240265,838,"Chemistry","Isocontour",1,11280,1
"168",240265,839,"Chemistry","Isocontour",0,11350,1
"169",240265,840,"Chemistry","Isocontour",1,10670,1
"170",240265,841,"Chemistry","Isocontour",1,6480,1
"171",240265,842,"Chemistry","Isocontour",1,5670,1
"172",240265,843,"Chemistry","Isocontour",1,8380,1
"173",240265,844,"Chemistry","Isocontour",0,7620,1
"174",240265,845,"Chemistry","Isocontour",0,5410,1
"175",240265,846,"Chemistry","Isocontour",1,7590,1
"176",240265,847,"Chemistry","Isocontour",1,12620,1
"177",240265,848,"Chemistry","Isocontour",1,8070,1
"178",240265,849,"Chemistry","Isocontour",0,11430,1
"179",240265,850,"Chemistry","Isocontour",1,10940,1
"180",240265,851,"Chemistry","Isocontour",1,8360,1
"181",306274,852,"Chemistry","3D Rotation",1,55648,0
"182",306274,853,"Chemistry","3D Rotation",1,33698,0
"183",306274,854,"Chemistry","3D Rotation",1,19024,0
"184",306274,855,"Chemistry","3D Rotation",1,14488,0
"185",306274,856,"Chemistry","3D Rotation",1,27686,0
"186",306274,857,"Chemistry","3D Rotation",1,30234,0
"187",306274,858,"Chemistry","3D Rotation",1,17823,0
"188",306274,859,"Chemistry","3D Rotation",1,122035,0
"189",306274,860,"Chemistry","3D Rotation",1,37655,0
"190",306274,861,"Chemistry","3D Rotation",1,23503,0
"191",306274,862,"Chemistry","3D Rotation",1,36923,0
"192",306274,863,"Chemistry","3D Rotation",0,46934,0
"193",306274,864,"Chemistry","3D Rotation",1,76581,0
"194",306274,865,"Chemistry","3D Rotation",1,43349,0
"195",306274,866,"Chemistry","3D Rotation",1,59817,0
"196",306274,867,"Chemistry","3D Rotation",1,56639,0
"197",306274,868,"Chemistry","3D Rotation",1,60565,0
"198",306274,869,"Chemistry","3D Rotation",1,22549,0
"199",306274,870,"Chemistry","3D Rotation",1,60745,0
"200",306274,871,"Chemistry","3D Rotation",1,70792,0
"201",306274,872,"Chemistry","3D Rotation",1,78679,0
"202",306274,873,"Chemistry","3D Rotation",1,27478,0
"203",306274,874,"Chemistry","3D Rotation",1,128938,0
"204",306274,875,"Chemistry","3D Rotation",1,71962,0
"205",306274,876,"Chemistry","3D Rotation",1,64632,0
"206",306274,877,"Chemistry","3D Rotation",1,18415,0
"207",306274,878,"Chemistry","3D Rotation",1,125292,0
"208",306274,879,"Chemistry","3D Rotation",0,143144,0
"209",306274,880,"Chemistry","3D Rotation",1,150397,0
"210",306274,881,"Chemistry","3D Rotation",0,18764,0
"211",306274,882,"Chemistry","Pie Chart",1,7240,0
"212",306274,883,"Chemistry","Pie Chart",1,44570,0
"213",306274,884,"Chemistry","Pie Chart",1,22320,0
"214",306274,885,"Chemistry","Pie Chart",1,4960,0
"215",306274,886,"Chemistry","Pie Chart",1,12180,0
"216",306274,887,"Chemistry","Pie Chart",1,4350,0
"217",306274,888,"Chemistry","Pie Chart",1,6580,0
"218",306274,889,"Chemistry","Pie Chart",1,110980,0
"219",306274,890,"Chemistry","Pie Chart",0,9900,0
"220",306274,891,"Chemistry","Pie Chart",1,8160,0
"221",306274,892,"Chemistry","Pie Chart",1,19240,0
"222",306274,893,"Chemistry","Pie Chart",1,13580,0
"223",306274,894,"Chemistry","Pie Chart",1,5220,0
"224",306274,895,"Chemistry","Pie Chart",1,8910,0
"225",306274,896,"Chemistry","Pie Chart",1,9310,0
"226",306274,897,"Chemistry","Pie Chart",1,30030,0
"227",306274,898,"Chemistry","Pie Chart",1,5630,0
"228",306274,899,"Chemistry","Pie Chart",1,21100,0
"229",306274,900,"Chemistry","Pie Chart",1,4440,0
"230",306274,901,"Chemistry","Pie Chart",0,24150,0
"231",306274,902,"Chemistry","Pie Chart",1,7670,0
"232",306274,903,"Chemistry","Pie Chart",1,16010,0
"233",306274,904,"Chemistry","Pie Chart",0,14410,0
"234",306274,905,"Chemistry","Pie Chart",1,4440,0
"235",306274,906,"Chemistry","Pie Chart",1,12580,0
"236",306274,907,"Chemistry","Pie Chart",1,14260,0
"237",306274,908,"Chemistry","Pie Chart",1,5660,0
"238",306274,909,"Chemistry","Pie Chart",0,5840,0
"239",306274,910,"Chemistry","Pie Chart",1,6000,0
"240",306274,911,"Chemistry","Pie Chart",1,4850,0
"241",306274,912,"Chemistry","Isocontour",1,27840,2
"242",306274,913,"Chemistry","Isocontour",1,11430,1
"243",306274,914,"Chemistry","Isocontour",1,6990,1
"244",306274,915,"Chemistry","Isocontour",1,10900,1
"245",306274,916,"Chemistry","Isocontour",0,10840,1
"246",306274,917,"Chemistry","Isocontour",0,8880,1
"247",306274,918,"Chemistry","Isocontour",1,5930,1
"248",306274,919,"Chemistry","Isocontour",1,23100,2
"249",306274,920,"Chemistry","Isocontour",1,8970,1
"250",306274,921,"Chemistry","Isocontour",1,9890,1
"251",306274,922,"Chemistry","Isocontour",1,26390,3
"252",306274,923,"Chemistry","Isocontour",1,14060,1
"253",306274,924,"Chemistry","Isocontour",1,12610,1
"254",306274,925,"Chemistry","Isocontour",1,4120,1
"255",306274,926,"Chemistry","Isocontour",1,4240,1
"256",306274,927,"Chemistry","Isocontour",1,5740,1
"257",306274,928,"Chemistry","Isocontour",1,5380,1
"258",306274,929,"Chemistry","Isocontour",0,9460,1
"259",306274,930,"Chemistry","Isocontour",0,5750,1
"260",306274,931,"Chemistry","Isocontour",1,3070,1
"261",306274,932,"Chemistry","Scatter Plot",1,66750,6
"262",306274,933,"Chemistry","Scatter Plot",0,118340,8
"263",306274,934,"Chemistry","Scatter Plot",0,8770,4
"264",306274,935,"Chemistry","Scatter Plot",1,41520,3
"265",306274,936,"Chemistry","Scatter Plot",1,39900,4
"266",306274,937,"Chemistry","Scatter Plot",1,25990,2
"267",306274,938,"Chemistry","Scatter Plot",1,36340,4
"268",306274,939,"Chemistry","Scatter Plot",1,14320,3
"269",306274,940,"Chemistry","Scatter Plot",1,13320,1
"270",306274,941,"Chemistry","Scatter Plot",1,7220,3
"271",243972,942,"Chemistry","3D Rotation",1,18160,0
"272",243972,943,"Chemistry","3D Rotation",1,30520,0
"273",243972,944,"Chemistry","3D Rotation",1,26696,0
"274",243972,945,"Chemistry","3D Rotation",1,73552,0
"275",243972,946,"Chemistry","3D Rotation",1,30568,0
"276",243972,947,"Chemistry","3D Rotation",1,24848,0
"277",243972,948,"Chemistry","3D Rotation",1,41144,0
"278",243972,949,"Chemistry","3D Rotation",1,40928,0
"279",243972,950,"Chemistry","3D Rotation",0,122607,0
"280",243972,951,"Chemistry","3D Rotation",1,27464,0
"281",243972,952,"Chemistry","3D Rotation",0,126776,0
"282",243972,953,"Chemistry","3D Rotation",1,23417,0
"283",243972,954,"Chemistry","3D Rotation",1,77312,0
"284",243972,955,"Chemistry","3D Rotation",0,50118,0
"285",243972,956,"Chemistry","3D Rotation",0,90968,0
"286",243972,957,"Chemistry","3D Rotation",1,68281,0
"287",243972,958,"Chemistry","3D Rotation",1,36880,0
"288",243972,959,"Chemistry","3D Rotation",0,38048,0
"289",243972,960,"Chemistry","3D Rotation",0,36009,0
"290",243972,961,"Chemistry","3D Rotation",1,47393,0
"291",243972,962,"Chemistry","3D Rotation",1,15400,0
"292",243972,963,"Chemistry","3D Rotation",1,62367,0
"293",243972,964,"Chemistry","3D Rotation",1,75376,0
"294",243972,965,"Chemistry","3D Rotation",1,13888,0
"295",243972,966,"Chemistry","3D Rotation",0,134872,0
"296",243972,967,"Chemistry","3D Rotation",0,96553,0
"297",243972,968,"Chemistry","3D Rotation",1,34552,0
"298",243972,969,"Chemistry","3D Rotation",0,32216,0
"299",243972,970,"Chemistry","3D Rotation",1,46808,0
"300",243972,971,"Chemistry","3D Rotation",1,55072,0
"301",243972,972,"Chemistry","Pie Chart",1,5310,0
"302",243972,973,"Chemistry","Pie Chart",1,5040,0
"303",243972,974,"Chemistry","Pie Chart",1,5110,0
"304",243972,975,"Chemistry","Pie Chart",0,6540,0
"305",243972,976,"Chemistry","Pie Chart",1,5100,0
"306",243972,977,"Chemistry","Pie Chart",1,6560,0
"307",243972,978,"Chemistry","Pie Chart",1,6040,0
"308",243972,979,"Chemistry","Pie Chart",1,8310,0
"309",243972,980,"Chemistry","Pie Chart",1,10170,0
"310",243972,981,"Chemistry","Pie Chart",1,9380,0
"311",243972,982,"Chemistry","Pie Chart",1,5270,0
"312",243972,983,"Chemistry","Pie Chart",1,8130,0
"313",243972,984,"Chemistry","Pie Chart",1,8170,0
"314",243972,985,"Chemistry","Pie Chart",1,10280,0
"315",243972,986,"Chemistry","Pie Chart",1,4200,0
"316",243972,987,"Chemistry","Pie Chart",1,7950,0
"317",243972,988,"Chemistry","Pie Chart",1,4890,0
"318",243972,989,"Chemistry","Pie Chart",1,3380,0
"319",243972,990,"Chemistry","Pie Chart",1,5910,0
"320",243972,991,"Chemistry","Pie Chart",1,11470,0
"321",243972,992,"Chemistry","Pie Chart",1,5490,0
"322",243972,993,"Chemistry","Pie Chart",1,5960,0
"323",243972,994,"Chemistry","Pie Chart",1,4700,0
"324",243972,995,"Chemistry","Pie Chart",1,3290,0
"325",243972,996,"Chemistry","Pie Chart",1,8010,0
"326",243972,997,"Chemistry","Pie Chart",1,9190,0
"327",243972,998,"Chemistry","Pie Chart",1,2080,0
"328",243972,999,"Chemistry","Pie Chart",1,5780,0
"329",243972,1000,"Chemistry","Pie Chart",1,3870,0
"330",243972,1001,"Chemistry","Pie Chart",1,10630,0
"331",243972,1002,"Chemistry","Isocontour",1,11100,4
"332",243972,1003,"Chemistry","Isocontour",1,3350,2
"333",243972,1004,"Chemistry","Isocontour",1,6780,2
"334",243972,1005,"Chemistry","Isocontour",1,7160,2
"335",243972,1006,"Chemistry","Isocontour",1,10740,1
"336",243972,1007,"Chemistry","Isocontour",1,3290,1
"337",243972,1008,"Chemistry","Isocontour",0,6880,4
"338",243972,1009,"Chemistry","Isocontour",1,4180,1
"339",243972,1010,"Chemistry","Isocontour",0,3960,2
"340",243972,1011,"Chemistry","Isocontour",1,3330,2
"341",243972,1012,"Chemistry","Isocontour",1,2510,1
"342",243972,1013,"Chemistry","Isocontour",1,3670,2
"343",243972,1014,"Chemistry","Isocontour",1,2660,2
"344",243972,1015,"Chemistry","Isocontour",1,2120,1
"345",243972,1016,"Chemistry","Isocontour",1,2480,2
"346",243972,1017,"Chemistry","Isocontour",1,3580,1
"347",243972,1018,"Chemistry","Isocontour",0,4560,1
"348",243972,1019,"Chemistry","Isocontour",0,3120,2
"349",243972,1020,"Chemistry","Isocontour",1,2260,2
"350",243972,1021,"Chemistry","Isocontour",1,3280,2
"351",243972,1022,"Chemistry","Scatter Plot",1,11500,2
"352",243972,1023,"Chemistry","Scatter Plot",0,14400,4
"353",243972,1024,"Chemistry","Scatter Plot",0,1770,3
"354",243972,1025,"Chemistry","Scatter Plot",0,11250,1
"355",243972,1026,"Chemistry","Scatter Plot",1,23750,4
"356",243972,1027,"Chemistry","Scatter Plot",0,1090,1
"357",243972,1028,"Chemistry","Scatter Plot",1,9430,4
"358",243972,1029,"Chemistry","Scatter Plot",1,1870,1
"359",243972,1030,"Chemistry","Scatter Plot",1,3760,1
"360",243972,1031,"Chemistry","Scatter Plot",1,5580,2
"361",714014,1032,"Chemistry","3D Rotation",1,22307,0
"362",714014,1033,"Chemistry","3D Rotation",0,16851,0
"363",714014,1034,"Chemistry","3D Rotation",1,24871,0
"364",714014,1035,"Chemistry","3D Rotation",1,11777,0
"365",714014,1036,"Chemistry","3D Rotation",1,21223,0
"366",714014,1037,"Chemistry","3D Rotation",1,18539,0
"367",714014,1038,"Chemistry","3D Rotation",1,11144,0
"368",714014,1039,"Chemistry","3D Rotation",1,27254,0
"369",714014,1040,"Chemistry","3D Rotation",0,8561,0
"370",714014,1041,"Chemistry","3D Rotation",1,8634,0
"371",714014,1042,"Chemistry","3D Rotation",0,11676,0
"372",714014,1043,"Chemistry","3D Rotation",1,6722,0
"373",714014,1044,"Chemistry","3D Rotation",0,20023,0
"374",714014,1045,"Chemistry","3D Rotation",0,22769,0
"375",714014,1046,"Chemistry","3D Rotation",1,15133,0
"376",714014,1047,"Chemistry","3D Rotation",1,22111,0
"377",714014,1048,"Chemistry","3D Rotation",0,7333,0
"378",714014,1049,"Chemistry","3D Rotation",0,17436,0
"379",714014,1050,"Chemistry","3D Rotation",1,25661,0
"380",714014,1051,"Chemistry","3D Rotation",1,20494,0
"381",714014,1052,"Chemistry","3D Rotation",0,23133,0
"382",714014,1053,"Chemistry","3D Rotation",1,19724,0
"383",714014,1054,"Chemistry","3D Rotation",1,10254,0
"384",714014,1055,"Chemistry","3D Rotation",0,9855,0
"385",714014,1056,"Chemistry","3D Rotation",1,19783,0
"386",714014,1057,"Chemistry","3D Rotation",1,9988,0
"387",714014,1058,"Chemistry","3D Rotation",1,21478,0
"388",714014,1059,"Chemistry","3D Rotation",0,8311,0
"389",714014,1060,"Chemistry","3D Rotation",0,7925,0
"390",714014,1061,"Chemistry","3D Rotation",0,4595,0
"391",714014,1062,"Chemistry","Pie Chart",1,4490,0
"392",714014,1063,"Chemistry","Pie Chart",1,13180,0
"393",714014,1064,"Chemistry","Pie Chart",0,5750,0
"394",714014,1065,"Chemistry","Pie Chart",1,2510,0
"395",714014,1066,"Chemistry","Pie Chart",0,3940,0
"396",714014,1067,"Chemistry","Pie Chart",1,2840,0
"397",714014,1068,"Chemistry","Pie Chart",1,3150,0
"398",714014,1069,"Chemistry","Pie Chart",1,4890,0
"399",714014,1070,"Chemistry","Pie Chart",1,9720,0
"400",714014,1071,"Chemistry","Pie Chart",1,3730,0
"401",714014,1072,"Chemistry","Pie Chart",0,5910,0
"402",714014,1073,"Chemistry","Pie Chart",1,5350,0
"403",714014,1074,"Chemistry","Pie Chart",0,4160,0
"404",714014,1075,"Chemistry","Pie Chart",0,2690,0
"405",714014,1076,"Chemistry","Pie Chart",1,4610,0
"406",714014,1077,"Chemistry","Pie Chart",1,3970,0
"407",714014,1078,"Chemistry","Pie Chart",1,3870,0
"408",714014,1079,"Chemistry","Pie Chart",0,2350,0
"409",714014,1080,"Chemistry","Pie Chart",0,4170,0
"410",714014,1081,"Chemistry","Pie Chart",0,3740,0
"411",714014,1082,"Chemistry","Pie Chart",1,3180,0
"412",714014,1083,"Chemistry","Pie Chart",0,2600,0
"413",714014,1084,"Chemistry","Pie Chart",1,2100,0
"414",714014,1085,"Chemistry","Pie Chart",1,4910,0
"415",714014,1086,"Chemistry","Pie Chart",1,1810,0
"416",714014,1087,"Chemistry","Pie Chart",0,2960,0
"417",714014,1088,"Chemistry","Pie Chart",0,2530,0
"418",714014,1089,"Chemistry","Pie Chart",1,3080,0
"419",714014,1090,"Chemistry","Pie Chart",1,2160,0
"420",714014,1091,"Chemistry","Pie Chart",1,1930,0
"421",714014,1092,"Chemistry","Scatter Plot",1,8790,0
"422",714014,1093,"Chemistry","Scatter Plot",0,6440,4
"423",714014,1094,"Chemistry","Scatter Plot",0,9280,4
"424",714014,1095,"Chemistry","Scatter Plot",1,2430,1
"425",714014,1096,"Chemistry","Scatter Plot",1,15920,4
"426",714014,1097,"Chemistry","Scatter Plot",1,4100,1
"427",714014,1098,"Chemistry","Scatter Plot",1,7370,0
"428",714014,1099,"Chemistry","Scatter Plot",1,26270,7
"429",714014,1100,"Chemistry","Scatter Plot",0,16630,4
"430",714014,1101,"Chemistry","Scatter Plot",0,11650,4
"431",714014,1102,"Chemistry","Isocontour",0,6730,1
"432",714014,1103,"Chemistry","Isocontour",1,12110,2
"433",714014,1104,"Chemistry","Isocontour",1,11710,5
"434",714014,1105,"Chemistry","Isocontour",0,3520,1
"435",714014,1106,"Chemistry","Isocontour",1,7570,2
"436",714014,1107,"Chemistry","Isocontour",1,5670,1
"437",714014,1108,"Chemistry","Isocontour",0,11240,1
"438",714014,1109,"Chemistry","Isocontour",1,4690,1
"439",714014,1110,"Chemistry","Isocontour",0,5770,1
"440",714014,1111,"Chemistry","Isocontour",1,4600,1
"441",714014,1112,"Chemistry","Isocontour",1,4160,1
"442",714014,1113,"Chemistry","Isocontour",0,5530,1
"443",714014,1114,"Chemistry","Isocontour",1,5730,1
"444",714014,1115,"Chemistry","Isocontour",1,3830,1
"445",714014,1116,"Chemistry","Isocontour",1,4760,1
"446",714014,1117,"Chemistry","Isocontour",1,6790,1
"447",714014,1118,"Chemistry","Isocontour",1,4580,1
"448",714014,1119,"Chemistry","Isocontour",0,6590,1
"449",714014,1120,"Chemistry","Isocontour",1,5250,2
"450",714014,1121,"Chemistry","Isocontour",1,5790,2
"451",212834,1122,"Chemistry","3D Rotation",0,8738,0
"452",212834,1123,"Chemistry","3D Rotation",0,19276,0
"453",212834,1124,"Chemistry","3D Rotation",0,14891,0
"454",212834,1125,"Chemistry","3D Rotation",0,6461,0
"455",212834,1126,"Chemistry","3D Rotation",0,9209,0
"456",212834,1127,"Chemistry","3D Rotation",0,9947,0
"457",212834,1128,"Chemistry","3D Rotation",1,11752,0
"458",212834,1129,"Chemistry","3D Rotation",1,16267,0
"459",212834,1130,"Chemistry","3D Rotation",1,9044,0
"460",212834,1131,"Chemistry","3D Rotation",1,10521,0
"461",212834,1132,"Chemistry","3D Rotation",0,19436,0
"462",212834,1133,"Chemistry","3D Rotation",0,11658,0
"463",212834,1134,"Chemistry","3D Rotation",0,21458,0
"464",212834,1135,"Chemistry","3D Rotation",1,8491,0
"465",212834,1136,"Chemistry","3D Rotation",1,13284,0
"466",212834,1137,"Chemistry","3D Rotation",0,22230,0
"467",212834,1138,"Chemistry","3D Rotation",1,11953,0
"468",212834,1139,"Chemistry","3D Rotation",1,12997,0
"469",212834,1140,"Chemistry","3D Rotation",1,21428,0
"470",212834,1141,"Chemistry","3D Rotation",1,25922,0
"471",212834,1142,"Chemistry","3D Rotation",0,23369,0
"472",212834,1143,"Chemistry","3D Rotation",1,28961,0
"473",212834,1144,"Chemistry","3D Rotation",1,12258,0
"474",212834,1145,"Chemistry","3D Rotation",1,10809,0
"475",212834,1146,"Chemistry","3D Rotation",1,9651,0
"476",212834,1147,"Chemistry","3D Rotation",1,14869,0
"477",212834,1148,"Chemistry","3D Rotation",1,22542,0
"478",212834,1149,"Chemistry","3D Rotation",1,19482,0
"479",212834,1150,"Chemistry","3D Rotation",1,18264,0
"480",212834,1151,"Chemistry","3D Rotation",0,24657,0
"481",212834,1152,"Chemistry","Isocontour",0,5610,1
"482",212834,1153,"Chemistry","Isocontour",1,6550,2
"483",212834,1154,"Chemistry","Isocontour",0,5770,3
"484",212834,1155,"Chemistry","Isocontour",1,7250,1
"485",212834,1156,"Chemistry","Isocontour",1,8110,1
"486",212834,1157,"Chemistry","Isocontour",1,6990,1
"487",212834,1158,"Chemistry","Isocontour",0,13820,3
"488",212834,1159,"Chemistry","Isocontour",1,4350,1
"489",212834,1160,"Chemistry","Isocontour",1,10050,2
"490",212834,1161,"Chemistry","Isocontour",1,7780,3
"491",212834,1162,"Chemistry","Isocontour",0,9860,2
"492",212834,1163,"Chemistry","Isocontour",1,6520,2
"493",212834,1164,"Chemistry","Isocontour",1,8530,2
"494",212834,1165,"Chemistry","Isocontour",1,9330,2
"495",212834,1166,"Chemistry","Isocontour",1,14790,4
"496",212834,1167,"Chemistry","Isocontour",1,6340,1
"497",212834,1168,"Chemistry","Isocontour",1,6010,1
"498",212834,1169,"Chemistry","Isocontour",1,12130,3
"499",212834,1170,"Chemistry","Isocontour",1,6380,2
"500",212834,1171,"Chemistry","Isocontour",1,10000,3
"501",212834,1172,"Chemistry","Pie Chart",1,5520,0
"502",212834,1173,"Chemistry","Pie Chart",1,4750,0
"503",212834,1174,"Chemistry","Pie Chart",1,2970,0
"504",212834,1175,"Chemistry","Pie Chart",1,3780,0
"505",212834,1176,"Chemistry","Pie Chart",0,4900,0
"506",212834,1177,"Chemistry","Pie Chart",1,6050,0
"507",212834,1178,"Chemistry","Pie Chart",1,3530,0
"508",212834,1179,"Chemistry","Pie Chart",1,8450,0
"509",212834,1180,"Chemistry","Pie Chart",1,4270,0
"510",212834,1181,"Chemistry","Pie Chart",0,4590,0
"511",212834,1182,"Chemistry","Pie Chart",1,3490,0
"512",212834,1183,"Chemistry","Pie Chart",1,4540,0
"513",212834,1184,"Chemistry","Pie Chart",1,3110,0
"514",212834,1185,"Chemistry","Pie Chart",0,3270,0
"515",212834,1186,"Chemistry","Pie Chart",1,1910,0
"516",212834,1187,"Chemistry","Pie Chart",1,4990,0
"517",212834,1188,"Chemistry","Pie Chart",0,3630,0
"518",212834,1189,"Chemistry","Pie Chart",1,7380,0
"519",212834,1190,"Chemistry","Pie Chart",1,3960,0
"520",212834,1191,"Chemistry","Pie Chart",1,8670,0
"521",212834,1192,"Chemistry","Pie Chart",0,8140,0
"522",212834,1193,"Chemistry","Pie Chart",1,4710,0
"523",212834,1194,"Chemistry","Pie Chart",0,9720,0
"524",212834,1195,"Chemistry","Pie Chart",1,5390,0
"525",212834,1196,"Chemistry","Pie Chart",1,3610,0
"526",212834,1197,"Chemistry","Pie Chart",0,3180,0
"527",212834,1198,"Chemistry","Pie Chart",1,6820,0
"528",212834,1199,"Chemistry","Pie Chart",1,2320,0
"529",212834,1200,"Chemistry","Pie Chart",0,7300,0
"530",212834,1201,"Chemistry","Pie Chart",1,1570,0
"531",212834,1202,"Chemistry","Scatter Plot",1,7680,2
"532",212834,1203,"Chemistry","Scatter Plot",1,4170,1
"533",212834,1204,"Chemistry","Scatter Plot",1,5540,1
"534",212834,1205,"Chemistry","Scatter Plot",1,4430,1
"535",212834,1206,"Chemistry","Scatter Plot",1,6770,2
"536",212834,1207,"Chemistry","Scatter Plot",1,8520,1
"537",212834,1208,"Chemistry","Scatter Plot",0,25520,4
"538",212834,1209,"Chemistry","Scatter Plot",1,8470,2
"539",212834,1210,"Chemistry","Scatter Plot",1,4330,1
"540",212834,1211,"Chemistry","Scatter Plot",1,3800,1
"541",620339,1212,"Chemistry","3D Rotation",1,12198,0
"542",620339,1213,"Chemistry","3D Rotation",1,10688,0
"543",620339,1214,"Chemistry","3D Rotation",1,12307,0
"544",620339,1215,"Chemistry","3D Rotation",1,7189,0
"545",620339,1216,"Chemistry","3D Rotation",1,21937,0
"546",620339,1217,"Chemistry","3D Rotation",1,16357,0
"547",620339,1218,"Chemistry","3D Rotation",1,12465,0
"548",620339,1219,"Chemistry","3D Rotation",1,22522,0
"549",620339,1220,"Chemistry","3D Rotation",1,15930,0
"550",620339,1221,"Chemistry","3D Rotation",1,15018,0
"551",620339,1222,"Chemistry","3D Rotation",1,8460,0
"552",620339,1223,"Chemistry","3D Rotation",1,8426,0
"553",620339,1224,"Chemistry","3D Rotation",1,13320,0
"554",620339,1225,"Chemistry","3D Rotation",0,13860,0
"555",620339,1226,"Chemistry","3D Rotation",1,18945,0
"556",620339,1227,"Chemistry","3D Rotation",1,29383,0
"557",620339,1228,"Chemistry","3D Rotation",1,18112,0
"558",614589,1318,"Chemistry","3D Rotation",1,38281,0
"559",620339,1229,"Chemistry","3D Rotation",1,18461,0
"560",620339,1230,"Chemistry","3D Rotation",1,17719,0
"561",620339,1231,"Chemistry","3D Rotation",1,77997,0
"562",620339,1232,"Chemistry","3D Rotation",1,59310,0
"563",620339,1233,"Chemistry","3D Rotation",1,44505,0
"564",620339,1234,"Chemistry","3D Rotation",1,30555,0
"565",620339,1235,"Chemistry","3D Rotation",1,20745,0
"566",620339,1236,"Chemistry","3D Rotation",1,47126,0
"567",620339,1237,"Chemistry","3D Rotation",1,15660,0
"568",620339,1238,"Chemistry","3D Rotation",0,24008,0
"569",620339,1239,"Chemistry","3D Rotation",1,29071,0
"570",620339,1240,"Chemistry","3D Rotation",1,29688,0
"571",620339,1241,"Chemistry","3D Rotation",0,38914,0
"572",620339,1242,"Chemistry","Isocontour",1,6340,2
"573",620339,1243,"Chemistry","Isocontour",1,7020,2
"574",620339,1244,"Chemistry","Isocontour",0,8570,2
"575",620339,1245,"Chemistry","Isocontour",1,6040,1
"576",620339,1246,"Chemistry","Isocontour",0,9230,2
"577",620339,1247,"Chemistry","Isocontour",1,4450,2
"578",620339,1248,"Chemistry","Isocontour",1,3600,1
"579",620339,1249,"Chemistry","Isocontour",1,5550,1
"580",620339,1250,"Chemistry","Isocontour",1,6310,1
"581",620339,1251,"Chemistry","Isocontour",1,2820,1
"582",620339,1252,"Chemistry","Isocontour",0,7200,1
"583",620339,1253,"Chemistry","Isocontour",1,3030,1
"584",620339,1254,"Chemistry","Isocontour",1,3760,2
"585",620339,1255,"Chemistry","Isocontour",1,5260,1
"586",620339,1256,"Chemistry","Isocontour",0,11200,1
"587",620339,1257,"Chemistry","Isocontour",1,12000,2
"588",620339,1258,"Chemistry","Isocontour",1,6250,1
"589",620339,1259,"Chemistry","Isocontour",1,5970,1
"590",620339,1260,"Chemistry","Isocontour",1,3090,1
"591",620339,1261,"Chemistry","Isocontour",1,3820,1
"592",620339,1262,"Chemistry","Scatter Plot",1,730,2
"593",620339,1263,"Chemistry","Scatter Plot",1,7650,2
"594",620339,1264,"Chemistry","Scatter Plot",1,15340,6
"595",620339,1265,"Chemistry","Scatter Plot",1,6140,1
"596",620339,1266,"Chemistry","Scatter Plot",1,6120,1
"597",620339,1267,"Chemistry","Scatter Plot",1,10590,2
"598",620339,1268,"Chemistry","Scatter Plot",1,730,3
"599",620339,1269,"Chemistry","Scatter Plot",0,18710,2
"600",620339,1270,"Chemistry","Scatter Plot",1,6570,3
"601",620339,1271,"Chemistry","Scatter Plot",0,15930,2
"602",620339,1272,"Chemistry","Pie Chart",1,11230,0
"603",620339,1273,"Chemistry","Pie Chart",1,15020,0
"604",620339,1274,"Chemistry","Pie Chart",1,3680,0
"605",620339,1275,"Chemistry","Pie Chart",1,7870,0
"606",620339,1276,"Chemistry","Pie Chart",1,9630,0
"607",620339,1277,"Chemistry","Pie Chart",1,5590,0
"608",620339,1278,"Chemistry","Pie Chart",1,7520,0
"609",620339,1279,"Chemistry","Pie Chart",1,3680,0
"610",620339,1280,"Chemistry","Pie Chart",1,7320,0
"611",620339,1281,"Chemistry","Pie Chart",1,2100,0
"612",620339,1282,"Chemistry","Pie Chart",1,8740,0
"613",620339,1283,"Chemistry","Pie Chart",1,8760,0
"614",620339,1284,"Chemistry","Pie Chart",1,10200,0
"615",620339,1285,"Chemistry","Pie Chart",1,7940,0
"616",620339,1286,"Chemistry","Pie Chart",1,6600,0
"617",620339,1287,"Chemistry","Pie Chart",1,5780,0
"618",620339,1288,"Chemistry","Pie Chart",0,13270,0
"619",620339,1289,"Chemistry","Pie Chart",0,11590,0
"620",620339,1290,"Chemistry","Pie Chart",1,9720,0
"621",620339,1291,"Chemistry","Pie Chart",1,13010,0
"622",620339,1292,"Chemistry","Pie Chart",1,20000,0
"623",620339,1293,"Chemistry","Pie Chart",1,6360,0
"624",620339,1294,"Chemistry","Pie Chart",1,8050,0
"625",620339,1295,"Chemistry","Pie Chart",1,2650,0
"626",620339,1296,"Chemistry","Pie Chart",1,4000,0
"627",620339,1297,"Chemistry","Pie Chart",1,8440,0
"628",620339,1298,"Chemistry","Pie Chart",1,6730,0
"629",620339,1299,"Chemistry","Pie Chart",1,14110,0
"630",620339,1300,"Chemistry","Pie Chart",1,7170,0
"631",620339,1301,"Chemistry","Pie Chart",1,3180,0
"632",614589,1302,"Chemistry","3D Rotation",1,79592,0
"633",614589,1303,"Chemistry","3D Rotation",1,24877,0
"634",614589,1304,"Chemistry","3D Rotation",1,20490,0
"635",614589,1305,"Chemistry","3D Rotation",1,31278,0
"636",614589,1306,"Chemistry","3D Rotation",1,87791,0
"637",614589,1307,"Chemistry","3D Rotation",1,57002,0
"638",614589,1308,"Chemistry","3D Rotation",0,165184,0
"639",614589,1309,"Chemistry","3D Rotation",1,66845,0
"640",614589,1310,"Chemistry","3D Rotation",1,63304,0
"641",614589,1311,"Chemistry","3D Rotation",0,106477,0
"642",614589,1312,"Chemistry","3D Rotation",1,52958,0
"643",614589,1313,"Chemistry","3D Rotation",1,94852,0
"644",614589,1314,"Chemistry","3D Rotation",0,156819,0
"645",614589,1315,"Chemistry","3D Rotation",1,31984,0
"646",614589,1316,"Chemistry","3D Rotation",1,36851,0
"647",614589,1317,"Chemistry","3D Rotation",1,51674,0
"648",614589,1319,"Chemistry","3D Rotation",0,66183,0
"649",614589,1320,"Chemistry","3D Rotation",1,174029,0
"650",614589,1321,"Chemistry","3D Rotation",1,94025,0
"651",614589,1322,"Chemistry","3D Rotation",1,83449,0
"652",614589,1323,"Chemistry","3D Rotation",1,71513,0
"653",614589,1324,"Chemistry","3D Rotation",1,74445,0
"654",614589,1325,"Chemistry","3D Rotation",1,28585,0
"655",614589,1326,"Chemistry","3D Rotation",1,130280,0
"656",614589,1327,"Chemistry","3D Rotation",1,63519,0
"657",614589,1328,"Chemistry","3D Rotation",1,63203,0
"658",614589,1329,"Chemistry","3D Rotation",0,97068,0
"659",614589,1330,"Chemistry","3D Rotation",1,98926,0
"660",614589,1331,"Chemistry","3D Rotation",1,42301,0
"661",614589,1332,"Chemistry","Scatter Plot",1,12640,4
"662",614589,1333,"Chemistry","Scatter Plot",0,119000,14
"663",614589,1334,"Chemistry","Scatter Plot",1,28380,5
"664",614589,1335,"Chemistry","Scatter Plot",1,21110,3
"665",614589,1336,"Chemistry","Scatter Plot",0,21850,3
"666",614589,1337,"Chemistry","Scatter Plot",1,22930,4
"667",614589,1338,"Chemistry","Scatter Plot",1,9910,2
"668",614589,1339,"Chemistry","Scatter Plot",1,40810,6
"669",614589,1340,"Chemistry","Scatter Plot",1,23790,3
"670",614589,1341,"Chemistry","Scatter Plot",1,16950,2
"671",614589,1342,"Chemistry","Isocontour",1,28250,2
"672",614589,1343,"Chemistry","Isocontour",1,18350,1
"673",614589,1344,"Chemistry","Isocontour",1,12820,1
"674",614589,1345,"Chemistry","Isocontour",1,12270,1
"675",614589,1346,"Chemistry","Isocontour",1,15610,2
"676",614589,1347,"Chemistry","Isocontour",1,10500,1
"677",614589,1348,"Chemistry","Isocontour",1,14100,1
"678",614589,1349,"Chemistry","Isocontour",1,11420,2
"679",614589,1350,"Chemistry","Isocontour",1,8230,1
"680",614589,1351,"Chemistry","Isocontour",1,13000,1
"681",614589,1352,"Chemistry","Isocontour",1,7260,1
"682",614589,1353,"Chemistry","Isocontour",1,18940,1
"683",614589,1354,"Chemistry","Isocontour",0,15230,1
"684",614589,1355,"Chemistry","Isocontour",0,8630,1
"685",614589,1356,"Chemistry","Isocontour",0,12850,2
"686",614589,1357,"Chemistry","Isocontour",1,12830,1
"687",614589,1358,"Chemistry","Isocontour",1,8060,2
"688",614589,1359,"Chemistry","Isocontour",0,9960,1
"689",614589,1360,"Chemistry","Isocontour",1,12010,1
"690",614589,1361,"Chemistry","Isocontour",0,17230,1
"691",614589,1362,"Chemistry","Pie Chart",1,9500,0
"692",614589,1363,"Chemistry","Pie Chart",1,6700,0
"693",614589,1364,"Chemistry","Pie Chart",0,15770,0
"694",614589,1365,"Chemistry","Pie Chart",1,9670,0
"695",614589,1366,"Chemistry","Pie Chart",1,8890,0
"696",614589,1367,"Chemistry","Pie Chart",1,20600,0
"697",614589,1368,"Chemistry","Pie Chart",0,36230,0
"698",614589,1369,"Chemistry","Pie Chart",1,5690,0
"699",614589,1370,"Chemistry","Pie Chart",1,9140,0
"700",614589,1371,"Chemistry","Pie Chart",1,8620,0
"701",614589,1372,"Chemistry","Pie Chart",1,20280,0
"702",614589,1373,"Chemistry","Pie Chart",1,11840,0
"703",614589,1374,"Chemistry","Pie Chart",1,10210,0
"704",614589,1375,"Chemistry","Pie Chart",0,12900,0
"705",614589,1376,"Chemistry","Pie Chart",1,9710,0
"706",614589,1377,"Chemistry","Pie Chart",1,5340,0
"707",614589,1378,"Chemistry","Pie Chart",1,15610,0
"708",614589,1379,"Chemistry","Pie Chart",1,7400,0
"709",614589,1380,"Chemistry","Pie Chart",1,17630,0
"710",614589,1381,"Chemistry","Pie Chart",1,14770,0
"711",614589,1382,"Chemistry","Pie Chart",1,16820,0
"712",614589,1383,"Chemistry","Pie Chart",1,13770,0
"713",614589,1384,"Chemistry","Pie Chart",1,15500,0
"714",614589,1385,"Chemistry","Pie Chart",1,12750,0
"715",614589,1386,"Chemistry","Pie Chart",1,12540,0
"716",614589,1387,"Chemistry","Pie Chart",1,23120,0
"717",614589,1388,"Chemistry","Pie Chart",1,8020,0
"718",614589,1389,"Chemistry","Pie Chart",1,8190,0
"719",614589,1390,"Chemistry","Pie Chart",1,3860,0
"720",614589,1391,"Chemistry","Pie Chart",0,7800,0
"721",866206,1392,"ComputerScience","3D Rotation",1,13198,0
"722",866206,1393,"ComputerScience","3D Rotation",1,15685,0
"723",866206,1394,"ComputerScience","3D Rotation",1,11464,0
"724",866206,1395,"ComputerScience","3D Rotation",1,12243,0
"725",866206,1396,"ComputerScience","3D Rotation",1,58073,0
"726",866206,1397,"ComputerScience","3D Rotation",1,26687,0
"727",866206,1398,"ComputerScience","3D Rotation",1,65733,0
"728",866206,1399,"ComputerScience","3D Rotation",1,119544,0
"729",866206,1400,"ComputerScience","3D Rotation",1,24437,0
"730",866206,1401,"ComputerScience","3D Rotation",1,83489,0
"731",866206,1402,"ComputerScience","3D Rotation",1,40669,0
"732",866206,1403,"ComputerScience","3D Rotation",1,84333,0
"733",210724,1504,"Chemistry","3D Rotation",1,9066,0
"734",866206,1404,"ComputerScience","3D Rotation",1,19542,0
"735",866206,1405,"ComputerScience","3D Rotation",1,17494,0
"736",866206,1406,"ComputerScience","3D Rotation",1,48156,0
"737",866206,1407,"ComputerScience","3D Rotation",1,25156,0
"738",866206,1408,"ComputerScience","3D Rotation",1,34459,0
"739",866206,1409,"ComputerScience","3D Rotation",0,10959,0
"740",866206,1410,"ComputerScience","3D Rotation",1,47196,0
"741",866206,1411,"ComputerScience","3D Rotation",1,315902,0
"742",866206,1412,"ComputerScience","3D Rotation",1,57071,0
"743",866206,1413,"ComputerScience","3D Rotation",1,62980,0
"744",866206,1414,"ComputerScience","3D Rotation",1,186605,0
"745",866206,1415,"ComputerScience","3D Rotation",1,64305,0
"746",866206,1416,"ComputerScience","3D Rotation",1,52483,0
"747",866206,1417,"ComputerScience","3D Rotation",0,62867,0
"748",866206,1418,"ComputerScience","3D Rotation",1,79460,0
"749",866206,1419,"ComputerScience","3D Rotation",1,141066,0
"750",866206,1420,"ComputerScience","3D Rotation",1,33201,0
"751",866206,1421,"ComputerScience","3D Rotation",0,23856,0
"752",866206,1422,"ComputerScience","Pie Chart",1,34860,0
"753",866206,1423,"ComputerScience","Pie Chart",0,9670,0
"754",866206,1424,"ComputerScience","Pie Chart",1,16360,0
"755",866206,1425,"ComputerScience","Pie Chart",1,34110,0
"756",866206,1426,"ComputerScience","Pie Chart",0,7730,0
"757",866206,1427,"ComputerScience","Pie Chart",1,16860,0
"758",866206,1428,"ComputerScience","Pie Chart",1,8600,0
"759",866206,1429,"ComputerScience","Pie Chart",1,14370,0
"760",866206,1459,"ComputerScience","Isocontour",1,17080,0
"761",866206,1430,"ComputerScience","Pie Chart",1,13860,0
"762",866206,1431,"ComputerScience","Pie Chart",1,19390,0
"763",866206,1432,"ComputerScience","Pie Chart",1,13680,0
"764",866206,1433,"ComputerScience","Pie Chart",1,28270,0
"765",866206,1434,"ComputerScience","Pie Chart",0,18360,0
"766",866206,1435,"ComputerScience","Pie Chart",1,10250,0
"767",866206,1436,"ComputerScience","Pie Chart",1,13270,0
"768",866206,1437,"ComputerScience","Pie Chart",0,14170,0
"769",866206,1438,"ComputerScience","Pie Chart",1,9580,0
"770",866206,1439,"ComputerScience","Pie Chart",1,8650,0
"771",866206,1440,"ComputerScience","Pie Chart",1,12370,0
"772",866206,1441,"ComputerScience","Pie Chart",1,8430,0
"773",866206,1442,"ComputerScience","Pie Chart",1,12120,0
"774",866206,1443,"ComputerScience","Pie Chart",1,6640,0
"775",866206,1444,"ComputerScience","Pie Chart",1,11980,0
"776",866206,1445,"ComputerScience","Pie Chart",1,9680,0
"777",866206,1446,"ComputerScience","Pie Chart",0,26180,0
"778",866206,1447,"ComputerScience","Pie Chart",1,3290,0
"779",866206,1448,"ComputerScience","Pie Chart",1,7540,0
"780",866206,1449,"ComputerScience","Pie Chart",0,7830,0
"781",866206,1450,"ComputerScience","Pie Chart",1,11730,0
"782",866206,1451,"ComputerScience","Pie Chart",0,15360,0
"783",866206,1452,"ComputerScience","Isocontour",0,11320,0
"784",866206,1453,"ComputerScience","Isocontour",1,14400,0
"785",866206,1454,"ComputerScience","Isocontour",1,13970,0
"786",866206,1455,"ComputerScience","Isocontour",1,43850,0
"787",866206,1456,"ComputerScience","Isocontour",0,20050,0
"788",866206,1457,"ComputerScience","Isocontour",1,12910,0
"789",866206,1458,"ComputerScience","Isocontour",1,14760,0
"790",866206,1460,"ComputerScience","Isocontour",1,22990,0
"791",866206,1461,"ComputerScience","Isocontour",0,15890,0
"792",866206,1462,"ComputerScience","Isocontour",0,44580,0
"793",866206,1463,"ComputerScience","Isocontour",0,20100,0
"794",866206,1464,"ComputerScience","Isocontour",1,29840,0
"795",866206,1465,"ComputerScience","Isocontour",0,14860,0
"796",866206,1466,"ComputerScience","Isocontour",0,32700,0
"797",866206,1467,"ComputerScience","Isocontour",0,18830,0
"798",866206,1468,"ComputerScience","Isocontour",1,14350,0
"799",866206,1469,"ComputerScience","Isocontour",1,16990,0
"800",866206,1470,"ComputerScience","Isocontour",1,16220,0
"801",866206,1471,"ComputerScience","Isocontour",0,44010,0
"802",866206,1472,"ComputerScience","Scatter Plot",1,21620,5
"803",866206,1473,"ComputerScience","Scatter Plot",1,2680,2
"804",866206,1474,"ComputerScience","Scatter Plot",1,11520,2
"805",866206,1475,"ComputerScience","Scatter Plot",0,7410,2
"806",866206,1476,"ComputerScience","Scatter Plot",1,33200,5
"807",866206,1477,"ComputerScience","Scatter Plot",1,25340,6
"808",866206,1478,"ComputerScience","Scatter Plot",1,31760,6
"809",866206,1479,"ComputerScience","Scatter Plot",1,3990,2
"810",866206,1480,"ComputerScience","Scatter Plot",1,12630,3
"811",866206,1481,"ComputerScience","Scatter Plot",1,25270,4
"812",210724,1482,"Chemistry","3D Rotation",1,11436,0
"813",210724,1483,"Chemistry","3D Rotation",1,16711,0
"814",210724,1484,"Chemistry","3D Rotation",1,7584,0
"815",210724,1485,"Chemistry","3D Rotation",1,13163,0
"816",210724,1486,"Chemistry","3D Rotation",0,57307,0
"817",210724,1487,"Chemistry","3D Rotation",1,35148,0
"818",210724,1488,"Chemistry","3D Rotation",1,21585,0
"819",210724,1489,"Chemistry","3D Rotation",1,17138,0
"820",210724,1490,"Chemistry","3D Rotation",1,29416,0
"821",210724,1491,"Chemistry","3D Rotation",1,16200,0
"822",210724,1492,"Chemistry","3D Rotation",1,34704,0
"823",210724,1493,"Chemistry","3D Rotation",0,34031,0
"824",210724,1494,"Chemistry","3D Rotation",1,41090,0
"825",210724,1495,"Chemistry","3D Rotation",0,15786,0
"826",210724,1496,"Chemistry","3D Rotation",1,15485,0
"827",210724,1497,"Chemistry","3D Rotation",1,22030,0
"828",210724,1498,"Chemistry","3D Rotation",1,17789,0
"829",210724,1499,"Chemistry","3D Rotation",1,10193,0
"830",210724,1500,"Chemistry","3D Rotation",1,22331,0
"831",210724,1501,"Chemistry","3D Rotation",1,16827,0
"832",210724,1502,"Chemistry","3D Rotation",0,31532,0
"833",210724,1503,"Chemistry","3D Rotation",1,18572,0
"834",210724,1505,"Chemistry","3D Rotation",0,33164,0
"835",210724,1506,"Chemistry","3D Rotation",1,22223,0
"836",210724,1507,"Chemistry","3D Rotation",1,16844,0
"837",210724,1508,"Chemistry","3D Rotation",1,22384,0
"838",210724,1509,"Chemistry","3D Rotation",1,19600,0
"839",210724,1510,"Chemistry","3D Rotation",0,31633,0
"840",210724,1511,"Chemistry","3D Rotation",0,44463,0
"841",210724,1512,"Chemistry","Scatter Plot",0,7050,0
"842",210724,1513,"Chemistry","Scatter Plot",0,3140,0
"843",210724,1514,"Chemistry","Scatter Plot",0,8400,0
"844",210724,1515,"Chemistry","Scatter Plot",0,4740,0
"845",210724,1516,"Chemistry","Scatter Plot",0,4470,0
"846",210724,1517,"Chemistry","Scatter Plot",0,3550,0
"847",210724,1518,"Chemistry","Scatter Plot",1,4040,0
"848",210724,1519,"Chemistry","Scatter Plot",0,3590,0
"849",210724,1520,"Chemistry","Scatter Plot",0,3170,0
"850",210724,1521,"Chemistry","Scatter Plot",0,4690,0
"851",210724,1522,"Chemistry","Pie Chart",1,2970,0
"852",210724,1523,"Chemistry","Pie Chart",0,4660,0
"853",210724,1524,"Chemistry","Pie Chart",0,3820,0
"854",210724,1525,"Chemistry","Pie Chart",1,2070,0
"855",210724,1526,"Chemistry","Pie Chart",1,3200,0
"856",210724,1527,"Chemistry","Pie Chart",0,9880,0
"857",210724,1528,"Chemistry","Pie Chart",1,3350,0
"858",210724,1529,"Chemistry","Pie Chart",1,4210,0
"859",210724,1530,"Chemistry","Pie Chart",0,9120,0
"860",210724,1531,"Chemistry","Pie Chart",0,2800,0
"861",210724,1532,"Chemistry","Pie Chart",1,3490,0
"862",210724,1533,"Chemistry","Pie Chart",0,4340,0
"863",210724,1534,"Chemistry","Pie Chart",0,3000,0
"864",210724,1535,"Chemistry","Pie Chart",1,5680,0
"865",210724,1536,"Chemistry","Pie Chart",1,3720,0
"866",210724,1537,"Chemistry","Pie Chart",1,2380,0
"867",210724,1538,"Chemistry","Pie Chart",1,4550,0
"868",210724,1539,"Chemistry","Pie Chart",0,2050,0
"869",210724,1540,"Chemistry","Pie Chart",1,3230,0
"870",210724,1541,"Chemistry","Pie Chart",1,3930,0
"871",210724,1542,"Chemistry","Pie Chart",1,3210,0
"872",210724,1543,"Chemistry","Pie Chart",1,4430,0
"873",210724,1544,"Chemistry","Pie Chart",1,5130,0
"874",210724,1545,"Chemistry","Pie Chart",1,3910,0
"875",210724,1546,"Chemistry","Pie Chart",1,2850,0
"876",210724,1547,"Chemistry","Pie Chart",1,2520,0
"877",210724,1548,"Chemistry","Pie Chart",0,2500,0
"878",210724,1549,"Chemistry","Pie Chart",1,2190,0
"879",210724,1550,"Chemistry","Pie Chart",1,1800,0
"880",210724,1551,"Chemistry","Pie Chart",1,4990,0
"881",210724,1552,"Chemistry","Isocontour",1,4210,1
"882",210724,1553,"Chemistry","Isocontour",1,3110,1
"883",210724,1554,"Chemistry","Isocontour",1,8930,1
"884",210724,1555,"Chemistry","Isocontour",0,4260,2
"885",210724,1556,"Chemistry","Isocontour",0,3430,1
"886",210724,1557,"Chemistry","Isocontour",1,5740,1
"887",210724,1558,"Chemistry","Isocontour",0,1990,1
"888",210724,1559,"Chemistry","Isocontour",1,5870,1
"889",210724,1560,"Chemistry","Isocontour",1,5730,1
"890",210724,1561,"Chemistry","Isocontour",1,4070,1
"891",210724,1562,"Chemistry","Isocontour",1,5980,1
"892",210724,1563,"Chemistry","Isocontour",1,1860,1
"893",210724,1564,"Chemistry","Isocontour",0,2470,1
"894",210724,1565,"Chemistry","Isocontour",1,5170,1
"895",210724,1566,"Chemistry","Isocontour",1,3800,1
"896",210724,1567,"Chemistry","Isocontour",0,2200,2
"897",210724,1568,"Chemistry","Isocontour",1,3520,2
"898",210724,1569,"Chemistry","Isocontour",1,2910,1
"899",210724,1570,"Chemistry","Isocontour",1,1640,1
"900",210724,1571,"Chemistry","Isocontour",1,1810,1
"901",495443,1572,"ComputerScience","3D Rotation",1,14549,0
"902",495443,1573,"ComputerScience","3D Rotation",1,24175,0
"903",495443,1574,"ComputerScience","3D Rotation",0,15399,0
"904",495443,1575,"ComputerScience","3D Rotation",1,12329,0
"905",495443,1576,"ComputerScience","3D Rotation",1,30783,0
"906",495443,1577,"ComputerScience","3D Rotation",1,28141,0
"907",495443,1578,"ComputerScience","3D Rotation",1,25885,0
"908",495443,1579,"ComputerScience","3D Rotation",1,79995,0
"909",495443,1580,"ComputerScience","3D Rotation",1,39041,0
"910",495443,1581,"ComputerScience","3D Rotation",1,22014,0
"911",495443,1582,"ComputerScience","3D Rotation",1,21700,0
"912",495443,1583,"ComputerScience","3D Rotation",1,56809,0
"913",495443,1584,"ComputerScience","3D Rotation",1,24721,0
"914",495443,1585,"ComputerScience","3D Rotation",0,30362,0
"915",495443,1586,"ComputerScience","3D Rotation",1,10988,0
"916",495443,1587,"ComputerScience","3D Rotation",1,38666,0
"917",495443,1588,"ComputerScience","3D Rotation",1,47179,0
"918",495443,1589,"ComputerScience","3D Rotation",1,35914,0
"919",495443,1590,"ComputerScience","3D Rotation",1,33116,0
"920",495443,1591,"ComputerScience","3D Rotation",1,62383,0
"921",495443,1592,"ComputerScience","3D Rotation",1,38373,0
"922",495443,1593,"ComputerScience","3D Rotation",1,83976,0
"923",495443,1594,"ComputerScience","3D Rotation",0,61340,0
"924",495443,1595,"ComputerScience","3D Rotation",1,31833,0
"925",495443,1596,"ComputerScience","3D Rotation",1,78428,0
"926",495443,1597,"ComputerScience","3D Rotation",1,54080,0
"927",495443,1598,"ComputerScience","3D Rotation",1,38501,0
"928",495443,1599,"ComputerScience","3D Rotation",1,51019,0
"929",495443,1600,"ComputerScience","3D Rotation",1,75585,0
"930",495443,1601,"ComputerScience","3D Rotation",0,110373,0
"931",495443,1602,"ComputerScience","Pie Chart",0,6620,0
"932",495443,1603,"ComputerScience","Pie Chart",1,6410,0
"933",495443,1604,"ComputerScience","Pie Chart",1,4000,0
"934",495443,1605,"ComputerScience","Pie Chart",1,2340,0
"935",495443,1606,"ComputerScience","Pie Chart",0,3220,0
"936",495443,1607,"ComputerScience","Pie Chart",1,3800,0
"937",495443,1608,"ComputerScience","Pie Chart",0,7950,0
"938",495443,1609,"ComputerScience","Pie Chart",1,2910,0
"939",495443,1610,"ComputerScience","Pie Chart",1,2630,0
"940",495443,1611,"ComputerScience","Pie Chart",1,31950,0
"941",495443,1612,"ComputerScience","Pie Chart",1,3580,0
"942",495443,1613,"ComputerScience","Pie Chart",1,8470,0
"943",495443,1614,"ComputerScience","Pie Chart",0,4120,0
"944",495443,1615,"ComputerScience","Pie Chart",1,7360,0
"945",495443,1616,"ComputerScience","Pie Chart",1,3210,0
"946",495443,1617,"ComputerScience","Pie Chart",1,10440,0
"947",495443,1618,"ComputerScience","Pie Chart",1,15320,0
"948",495443,1619,"ComputerScience","Pie Chart",1,6900,0
"949",495443,1620,"ComputerScience","Pie Chart",0,6350,0
"950",495443,1621,"ComputerScience","Pie Chart",1,11980,0
"951",495443,1622,"ComputerScience","Pie Chart",0,8050,0
"952",495443,1623,"ComputerScience","Pie Chart",1,6040,0
"953",495443,1624,"ComputerScience","Pie Chart",1,5050,0
"954",495443,1625,"ComputerScience","Pie Chart",0,4730,0
"955",495443,1626,"ComputerScience","Pie Chart",1,2600,0
"956",495443,1627,"ComputerScience","Pie Chart",1,7380,0
"957",495443,1628,"ComputerScience","Pie Chart",1,4990,0
"958",495443,1629,"ComputerScience","Pie Chart",0,4290,0
"959",495443,1630,"ComputerScience","Pie Chart",1,5670,0
"960",495443,1631,"ComputerScience","Pie Chart",0,5390,0
"961",495443,1632,"ComputerScience","Scatter Plot",1,11210,3
"962",495443,1633,"ComputerScience","Scatter Plot",1,14360,1
"963",495443,1634,"ComputerScience","Scatter Plot",0,11250,3
"964",495443,1635,"ComputerScience","Scatter Plot",1,10790,2
"965",495443,1636,"ComputerScience","Scatter Plot",1,6590,1
"966",495443,1637,"ComputerScience","Scatter Plot",0,14810,1
"967",495443,1638,"ComputerScience","Scatter Plot",1,5640,1
"968",495443,1639,"ComputerScience","Scatter Plot",1,10430,1
"969",495443,1640,"ComputerScience","Scatter Plot",1,3950,1
"970",495443,1641,"ComputerScience","Scatter Plot",0,9030,1
"971",495443,1642,"ComputerScience","Isocontour",1,9560,2
"972",495443,1643,"ComputerScience","Isocontour",0,7770,1
"973",495443,1644,"ComputerScience","Isocontour",1,9100,2
"974",495443,1645,"ComputerScience","Isocontour",0,7650,2
"975",495443,1646,"ComputerScience","Isocontour",1,5170,1
"976",495443,1647,"ComputerScience","Isocontour",1,4970,1
"977",495443,1648,"ComputerScience","Isocontour",0,14250,1
"978",495443,1649,"ComputerScience","Isocontour",1,10150,1
"979",495443,1650,"ComputerScience","Isocontour",1,4120,1
"980",495443,1651,"ComputerScience","Isocontour",1,6640,1
"981",495443,1652,"ComputerScience","Isocontour",1,2850,1
"982",495443,1653,"ComputerScience","Isocontour",1,3770,1
"983",495443,1654,"ComputerScience","Isocontour",1,3990,1
"984",495443,1655,"ComputerScience","Isocontour",1,4480,1
"985",495443,1656,"ComputerScience","Isocontour",1,4230,1
"986",495443,1657,"ComputerScience","Isocontour",1,3120,1
"987",495443,1658,"ComputerScience","Isocontour",1,3690,1
"988",495443,1659,"ComputerScience","Isocontour",1,9750,3
"989",495443,1660,"ComputerScience","Isocontour",0,6480,2
"990",495443,1661,"ComputerScience","Isocontour",0,4930,2
"991",651931,1699,"ComputerScience","Isocontour",1,4570,1
"992",651931,1662,"ComputerScience","3D Rotation",1,59925,0
"993",651931,1663,"ComputerScience","3D Rotation",1,33455,0
"994",651931,1664,"ComputerScience","3D Rotation",1,29073,0
"995",651931,1665,"ComputerScience","3D Rotation",1,19939,0
"996",651931,1666,"ComputerScience","3D Rotation",1,31092,0
"997",651931,1667,"ComputerScience","3D Rotation",1,94215,0
"998",651931,1668,"ComputerScience","3D Rotation",1,56088,0
"999",651931,1669,"ComputerScience","3D Rotation",1,191620,0
"1000",651931,1670,"ComputerScience","3D Rotation",0,158829,0
"1001",651931,1671,"ComputerScience","3D Rotation",0,159454,0
"1002",651931,1672,"ComputerScience","3D Rotation",1,80122,0
"1003",651931,1673,"ComputerScience","3D Rotation",0,51586,0
"1004",651931,1674,"ComputerScience","3D Rotation",1,47271,0
"1005",651931,1675,"ComputerScience","3D Rotation",1,28787,0
"1006",651931,1676,"ComputerScience","3D Rotation",1,56042,0
"1007",651931,1677,"ComputerScience","3D Rotation",1,92533,0
"1008",651931,1678,"ComputerScience","3D Rotation",0,150196,0
"1009",651931,1679,"ComputerScience","3D Rotation",1,49433,0
"1010",651931,1680,"ComputerScience","3D Rotation",1,138863,0
"1011",651931,1681,"ComputerScience","3D Rotation",1,45440,0
"1012",651931,1682,"ComputerScience","3D Rotation",0,121600,0
"1013",651931,1683,"ComputerScience","3D Rotation",1,71844,0
"1014",651931,1684,"ComputerScience","3D Rotation",1,54596,0
"1015",651931,1685,"ComputerScience","3D Rotation",0,47778,0
"1016",651931,1686,"ComputerScience","3D Rotation",1,45996,0
"1017",651931,1687,"ComputerScience","3D Rotation",1,50754,0
"1018",651931,1688,"ComputerScience","3D Rotation",0,66945,0
"1019",651931,1689,"ComputerScience","3D Rotation",1,74946,0
"1020",651931,1690,"ComputerScience","3D Rotation",0,67590,0
"1021",651931,1691,"ComputerScience","3D Rotation",1,164503,0
"1022",651931,1692,"ComputerScience","Isocontour",1,10990,3
"1023",651931,1693,"ComputerScience","Isocontour",1,13150,3
"1024",651931,1694,"ComputerScience","Isocontour",1,13790,1
"1025",651931,1695,"ComputerScience","Isocontour",1,7500,2
"1026",651931,1696,"ComputerScience","Isocontour",1,10010,2
"1027",651931,1697,"ComputerScience","Isocontour",0,5060,1
"1028",651931,1698,"ComputerScience","Isocontour",0,6270,1
"1029",487261,2008,"Education","Pie Chart",1,5520,0
"1030",651931,1700,"ComputerScience","Isocontour",0,11120,3
"1031",651931,1701,"ComputerScience","Isocontour",1,6710,1
"1032",651931,1702,"ComputerScience","Isocontour",1,5650,1
"1033",651931,1703,"ComputerScience","Isocontour",1,7070,1
"1034",651931,1704,"ComputerScience","Isocontour",1,3070,2
"1035",651931,1705,"ComputerScience","Isocontour",1,7150,1
"1036",651931,1706,"ComputerScience","Isocontour",0,3430,1
"1037",651931,1707,"ComputerScience","Isocontour",1,5850,2
"1038",651931,1708,"ComputerScience","Isocontour",1,5890,1
"1039",651931,1709,"ComputerScience","Isocontour",1,4760,1
"1040",651931,1710,"ComputerScience","Isocontour",1,4270,1
"1041",651931,1711,"ComputerScience","Isocontour",1,9830,1
"1042",651931,1712,"ComputerScience","Pie Chart",0,7790,0
"1043",651931,1713,"ComputerScience","Pie Chart",1,4990,0
"1044",651931,1714,"ComputerScience","Pie Chart",1,4670,0
"1045",651931,1715,"ComputerScience","Pie Chart",1,6460,0
"1046",651931,1716,"ComputerScience","Pie Chart",1,11870,0
"1047",651931,1717,"ComputerScience","Pie Chart",1,7610,0
"1048",651931,1718,"ComputerScience","Pie Chart",1,3420,0
"1049",651931,1719,"ComputerScience","Pie Chart",1,9670,0
"1050",651931,1720,"ComputerScience","Pie Chart",1,8450,0
"1051",651931,1721,"ComputerScience","Pie Chart",1,5500,0
"1052",651931,1722,"ComputerScience","Pie Chart",1,7810,0
"1053",651931,1723,"ComputerScience","Pie Chart",1,6520,0
"1054",651931,1724,"ComputerScience","Pie Chart",0,11090,0
"1055",651931,1725,"ComputerScience","Pie Chart",1,10450,0
"1056",651931,1726,"ComputerScience","Pie Chart",1,6380,0
"1057",651931,1727,"ComputerScience","Pie Chart",1,8730,0
"1058",651931,1728,"ComputerScience","Pie Chart",1,6730,0
"1059",651931,1729,"ComputerScience","Pie Chart",1,5030,0
"1060",651931,1730,"ComputerScience","Pie Chart",1,9010,0
"1061",651931,1731,"ComputerScience","Pie Chart",1,4350,0
"1062",651931,1732,"ComputerScience","Pie Chart",1,4100,0
"1063",651931,1733,"ComputerScience","Pie Chart",1,7550,0
"1064",651931,1734,"ComputerScience","Pie Chart",0,7060,0
"1065",651931,1735,"ComputerScience","Pie Chart",1,10270,0
"1066",651931,1736,"ComputerScience","Pie Chart",1,9350,0
"1067",651931,1737,"ComputerScience","Pie Chart",1,4010,0
"1068",651931,1738,"ComputerScience","Pie Chart",1,5290,0
"1069",651931,1739,"ComputerScience","Pie Chart",1,8290,0
"1070",651931,1740,"ComputerScience","Pie Chart",1,5970,0
"1071",651931,1741,"ComputerScience","Pie Chart",1,6980,0
"1072",651931,1742,"ComputerScience","Scatter Plot",0,10020,3
"1073",651931,1743,"ComputerScience","Scatter Plot",0,23390,7
"1074",651931,1744,"ComputerScience","Scatter Plot",0,7590,1
"1075",651931,1745,"ComputerScience","Scatter Plot",0,6650,1
"1076",651931,1746,"ComputerScience","Scatter Plot",0,21680,1
"1077",651931,1747,"ComputerScience","Scatter Plot",1,21420,3
"1078",651931,1748,"ComputerScience","Scatter Plot",0,5050,1
"1079",651931,1749,"ComputerScience","Scatter Plot",1,9090,1
"1080",651931,1750,"ComputerScience","Scatter Plot",1,18840,3
"1081",651931,1751,"ComputerScience","Scatter Plot",0,13890,2
"1082",827935,1752,"Education","3D Rotation",0,22252,0
"1083",827935,1753,"Education","3D Rotation",0,19737,0
"1084",827935,1754,"Education","3D Rotation",0,45891,0
"1085",827935,1755,"Education","3D Rotation",1,63693,0
"1086",827935,1756,"Education","3D Rotation",0,15857,0
"1087",827935,1757,"Education","3D Rotation",0,12713,0
"1088",827935,1758,"Education","3D Rotation",1,14561,0
"1089",827935,1759,"Education","3D Rotation",1,48147,0
"1090",827935,1760,"Education","3D Rotation",0,28832,0
"1091",827935,1761,"Education","3D Rotation",0,12975,0
"1092",827935,1762,"Education","3D Rotation",0,14947,0
"1093",827935,1763,"Education","3D Rotation",0,26967,0
"1094",827935,1764,"Education","3D Rotation",1,62724,0
"1095",827935,1765,"Education","3D Rotation",0,15446,0
"1096",827935,1766,"Education","3D Rotation",0,19148,0
"1097",827935,1767,"Education","3D Rotation",1,7106,0
"1098",827935,1768,"Education","3D Rotation",0,358759,0
"1099",827935,1769,"Education","3D Rotation",0,22160,0
"1100",827935,1770,"Education","3D Rotation",0,32956,0
"1101",827935,1771,"Education","3D Rotation",0,87201,0
"1102",827935,1772,"Education","3D Rotation",0,17390,0
"1103",827935,1773,"Education","3D Rotation",0,20560,0
"1104",827935,1774,"Education","3D Rotation",0,121472,0
"1105",827935,1775,"Education","3D Rotation",0,124008,0
"1106",827935,1776,"Education","3D Rotation",1,18857,0
"1107",827935,1777,"Education","3D Rotation",0,60016,0
"1108",827935,1778,"Education","3D Rotation",0,3066,0
"1109",827935,1779,"Education","3D Rotation",0,7145,0
"1110",827935,1780,"Education","3D Rotation",0,3376,0
"1111",827935,1781,"Education","3D Rotation",0,3392,0
"1112",827935,1782,"Education","Isocontour",1,3760,1
"1113",827935,1783,"Education","Isocontour",0,6860,1
"1114",827935,1784,"Education","Isocontour",0,5310,1
"1115",827935,1785,"Education","Isocontour",0,2040,0
"1116",827935,1786,"Education","Isocontour",0,6520,1
"1117",827935,1787,"Education","Isocontour",0,13370,1
"1118",827935,1788,"Education","Isocontour",1,4880,1
"1119",827935,1789,"Education","Isocontour",0,13430,1
"1120",827935,1790,"Education","Isocontour",0,9370,1
"1121",827935,1791,"Education","Isocontour",0,11370,0
"1122",827935,1792,"Education","Isocontour",1,1900,0
"1123",827935,1793,"Education","Isocontour",0,2270,0
"1124",827935,1794,"Education","Isocontour",1,23610,0
"1125",827935,1795,"Education","Isocontour",0,43100,0
"1126",827935,1796,"Education","Isocontour",1,3050,0
"1127",827935,1797,"Education","Isocontour",1,2240,0
"1128",827935,1798,"Education","Isocontour",0,4650,0
"1129",827935,1799,"Education","Isocontour",0,13970,0
"1130",827935,1800,"Education","Isocontour",0,3690,0
"1131",827935,1801,"Education","Isocontour",1,3440,0
"1132",827935,1802,"Education","Pie Chart",1,3060,0
"1133",827935,1803,"Education","Pie Chart",1,4540,0
"1134",827935,1804,"Education","Pie Chart",0,2780,0
"1135",827935,1805,"Education","Pie Chart",1,4360,0
"1136",827935,1806,"Education","Pie Chart",1,3540,0
"1137",827935,1807,"Education","Pie Chart",0,4320,0
"1138",827935,1808,"Education","Pie Chart",1,3040,0
"1139",827935,1809,"Education","Pie Chart",1,8350,0
"1140",827935,1810,"Education","Pie Chart",1,6410,0
"1141",827935,1811,"Education","Pie Chart",1,9470,0
"1142",827935,1812,"Education","Pie Chart",0,4280,0
"1143",827935,1813,"Education","Pie Chart",1,3370,0
"1144",827935,1814,"Education","Pie Chart",0,8960,0
"1145",827935,1815,"Education","Pie Chart",0,4290,0
"1146",827935,1816,"Education","Pie Chart",0,2300,0
"1147",827935,1817,"Education","Pie Chart",1,1310,0
"1148",827935,1818,"Education","Pie Chart",1,3090,0
"1149",827935,1819,"Education","Pie Chart",0,1090,0
"1150",827935,1820,"Education","Pie Chart",1,4960,0
"1151",827935,1821,"Education","Pie Chart",0,2110,0
"1152",827935,1822,"Education","Pie Chart",0,4790,0
"1153",827935,1823,"Education","Pie Chart",1,14210,0
"1154",827935,1824,"Education","Pie Chart",1,1860,0
"1155",827935,1825,"Education","Pie Chart",1,1270,0
"1156",827935,1826,"Education","Pie Chart",0,2250,0
"1157",827935,1827,"Education","Pie Chart",0,1820,0
"1158",827935,1828,"Education","Pie Chart",1,2310,0
"1159",827935,1829,"Education","Pie Chart",1,3350,0
"1160",827935,1830,"Education","Pie Chart",0,5890,0
"1161",827935,1831,"Education","Pie Chart",0,9900,0
"1162",827935,1832,"Education","Scatter Plot",0,24260,0
"1163",827935,1833,"Education","Scatter Plot",0,7850,0
"1164",827935,1834,"Education","Scatter Plot",0,16300,0
"1165",827935,1835,"Education","Scatter Plot",0,16880,0
"1166",827935,1836,"Education","Scatter Plot",0,3110,0
"1167",827935,1837,"Education","Scatter Plot",0,5140,0
"1168",827935,1838,"Education","Scatter Plot",0,7430,0
"1169",827935,1839,"Education","Scatter Plot",0,2130,0
"1170",827935,1840,"Education","Scatter Plot",0,3940,0
"1171",827935,1841,"Education","Scatter Plot",0,3960,0
"1172",603798,1842,"Education","3D Rotation",1,36634,0
"1173",603798,1843,"Education","3D Rotation",1,17640,0
"1174",603798,1844,"Education","3D Rotation",0,20876,0
"1175",603798,1845,"Education","3D Rotation",1,12782,0
"1176",603798,1846,"Education","3D Rotation",1,17358,0
"1177",603798,1847,"Education","3D Rotation",1,13197,0
"1178",603798,1848,"Education","3D Rotation",0,10368,0
"1179",603798,1849,"Education","3D Rotation",0,22092,0
"1180",603798,1850,"Education","3D Rotation",0,11246,0
"1181",603798,1851,"Education","3D Rotation",0,3978,0
"1182",603798,1852,"Education","3D Rotation",0,5676,0
"1183",603798,1853,"Education","3D Rotation",0,4436,0
"1184",603798,1854,"Education","3D Rotation",0,9862,0
"1185",603798,1855,"Education","3D Rotation",1,4074,0
"1186",603798,1856,"Education","3D Rotation",0,4404,0
"1187",603798,1857,"Education","3D Rotation",0,55783,0
"1188",603798,1858,"Education","3D Rotation",0,6282,0
"1189",603798,1859,"Education","3D Rotation",0,13848,0
"1190",603798,1860,"Education","3D Rotation",0,7590,0
"1191",603798,1861,"Education","3D Rotation",0,11261,0
"1192",603798,1862,"Education","3D Rotation",0,132193,0
"1193",603798,1863,"Education","3D Rotation",0,6204,0
"1194",603798,1864,"Education","3D Rotation",0,4190,0
"1195",603798,1865,"Education","3D Rotation",0,16089,0
"1196",603798,1866,"Education","3D Rotation",0,10581,0
"1197",603798,1867,"Education","3D Rotation",0,6640,0
"1198",603798,1868,"Education","3D Rotation",1,41385,0
"1199",603798,1869,"Education","3D Rotation",1,17977,0
"1200",603798,1870,"Education","3D Rotation",0,8866,0
"1201",603798,1871,"Education","3D Rotation",0,8698,0
"1202",603798,1872,"Education","Isocontour",0,8960,0
"1203",603798,1873,"Education","Isocontour",0,5130,0
"1204",603798,1874,"Education","Isocontour",0,6400,0
"1205",603798,1875,"Education","Isocontour",1,5580,0
"1206",603798,1876,"Education","Isocontour",0,5240,0
"1207",603798,1877,"Education","Isocontour",1,4180,0
"1208",603798,1878,"Education","Isocontour",0,2760,0
"1209",603798,1879,"Education","Isocontour",1,5750,0
"1210",603798,1880,"Education","Isocontour",1,8040,0
"1211",603798,1881,"Education","Isocontour",0,3260,0
"1212",603798,1882,"Education","Isocontour",1,5300,0
"1213",603798,1883,"Education","Isocontour",1,4630,0
"1214",603798,1884,"Education","Isocontour",0,4040,0
"1215",603798,1885,"Education","Isocontour",1,7680,0
"1216",603798,1886,"Education","Isocontour",0,2420,0
"1217",603798,1887,"Education","Isocontour",0,7020,0
"1218",603798,1888,"Education","Isocontour",0,3440,0
"1219",603798,1889,"Education","Isocontour",0,2770,0
"1220",603798,1890,"Education","Isocontour",0,2230,0
"1221",603798,1891,"Education","Isocontour",1,2230,0
"1222",603798,1892,"Education","Scatter Plot",1,3810,2
"1223",603798,1893,"Education","Scatter Plot",1,8950,2
"1224",603798,1894,"Education","Scatter Plot",1,5460,1
"1225",603798,1895,"Education","Scatter Plot",0,3250,1
"1226",603798,1896,"Education","Scatter Plot",1,6720,1
"1227",603798,1897,"Education","Scatter Plot",1,3140,1
"1228",603798,1898,"Education","Scatter Plot",0,14710,1
"1229",603798,1899,"Education","Scatter Plot",0,8190,1
"1230",603798,1900,"Education","Scatter Plot",0,8040,1
"1231",603798,1901,"Education","Scatter Plot",0,8200,1
"1232",603798,1902,"Education","Pie Chart",1,4040,0
"1233",603798,1903,"Education","Pie Chart",1,4770,0
"1234",603798,1904,"Education","Pie Chart",0,1860,0
"1235",603798,1905,"Education","Pie Chart",0,3130,0
"1236",603798,1906,"Education","Pie Chart",1,3580,0
"1237",603798,1907,"Education","Pie Chart",1,3070,0
"1238",603798,1908,"Education","Pie Chart",1,3350,0
"1239",603798,1909,"Education","Pie Chart",0,2090,0
"1240",603798,1910,"Education","Pie Chart",1,5710,0
"1241",603798,1911,"Education","Pie Chart",1,2280,0
"1242",603798,1912,"Education","Pie Chart",1,4570,0
"1243",603798,1913,"Education","Pie Chart",0,10100,0
"1244",603798,1914,"Education","Pie Chart",0,3170,0
"1245",603798,1915,"Education","Pie Chart",1,2410,0
"1246",603798,1916,"Education","Pie Chart",0,2470,0
"1247",603798,1917,"Education","Pie Chart",0,2850,0
"1248",603798,1918,"Education","Pie Chart",1,6560,0
"1249",603798,1919,"Education","Pie Chart",1,5470,0
"1250",603798,1920,"Education","Pie Chart",1,2620,0
"1251",603798,1921,"Education","Pie Chart",1,5580,0
"1252",603798,1922,"Education","Pie Chart",1,4580,0
"1253",603798,1923,"Education","Pie Chart",0,4290,0
"1254",603798,1924,"Education","Pie Chart",0,1850,0
"1255",603798,1925,"Education","Pie Chart",0,3370,0
"1256",603798,1926,"Education","Pie Chart",1,4500,0
"1257",603798,1927,"Education","Pie Chart",0,2300,0
"1258",603798,1928,"Education","Pie Chart",1,1720,0
"1259",603798,1929,"Education","Pie Chart",0,4390,0
"1260",603798,1930,"Education","Pie Chart",1,2760,0
"1261",603798,1931,"Education","Pie Chart",1,3260,0
"1262",487261,1932,"Education","3D Rotation",1,25716,0
"1263",487261,1933,"Education","3D Rotation",0,25735,0
"1264",487261,1934,"Education","3D Rotation",0,26544,0
"1265",487261,1935,"Education","3D Rotation",0,18669,0
"1266",487261,1936,"Education","3D Rotation",1,34686,0
"1267",487261,1937,"Education","3D Rotation",1,36289,0
"1268",487261,1938,"Education","3D Rotation",1,22718,0
"1269",487261,1939,"Education","3D Rotation",1,43662,0
"1270",487261,1940,"Education","3D Rotation",1,22347,0
"1271",487261,1941,"Education","3D Rotation",0,32603,0
"1272",487261,1942,"Education","3D Rotation",0,13879,0
"1273",487261,1943,"Education","3D Rotation",0,14814,0
"1274",487261,1944,"Education","3D Rotation",0,21890,0
"1275",487261,1945,"Education","3D Rotation",1,14161,0
"1276",487261,1946,"Education","3D Rotation",0,28339,0
"1277",487261,1947,"Education","3D Rotation",1,61038,0
"1278",487261,1948,"Education","3D Rotation",0,34085,0
"1279",487261,1949,"Education","3D Rotation",1,17443,0
"1280",487261,1950,"Education","3D Rotation",1,33323,0
"1281",487261,1951,"Education","3D Rotation",0,23829,0
"1282",487261,1952,"Education","3D Rotation",0,24947,0
"1283",487261,1953,"Education","3D Rotation",0,16001,0
"1284",487261,1954,"Education","3D Rotation",0,15214,0
"1285",487261,1955,"Education","3D Rotation",0,15658,0
"1286",487261,1956,"Education","3D Rotation",0,10315,0
"1287",487261,1957,"Education","3D Rotation",0,24320,0
"1288",487261,1958,"Education","3D Rotation",0,23838,0
"1289",487261,1959,"Education","3D Rotation",1,16037,0
"1290",487261,1960,"Education","3D Rotation",0,19117,0
"1291",487261,1961,"Education","3D Rotation",0,8007,0
"1292",487261,1962,"Education","Scatter Plot",0,28580,8
"1293",487261,1963,"Education","Scatter Plot",0,10260,3
"1294",487261,1964,"Education","Scatter Plot",1,9090,2
"1295",487261,1965,"Education","Scatter Plot",0,15790,3
"1296",487261,1966,"Education","Scatter Plot",0,4750,0
"1297",487261,1967,"Education","Scatter Plot",1,4540,0
"1298",487261,1968,"Education","Scatter Plot",0,2930,0
"1299",487261,1969,"Education","Scatter Plot",0,16990,0
"1300",487261,1970,"Education","Scatter Plot",0,31260,11
"1301",487261,1971,"Education","Scatter Plot",0,6710,0
"1302",487261,1972,"Education","Isocontour",1,9010,0
"1303",487261,1973,"Education","Isocontour",0,3130,0
"1304",487261,1974,"Education","Isocontour",1,4640,0
"1305",487261,1975,"Education","Isocontour",1,2070,0
"1306",487261,1976,"Education","Isocontour",0,3390,0
"1307",487261,1977,"Education","Isocontour",0,2830,0
"1308",487261,1978,"Education","Isocontour",0,3210,0
"1309",487261,1979,"Education","Isocontour",1,8750,2
"1310",487261,1980,"Education","Isocontour",1,6480,1
"1311",487261,1981,"Education","Isocontour",0,8080,2
"1312",487261,1982,"Education","Isocontour",1,6040,1
"1313",487261,1983,"Education","Isocontour",0,2390,0
"1314",487261,1984,"Education","Isocontour",1,5720,0
"1315",487261,1985,"Education","Isocontour",1,5000,0
"1316",487261,1986,"Education","Isocontour",1,4700,0
"1317",487261,1987,"Education","Isocontour",0,7510,1
"1318",487261,1988,"Education","Isocontour",1,5500,1
"1319",487261,1989,"Education","Isocontour",1,8270,2
"1320",487261,1990,"Education","Isocontour",1,10170,2
"1321",487261,1991,"Education","Isocontour",1,4480,1
"1322",487261,1992,"Education","Pie Chart",1,5840,0
"1323",487261,1993,"Education","Pie Chart",1,6150,0
"1324",487261,1994,"Education","Pie Chart",0,5750,0
"1325",487261,1995,"Education","Pie Chart",1,7900,0
"1326",487261,1996,"Education","Pie Chart",0,9770,0
"1327",487261,1997,"Education","Pie Chart",1,4850,0
"1328",487261,1998,"Education","Pie Chart",1,7300,0
"1329",487261,1999,"Education","Pie Chart",1,6490,0
"1330",487261,2000,"Education","Pie Chart",1,4680,0
"1331",487261,2001,"Education","Pie Chart",1,7510,0
"1332",487261,2002,"Education","Pie Chart",1,6800,0
"1333",487261,2003,"Education","Pie Chart",0,14710,0
"1334",487261,2004,"Education","Pie Chart",0,7810,0
"1335",487261,2005,"Education","Pie Chart",1,6250,0
"1336",487261,2006,"Education","Pie Chart",1,11150,0
"1337",487261,2007,"Education","Pie Chart",1,6900,0
"1338",487261,2009,"Education","Pie Chart",1,6320,0
"1339",487261,2010,"Education","Pie Chart",0,11780,0
"1340",487261,2011,"Education","Pie Chart",0,4860,0
"1341",487261,2012,"Education","Pie Chart",1,6510,0
"1342",487261,2013,"Education","Pie Chart",1,5180,0
"1343",487261,2014,"Education","Pie Chart",1,8050,0
"1344",487261,2015,"Education","Pie Chart",1,5330,0
"1345",487261,2016,"Education","Pie Chart",1,4700,0
"1346",487261,2017,"Education","Pie Chart",1,4260,0
"1347",487261,2018,"Education","Pie Chart",1,4990,0
"1348",487261,2019,"Education","Pie Chart",1,6760,0
"1349",487261,2020,"Education","Pie Chart",1,7360,0
"1350",487261,2021,"Education","Pie Chart",0,12370,0
"1351",309678,2022,"Education","3D Rotation",1,9922,0
"1352",309678,2023,"Education","3D Rotation",1,11818,0
"1353",309678,2024,"Education","3D Rotation",1,9007,0
"1354",309678,2025,"Education","3D Rotation",1,6436,0
"1355",309678,2026,"Education","3D Rotation",1,9922,0
"1356",309678,2027,"Education","3D Rotation",1,11743,0
"1357",309678,2028,"Education","3D Rotation",1,19724,0
"1358",309678,2029,"Education","3D Rotation",1,24058,0
"1359",309678,2030,"Education","3D Rotation",1,16849,0
"1360",309678,2031,"Education","3D Rotation",1,11428,0
"1361",309678,2032,"Education","3D Rotation",0,11381,0
"1362",309678,2033,"Education","3D Rotation",1,10978,0
"1363",309678,2034,"Education","3D Rotation",0,11614,0
"1364",309678,2035,"Education","3D Rotation",0,6998,0
"1365",309678,2036,"Education","3D Rotation",1,10792,0
"1366",309678,2037,"Education","3D Rotation",0,11439,0
"1367",309678,2038,"Education","3D Rotation",1,7537,0
"1368",309678,2039,"Education","3D Rotation",1,13943,0
"1369",309678,2040,"Education","3D Rotation",1,9403,0
"1370",309678,2041,"Education","3D Rotation",0,16462,0
"1371",309678,2042,"Education","3D Rotation",0,13441,0
"1372",309678,2043,"Education","3D Rotation",1,8966,0
"1373",309678,2044,"Education","3D Rotation",0,14491,0
"1374",309678,2045,"Education","3D Rotation",1,8175,0
"1375",309678,2046,"Education","3D Rotation",1,10046,0
"1376",309678,2047,"Education","3D Rotation",0,9002,0
"1377",309678,2048,"Education","3D Rotation",0,14588,0
"1378",309678,2049,"Education","3D Rotation",1,6486,0
"1379",309678,2050,"Education","3D Rotation",0,7532,0
"1380",309678,2051,"Education","3D Rotation",0,3709,0
"1381",309678,2052,"Education","Scatter Plot",1,1940,4
"1382",841530,2203,"ComputerScience","3D Rotation",1,8642,0
"1383",309678,2053,"Education","Scatter Plot",0,6600,0
"1384",309678,2054,"Education","Scatter Plot",1,2510,0
"1385",309678,2055,"Education","Scatter Plot",1,5150,1
"1386",309678,2056,"Education","Scatter Plot",1,11940,1
"1387",309678,2057,"Education","Scatter Plot",0,10290,1
"1388",309678,2058,"Education","Scatter Plot",1,1230,1
"1389",309678,2059,"Education","Scatter Plot",1,7740,1
"1390",309678,2060,"Education","Scatter Plot",1,8600,1
"1391",309678,2061,"Education","Scatter Plot",0,5080,1
"1392",309678,2062,"Education","Pie Chart",0,2740,0
"1393",309678,2063,"Education","Pie Chart",1,4330,0
"1394",309678,2064,"Education","Pie Chart",0,3930,0
"1395",309678,2065,"Education","Pie Chart",0,2450,0
"1396",309678,2066,"Education","Pie Chart",1,3180,0
"1397",309678,2067,"Education","Pie Chart",1,3900,0
"1398",309678,2068,"Education","Pie Chart",0,5150,0
"1399",309678,2069,"Education","Pie Chart",1,2350,0
"1400",309678,2070,"Education","Pie Chart",1,3240,0
"1401",309678,2071,"Education","Pie Chart",0,5330,0
"1402",309678,2072,"Education","Pie Chart",0,4260,0
"1403",309678,2073,"Education","Pie Chart",1,4650,0
"1404",309678,2074,"Education","Pie Chart",1,2500,0
"1405",309678,2075,"Education","Pie Chart",1,2510,0
"1406",309678,2076,"Education","Pie Chart",1,4670,0
"1407",309678,2077,"Education","Pie Chart",1,2470,0
"1408",309678,2078,"Education","Pie Chart",1,3340,0
"1409",309678,2079,"Education","Pie Chart",1,2920,0
"1410",309678,2080,"Education","Pie Chart",1,2660,0
"1411",309678,2081,"Education","Pie Chart",1,2590,0
"1412",309678,2082,"Education","Pie Chart",1,2810,0
"1413",309678,2083,"Education","Pie Chart",1,2600,0
"1414",309678,2084,"Education","Pie Chart",0,2890,0
"1415",309678,2085,"Education","Pie Chart",1,2870,0
"1416",309678,2086,"Education","Pie Chart",1,2430,0
"1417",309678,2087,"Education","Pie Chart",1,3560,0
"1418",309678,2088,"Education","Pie Chart",0,2540,0
"1419",309678,2089,"Education","Pie Chart",0,2880,0
"1420",309678,2090,"Education","Pie Chart",0,4550,0
"1421",309678,2091,"Education","Pie Chart",0,3140,0
"1422",309678,2092,"Education","Isocontour",1,9910,0
"1423",309678,2093,"Education","Isocontour",1,3990,0
"1424",309678,2094,"Education","Isocontour",1,5910,0
"1425",309678,2095,"Education","Isocontour",1,8730,0
"1426",309678,2096,"Education","Isocontour",1,3240,0
"1427",309678,2097,"Education","Isocontour",1,6380,0
"1428",309678,2098,"Education","Isocontour",1,9410,0
"1429",309678,2099,"Education","Isocontour",0,5810,0
"1430",309678,2100,"Education","Isocontour",0,5550,0
"1431",309678,2101,"Education","Isocontour",0,2680,0
"1432",309678,2102,"Education","Isocontour",1,3040,0
"1433",309678,2103,"Education","Isocontour",1,5000,0
"1434",309678,2104,"Education","Isocontour",1,3110,0
"1435",309678,2105,"Education","Isocontour",0,3050,0
"1436",309678,2106,"Education","Isocontour",1,4020,0
"1437",309678,2107,"Education","Isocontour",1,3570,0
"1438",309678,2108,"Education","Isocontour",0,3780,0
"1439",309678,2109,"Education","Isocontour",1,4910,0
"1440",309678,2110,"Education","Isocontour",0,3480,0
"1441",309678,2111,"Education","Isocontour",1,4370,0
"1442",681524,2112,"Chemistry","3D Rotation",1,22333,0
"1443",681524,2113,"Chemistry","3D Rotation",1,17273,0
"1444",681524,2114,"Chemistry","3D Rotation",1,10203,0
"1445",681524,2152,"Chemistry","Pie Chart",1,11210,0
"1446",681524,2115,"Chemistry","3D Rotation",1,11363,0
"1447",681524,2116,"Chemistry","3D Rotation",1,20614,0
"1448",681524,2117,"Chemistry","3D Rotation",1,25673,0
"1449",681524,2118,"Chemistry","3D Rotation",1,16677,0
"1450",681524,2119,"Chemistry","3D Rotation",1,79412,0
"1451",681524,2120,"Chemistry","3D Rotation",1,9575,0
"1452",681524,2121,"Chemistry","3D Rotation",1,13142,0
"1453",681524,2122,"Chemistry","3D Rotation",1,14888,0
"1454",681524,2123,"Chemistry","3D Rotation",1,19097,0
"1455",681524,2124,"Chemistry","3D Rotation",1,19163,0
"1456",681524,2125,"Chemistry","3D Rotation",1,19027,0
"1457",681524,2126,"Chemistry","3D Rotation",1,34398,0
"1458",681524,2127,"Chemistry","3D Rotation",0,25818,0
"1459",681524,2128,"Chemistry","3D Rotation",1,14505,0
"1460",681524,2129,"Chemistry","3D Rotation",1,13023,0
"1461",681524,2130,"Chemistry","3D Rotation",1,20610,0
"1462",681524,2131,"Chemistry","3D Rotation",1,33673,0
"1463",681524,2132,"Chemistry","3D Rotation",1,18692,0
"1464",681524,2133,"Chemistry","3D Rotation",1,29006,0
"1465",681524,2134,"Chemistry","3D Rotation",1,35829,0
"1466",681524,2135,"Chemistry","3D Rotation",1,12028,0
"1467",681524,2136,"Chemistry","3D Rotation",1,32260,0
"1468",681524,2137,"Chemistry","3D Rotation",1,24976,0
"1469",681524,2138,"Chemistry","3D Rotation",1,57387,0
"1470",681524,2139,"Chemistry","3D Rotation",1,44839,0
"1471",681524,2140,"Chemistry","3D Rotation",0,25644,0
"1472",681524,2141,"Chemistry","3D Rotation",0,21443,0
"1473",681524,2142,"Chemistry","Pie Chart",1,15930,0
"1474",681524,2143,"Chemistry","Pie Chart",1,14270,0
"1475",681524,2144,"Chemistry","Pie Chart",1,11290,0
"1476",681524,2145,"Chemistry","Pie Chart",0,7130,0
"1477",681524,2146,"Chemistry","Pie Chart",1,12570,0
"1478",681524,2147,"Chemistry","Pie Chart",1,8580,0
"1479",681524,2148,"Chemistry","Pie Chart",1,13850,0
"1480",681524,2149,"Chemistry","Pie Chart",1,10450,0
"1481",681524,2150,"Chemistry","Pie Chart",1,8770,0
"1482",681524,2151,"Chemistry","Pie Chart",1,11000,0
"1483",681524,2153,"Chemistry","Pie Chart",0,32500,0
"1484",681524,2154,"Chemistry","Pie Chart",0,17990,0
"1485",681524,2155,"Chemistry","Pie Chart",1,4630,0
"1486",681524,2156,"Chemistry","Pie Chart",1,3500,0
"1487",681524,2157,"Chemistry","Pie Chart",0,5900,0
"1488",681524,2158,"Chemistry","Pie Chart",1,19270,0
"1489",681524,2159,"Chemistry","Pie Chart",1,22080,0
"1490",681524,2160,"Chemistry","Pie Chart",1,7190,0
"1491",681524,2161,"Chemistry","Pie Chart",1,12510,0
"1492",681524,2162,"Chemistry","Pie Chart",1,10620,0
"1493",681524,2163,"Chemistry","Pie Chart",0,8830,0
"1494",681524,2164,"Chemistry","Pie Chart",1,7410,0
"1495",681524,2165,"Chemistry","Pie Chart",1,22870,0
"1496",681524,2166,"Chemistry","Pie Chart",0,27250,0
"1497",681524,2167,"Chemistry","Pie Chart",1,3700,0
"1498",681524,2168,"Chemistry","Pie Chart",1,3760,0
"1499",681524,2169,"Chemistry","Pie Chart",1,7400,0
"1500",681524,2170,"Chemistry","Pie Chart",1,4830,0
"1501",681524,2171,"Chemistry","Pie Chart",1,3750,0
"1502",681524,2172,"Chemistry","Isocontour",0,7850,1
"1503",681524,2173,"Chemistry","Isocontour",1,8720,2
"1504",681524,2174,"Chemistry","Isocontour",0,6820,1
"1505",681524,2175,"Chemistry","Isocontour",0,6870,1
"1506",681524,2176,"Chemistry","Isocontour",0,10810,1
"1507",681524,2177,"Chemistry","Isocontour",1,10860,2
"1508",681524,2178,"Chemistry","Isocontour",1,10850,1
"1509",681524,2179,"Chemistry","Isocontour",1,9840,1
"1510",681524,2180,"Chemistry","Isocontour",1,5080,1
"1511",681524,2181,"Chemistry","Isocontour",1,3510,1
"1512",681524,2182,"Chemistry","Isocontour",1,6270,1
"1513",681524,2183,"Chemistry","Isocontour",1,7360,1
"1514",681524,2184,"Chemistry","Isocontour",0,5820,1
"1515",681524,2185,"Chemistry","Isocontour",1,3800,1
"1516",681524,2186,"Chemistry","Isocontour",1,2630,1
"1517",681524,2187,"Chemistry","Isocontour",1,6340,1
"1518",681524,2188,"Chemistry","Isocontour",1,4760,1
"1519",681524,2189,"Chemistry","Isocontour",0,6690,1
"1520",681524,2190,"Chemistry","Isocontour",1,4930,1
"1521",681524,2191,"Chemistry","Isocontour",1,2410,1
"1522",681524,2192,"Chemistry","Scatter Plot",1,8580,1
"1523",681524,2193,"Chemistry","Scatter Plot",0,13640,2
"1524",681524,2194,"Chemistry","Scatter Plot",1,3930,1
"1525",681524,2195,"Chemistry","Scatter Plot",0,31760,3
"1526",681524,2196,"Chemistry","Scatter Plot",1,12070,1
"1527",681524,2197,"Chemistry","Scatter Plot",1,13370,1
"1528",681524,2198,"Chemistry","Scatter Plot",1,14080,1
"1529",681524,2199,"Chemistry","Scatter Plot",1,9080,1
"1530",681524,2200,"Chemistry","Scatter Plot",1,4990,1
"1531",681524,2201,"Chemistry","Scatter Plot",1,9050,1
"1532",841530,2202,"ComputerScience","3D Rotation",1,19883,0
"1533",841530,2204,"ComputerScience","3D Rotation",0,7779,0
"1534",841530,2205,"ComputerScience","3D Rotation",0,9868,0
"1535",841530,2206,"ComputerScience","3D Rotation",1,21262,0
"1536",841530,2207,"ComputerScience","3D Rotation",1,97386,0
"1537",841530,2208,"ComputerScience","3D Rotation",1,16420,0
"1538",841530,2209,"ComputerScience","3D Rotation",1,63684,0
"1539",841530,2210,"ComputerScience","3D Rotation",0,11892,0
"1540",841530,2211,"ComputerScience","3D Rotation",1,16425,0
"1541",841530,2212,"ComputerScience","3D Rotation",0,13568,0
"1542",841530,2213,"ComputerScience","3D Rotation",1,31116,0
"1543",841530,2214,"ComputerScience","3D Rotation",1,13881,0
"1544",841530,2215,"ComputerScience","3D Rotation",1,33491,0
"1545",841530,2216,"ComputerScience","3D Rotation",1,70601,0
"1546",841530,2217,"ComputerScience","3D Rotation",1,26047,0
"1547",841530,2218,"ComputerScience","3D Rotation",1,58014,0
"1548",841530,2219,"ComputerScience","3D Rotation",0,50430,0
"1549",841530,2220,"ComputerScience","3D Rotation",1,106222,0
"1550",841530,2221,"ComputerScience","3D Rotation",1,47237,0
"1551",841530,2222,"ComputerScience","3D Rotation",1,22024,0
"1552",841530,2223,"ComputerScience","3D Rotation",0,19292,0
"1553",841530,2224,"ComputerScience","3D Rotation",1,25765,0
"1554",841530,2225,"ComputerScience","3D Rotation",0,31570,0
"1555",841530,2226,"ComputerScience","3D Rotation",1,54808,0
"1556",841530,2227,"ComputerScience","3D Rotation",1,15192,0
"1557",841530,2228,"ComputerScience","3D Rotation",0,48343,0
"1558",841530,2229,"ComputerScience","3D Rotation",1,21649,0
"1559",841530,2230,"ComputerScience","3D Rotation",0,67946,0
"1560",841530,2231,"ComputerScience","3D Rotation",0,84975,0
"1561",841530,2232,"ComputerScience","Scatter Plot",1,18380,3
"1562",841530,2233,"ComputerScience","Scatter Plot",0,19050,2
"1563",841530,2234,"ComputerScience","Scatter Plot",0,17370,2
"1564",841530,2235,"ComputerScience","Scatter Plot",1,26250,4
"1565",841530,2236,"ComputerScience","Scatter Plot",0,20970,2
"1566",841530,2237,"ComputerScience","Scatter Plot",1,8000,1
"1567",841530,2238,"ComputerScience","Scatter Plot",1,3600,1
"1568",841530,2239,"ComputerScience","Scatter Plot",1,2680,1
"1569",841530,2240,"ComputerScience","Scatter Plot",1,18790,5
"1570",841530,2241,"ComputerScience","Scatter Plot",0,8530,2
"1571",841530,2242,"ComputerScience","Isocontour",1,7660,1
"1572",841530,2243,"ComputerScience","Isocontour",1,4740,1
"1573",841530,2244,"ComputerScience","Isocontour",1,4490,1
"1574",841530,2245,"ComputerScience","Isocontour",1,11810,4
"1575",841530,2246,"ComputerScience","Isocontour",1,4090,1
"1576",841530,2247,"ComputerScience","Isocontour",0,5640,2
"1577",841530,2248,"ComputerScience","Isocontour",1,9380,3
"1578",841530,2249,"ComputerScience","Isocontour",1,8510,2
"1579",841530,2250,"ComputerScience","Isocontour",1,9410,1
"1580",841530,2251,"ComputerScience","Isocontour",1,3410,1
"1581",841530,2252,"ComputerScience","Isocontour",1,7670,1
"1582",841530,2253,"ComputerScience","Isocontour",0,2330,1
"1583",841530,2254,"ComputerScience","Isocontour",1,4870,1
"1584",841530,2255,"ComputerScience","Isocontour",1,5070,1
"1585",841530,2256,"ComputerScience","Isocontour",1,1930,1
"1586",841530,2257,"ComputerScience","Isocontour",0,2540,1
"1587",841530,2258,"ComputerScience","Isocontour",0,4290,2
"1588",841530,2259,"ComputerScience","Isocontour",1,6660,2
"1589",841530,2260,"ComputerScience","Isocontour",0,3510,1
"1590",841530,2261,"ComputerScience","Isocontour",1,10160,2
"1591",841530,2262,"ComputerScience","Pie Chart",1,5260,0
"1592",841530,2263,"ComputerScience","Pie Chart",1,5120,0
"1593",841530,2264,"ComputerScience","Pie Chart",1,3100,0
"1594",841530,2265,"ComputerScience","Pie Chart",1,2620,0
"1595",841530,2266,"ComputerScience","Pie Chart",1,7180,0
"1596",841530,2267,"ComputerScience","Pie Chart",0,10230,0
"1597",841530,2268,"ComputerScience","Pie Chart",1,3690,0
"1598",841530,2269,"ComputerScience","Pie Chart",0,1710,0
"1599",841530,2270,"ComputerScience","Pie Chart",1,3720,0
"1600",841530,2271,"ComputerScience","Pie Chart",1,2240,0
"1601",841530,2272,"ComputerScience","Pie Chart",1,3430,0
"1602",841530,2273,"ComputerScience","Pie Chart",1,4520,0
"1603",841530,2274,"ComputerScience","Pie Chart",1,1990,0
"1604",841530,2275,"ComputerScience","Pie Chart",1,1380,0
"1605",841530,2276,"ComputerScience","Pie Chart",1,4220,0
"1606",841530,2277,"ComputerScience","Pie Chart",1,3770,0
"1607",841530,2278,"ComputerScience","Pie Chart",1,1850,0
"1608",841530,2279,"ComputerScience","Pie Chart",1,1950,0
"1609",841530,2280,"ComputerScience","Pie Chart",1,1750,0
"1610",841530,2281,"ComputerScience","Pie Chart",1,2890,0
"1611",841530,2282,"ComputerScience","Pie Chart",0,4480,0
"1612",841530,2283,"ComputerScience","Pie Chart",1,2600,0
"1613",841530,2284,"ComputerScience","Pie Chart",1,3920,0
"1614",841530,2285,"ComputerScience","Pie Chart",0,3760,0
"1615",841530,2286,"ComputerScience","Pie Chart",0,7220,0
"1616",841530,2287,"ComputerScience","Pie Chart",1,173200,0
"1617",841530,2288,"ComputerScience","Pie Chart",1,3690,0
"1618",841530,2289,"ComputerScience","Pie Chart",1,3760,0
"1619",841530,2290,"ComputerScience","Pie Chart",0,5790,0
"1620",841530,2291,"ComputerScience","Pie Chart",1,2760,0
"1621",185465,2292,"Education","3D Rotation",1,25474,0
"1622",185465,2293,"Education","3D Rotation",1,20624,0
"1623",185465,2294,"Education","3D Rotation",1,48733,0
"1624",185465,2295,"Education","3D Rotation",1,17608,0
"1625",185465,2296,"Education","3D Rotation",0,46818,0
"1626",760390,3115,"ComputerScience","3D Rotation",0,216899,0
"1627",185465,2297,"Education","3D Rotation",1,15658,0
"1628",185465,2298,"Education","3D Rotation",0,9868,0
"1629",185465,2299,"Education","3D Rotation",1,23314,0
"1630",185465,2300,"Education","3D Rotation",1,43621,0
"1631",185465,2301,"Education","3D Rotation",0,19068,0
"1632",185465,2302,"Education","3D Rotation",1,80271,0
"1633",185465,2303,"Education","3D Rotation",0,30610,0
"1634",185465,2304,"Education","3D Rotation",1,11926,0
"1635",185465,2305,"Education","3D Rotation",1,11529,0
"1636",185465,2306,"Education","3D Rotation",0,93228,0
"1637",185465,2307,"Education","3D Rotation",1,22728,0
"1638",185465,2308,"Education","3D Rotation",1,41589,0
"1639",185465,2309,"Education","3D Rotation",0,20848,0
"1640",185465,2310,"Education","3D Rotation",0,17448,0
"1641",185465,2311,"Education","3D Rotation",1,22553,0
"1642",185465,2312,"Education","3D Rotation",0,42106,0
"1643",185465,2313,"Education","3D Rotation",1,32575,0
"1644",185465,2314,"Education","3D Rotation",1,18998,0
"1645",185465,2315,"Education","3D Rotation",0,16552,0
"1646",185465,2316,"Education","3D Rotation",0,42066,0
"1647",185465,2317,"Education","3D Rotation",0,31157,0
"1648",185465,2318,"Education","3D Rotation",0,22163,0
"1649",185465,2319,"Education","3D Rotation",1,29267,0
"1650",185465,2320,"Education","3D Rotation",1,18285,0
"1651",185465,2321,"Education","3D Rotation",0,22404,0
"1652",185465,2322,"Education","Pie Chart",1,5580,0
"1653",185465,2323,"Education","Pie Chart",1,3530,0
"1654",185465,2324,"Education","Pie Chart",1,4890,0
"1655",185465,2325,"Education","Pie Chart",0,4320,0
"1656",185465,2326,"Education","Pie Chart",1,7060,0
"1657",185465,2327,"Education","Pie Chart",0,6510,0
"1658",185465,2328,"Education","Pie Chart",0,6340,0
"1659",185465,2329,"Education","Pie Chart",1,6580,0
"1660",185465,2330,"Education","Pie Chart",1,4620,0
"1661",185465,2331,"Education","Pie Chart",0,22280,0
"1662",185465,2332,"Education","Pie Chart",1,5290,0
"1663",185465,2333,"Education","Pie Chart",0,5390,0
"1664",185465,2334,"Education","Pie Chart",1,5680,0
"1665",185465,2335,"Education","Pie Chart",1,4950,0
"1666",185465,2336,"Education","Pie Chart",1,4940,0
"1667",185465,2337,"Education","Pie Chart",1,5080,0
"1668",185465,2338,"Education","Pie Chart",1,5740,0
"1669",185465,2339,"Education","Pie Chart",1,3700,0
"1670",185465,2340,"Education","Pie Chart",0,3730,0
"1671",185465,2341,"Education","Pie Chart",1,7130,0
"1672",185465,2342,"Education","Pie Chart",0,5260,0
"1673",185465,2343,"Education","Pie Chart",1,5290,0
"1674",185465,2344,"Education","Pie Chart",1,3460,0
"1675",185465,2345,"Education","Pie Chart",0,4940,0
"1676",185465,2346,"Education","Pie Chart",1,4470,0
"1677",185465,2347,"Education","Pie Chart",1,4370,0
"1678",185465,2348,"Education","Pie Chart",1,7380,0
"1679",185465,2349,"Education","Pie Chart",1,5710,0
"1680",185465,2350,"Education","Pie Chart",1,8010,0
"1681",185465,2351,"Education","Pie Chart",1,4550,0
"1682",185465,2352,"Education","Isocontour",1,2450,0
"1683",185465,2353,"Education","Isocontour",0,2790,0
"1684",185465,2354,"Education","Isocontour",0,2160,0
"1685",185465,2355,"Education","Isocontour",0,1350,0
"1686",185465,2356,"Education","Isocontour",0,2740,0
"1687",185465,2357,"Education","Isocontour",0,2850,0
"1688",185465,2358,"Education","Isocontour",1,1260,0
"1689",185465,2359,"Education","Isocontour",0,1280,0
"1690",185465,2360,"Education","Isocontour",1,2410,0
"1691",185465,2361,"Education","Isocontour",0,2660,0
"1692",185465,2362,"Education","Isocontour",0,2560,0
"1693",185465,2363,"Education","Isocontour",1,1800,0
"1694",185465,2364,"Education","Isocontour",1,1770,0
"1695",185465,2365,"Education","Isocontour",0,1550,0
"1696",185465,2366,"Education","Isocontour",0,1150,0
"1697",185465,2367,"Education","Isocontour",1,1240,0
"1698",185465,2368,"Education","Isocontour",0,1100,0
"1699",185465,2369,"Education","Isocontour",0,1860,0
"1700",185465,2370,"Education","Isocontour",1,2590,0
"1701",185465,2371,"Education","Isocontour",0,1560,0
"1702",185465,2372,"Education","Scatter Plot",1,1290,0
"1703",185465,2373,"Education","Scatter Plot",0,8940,6
"1704",185465,2374,"Education","Scatter Plot",0,5760,1
"1705",185465,2375,"Education","Scatter Plot",1,250,0
"1706",185465,2376,"Education","Scatter Plot",0,5090,1
"1707",185465,2377,"Education","Scatter Plot",0,2750,0
"1708",185465,2378,"Education","Scatter Plot",1,7140,2
"1709",185465,2379,"Education","Scatter Plot",1,13320,0
"1710",185465,2380,"Education","Scatter Plot",0,4700,1
"1711",185465,2381,"Education","Scatter Plot",0,790,0
"1712",107899,2382,"ComputerScience","3D Rotation",1,10205,0
"1713",107899,2383,"ComputerScience","3D Rotation",0,11213,0
"1714",107899,2384,"ComputerScience","3D Rotation",0,19705,0
"1715",107899,2385,"ComputerScience","3D Rotation",1,32971,0
"1716",107899,2386,"ComputerScience","3D Rotation",0,31949,0
"1717",107899,2387,"ComputerScience","3D Rotation",1,7576,0
"1718",107899,2388,"ComputerScience","3D Rotation",0,19507,0
"1719",107899,2389,"ComputerScience","3D Rotation",0,10561,0
"1720",107899,2390,"ComputerScience","3D Rotation",0,12097,0
"1721",107899,2391,"ComputerScience","3D Rotation",1,6878,0
"1722",107899,2392,"ComputerScience","3D Rotation",0,26894,0
"1723",107899,2393,"ComputerScience","3D Rotation",0,22357,0
"1724",107899,2394,"ComputerScience","3D Rotation",0,22206,0
"1725",107899,2395,"ComputerScience","3D Rotation",0,10360,0
"1726",107899,2396,"ComputerScience","3D Rotation",0,18547,0
"1727",107899,2397,"ComputerScience","3D Rotation",1,12441,0
"1728",107899,2398,"ComputerScience","3D Rotation",0,27902,0
"1729",107899,2399,"ComputerScience","3D Rotation",0,12479,0
"1730",107899,2400,"ComputerScience","3D Rotation",0,11152,0
"1731",107899,2401,"ComputerScience","3D Rotation",0,10353,0
"1732",107899,2402,"ComputerScience","3D Rotation",0,14694,0
"1733",107899,2403,"ComputerScience","3D Rotation",0,20814,0
"1734",107899,2404,"ComputerScience","3D Rotation",0,12876,0
"1735",107899,2405,"ComputerScience","3D Rotation",0,7644,0
"1736",107899,2406,"ComputerScience","3D Rotation",0,15408,0
"1737",107899,2407,"ComputerScience","3D Rotation",0,9134,0
"1738",107899,2408,"ComputerScience","3D Rotation",0,18908,0
"1739",107899,2409,"ComputerScience","3D Rotation",0,20184,0
"1740",107899,2410,"ComputerScience","3D Rotation",0,16538,0
"1741",107899,2453,"ComputerScience","Pie Chart",0,4040,0
"1742",107899,2411,"ComputerScience","3D Rotation",0,13297,0
"1743",107899,2412,"ComputerScience","Isocontour",0,7740,2
"1744",107899,2413,"ComputerScience","Isocontour",0,5680,1
"1745",107899,2414,"ComputerScience","Isocontour",1,7100,1
"1746",107899,2415,"ComputerScience","Isocontour",1,5420,2
"1747",107899,2416,"ComputerScience","Isocontour",0,4250,1
"1748",107899,2417,"ComputerScience","Isocontour",0,4140,1
"1749",107899,2418,"ComputerScience","Isocontour",1,7130,1
"1750",107899,2419,"ComputerScience","Isocontour",1,4070,1
"1751",107899,2420,"ComputerScience","Isocontour",0,6380,1
"1752",107899,2421,"ComputerScience","Isocontour",1,3790,1
"1753",107899,2422,"ComputerScience","Isocontour",0,5250,1
"1754",107899,2423,"ComputerScience","Isocontour",1,5570,2
"1755",107899,2424,"ComputerScience","Isocontour",0,6450,2
"1756",107899,2425,"ComputerScience","Isocontour",1,8900,1
"1757",107899,2426,"ComputerScience","Isocontour",0,4210,1
"1758",107899,2427,"ComputerScience","Isocontour",1,5210,1
"1759",107899,2428,"ComputerScience","Isocontour",0,6250,1
"1760",107899,2429,"ComputerScience","Isocontour",0,8000,2
"1761",107899,2430,"ComputerScience","Isocontour",1,6840,1
"1762",107899,2431,"ComputerScience","Isocontour",0,8670,1
"1763",107899,2432,"ComputerScience","Scatter Plot",0,7100,1
"1764",107899,2433,"ComputerScience","Scatter Plot",0,12410,3
"1765",107899,2434,"ComputerScience","Scatter Plot",0,16020,1
"1766",107899,2435,"ComputerScience","Scatter Plot",1,5320,0
"1767",107899,2436,"ComputerScience","Scatter Plot",0,6560,0
"1768",107899,2437,"ComputerScience","Scatter Plot",1,10460,2
"1769",107899,2438,"ComputerScience","Scatter Plot",1,7720,2
"1770",107899,2439,"ComputerScience","Scatter Plot",1,1510,1
"1771",107899,2440,"ComputerScience","Scatter Plot",0,3930,1
"1772",107899,2441,"ComputerScience","Scatter Plot",1,2030,1
"1773",107899,2442,"ComputerScience","Pie Chart",1,7830,0
"1774",107899,2443,"ComputerScience","Pie Chart",1,17390,0
"1775",107899,2444,"ComputerScience","Pie Chart",0,8660,0
"1776",107899,2445,"ComputerScience","Pie Chart",0,4700,0
"1777",107899,2446,"ComputerScience","Pie Chart",1,7700,0
"1778",107899,2447,"ComputerScience","Pie Chart",1,10590,0
"1779",107899,2448,"ComputerScience","Pie Chart",1,8940,0
"1780",107899,2449,"ComputerScience","Pie Chart",1,3400,0
"1781",107899,2450,"ComputerScience","Pie Chart",1,2270,0
"1782",107899,2451,"ComputerScience","Pie Chart",0,7580,0
"1783",107899,2452,"ComputerScience","Pie Chart",0,5850,0
"1784",107899,2454,"ComputerScience","Pie Chart",1,3060,0
"1785",107899,2455,"ComputerScience","Pie Chart",0,5460,0
"1786",107899,2456,"ComputerScience","Pie Chart",1,4800,0
"1787",107899,2457,"ComputerScience","Pie Chart",1,5120,0
"1788",107899,2458,"ComputerScience","Pie Chart",0,6570,0
"1789",107899,2459,"ComputerScience","Pie Chart",1,4820,0
"1790",107899,2460,"ComputerScience","Pie Chart",0,6310,0
"1791",107899,2461,"ComputerScience","Pie Chart",0,7270,0
"1792",107899,2462,"ComputerScience","Pie Chart",1,10520,0
"1793",107899,2463,"ComputerScience","Pie Chart",0,4220,0
"1794",107899,2464,"ComputerScience","Pie Chart",1,7010,0
"1795",107899,2465,"ComputerScience","Pie Chart",1,4450,0
"1796",107899,2466,"ComputerScience","Pie Chart",0,6080,0
"1797",107899,2467,"ComputerScience","Pie Chart",1,6000,0
"1798",107899,2468,"ComputerScience","Pie Chart",0,6030,0
"1799",107899,2469,"ComputerScience","Pie Chart",1,7860,0
"1800",107899,2470,"ComputerScience","Pie Chart",1,6600,0
"1801",107899,2471,"ComputerScience","Pie Chart",1,3410,0
"1802",332599,2472,"Chemistry","3D Rotation",1,14267,0
"1803",332599,2473,"Chemistry","3D Rotation",1,10243,0
"1804",332599,2474,"Chemistry","3D Rotation",1,13493,0
"1805",332599,2475,"Chemistry","3D Rotation",1,12050,0
"1806",332599,2476,"Chemistry","3D Rotation",1,18496,0
"1807",332599,2477,"Chemistry","3D Rotation",1,12170,0
"1808",332599,2478,"Chemistry","3D Rotation",1,26196,0
"1809",332599,2479,"Chemistry","3D Rotation",1,53904,0
"1810",332599,2480,"Chemistry","3D Rotation",1,18227,0
"1811",332599,2481,"Chemistry","3D Rotation",1,14168,0
"1812",332599,2482,"Chemistry","3D Rotation",1,12324,0
"1813",332599,2483,"Chemistry","3D Rotation",0,99245,0
"1814",332599,2484,"Chemistry","3D Rotation",1,15966,0
"1815",332599,2485,"Chemistry","3D Rotation",1,28303,0
"1816",332599,2486,"Chemistry","3D Rotation",0,108853,0
"1817",332599,2487,"Chemistry","3D Rotation",1,13496,0
"1818",332599,2488,"Chemistry","3D Rotation",1,15433,0
"1819",332599,2489,"Chemistry","3D Rotation",1,20106,0
"1820",332599,2490,"Chemistry","3D Rotation",0,23184,0
"1821",332599,2491,"Chemistry","3D Rotation",0,52157,0
"1822",332599,2492,"Chemistry","3D Rotation",0,26357,0
"1823",332599,2493,"Chemistry","3D Rotation",1,33163,0
"1824",332599,2494,"Chemistry","3D Rotation",1,12963,0
"1825",332599,2495,"Chemistry","3D Rotation",1,15551,0
"1826",332599,2496,"Chemistry","3D Rotation",0,23623,0
"1827",332599,2497,"Chemistry","3D Rotation",1,11657,0
"1828",332599,2498,"Chemistry","3D Rotation",1,18324,0
"1829",332599,2499,"Chemistry","3D Rotation",0,8808,0
"1830",332599,2500,"Chemistry","3D Rotation",1,46539,0
"1831",332599,2501,"Chemistry","3D Rotation",0,21399,0
"1832",332599,2502,"Chemistry","Pie Chart",1,5810,0
"1833",332599,2503,"Chemistry","Pie Chart",1,2880,0
"1834",332599,2504,"Chemistry","Pie Chart",0,32650,0
"1835",332599,2505,"Chemistry","Pie Chart",1,8890,0
"1836",332599,2506,"Chemistry","Pie Chart",1,10290,0
"1837",332599,2507,"Chemistry","Pie Chart",1,6220,0
"1838",332599,2508,"Chemistry","Pie Chart",1,6760,0
"1839",332599,2509,"Chemistry","Pie Chart",1,4830,0
"1840",332599,2510,"Chemistry","Pie Chart",1,4720,0
"1841",332599,2511,"Chemistry","Pie Chart",0,5770,0
"1842",332599,2512,"Chemistry","Pie Chart",1,24260,0
"1843",332599,2513,"Chemistry","Pie Chart",0,7110,0
"1844",332599,2514,"Chemistry","Pie Chart",1,6970,0
"1845",332599,2515,"Chemistry","Pie Chart",0,7100,0
"1846",332599,2516,"Chemistry","Pie Chart",1,8130,0
"1847",332599,2517,"Chemistry","Pie Chart",1,5020,0
"1848",332599,2518,"Chemistry","Pie Chart",1,3380,0
"1849",332599,2519,"Chemistry","Pie Chart",1,8090,0
"1850",332599,2520,"Chemistry","Pie Chart",0,4240,0
"1851",332599,2521,"Chemistry","Pie Chart",0,7770,0
"1852",332599,2522,"Chemistry","Pie Chart",1,5580,0
"1853",332599,2523,"Chemistry","Pie Chart",0,10740,0
"1854",332599,2524,"Chemistry","Pie Chart",1,6320,0
"1855",332599,2525,"Chemistry","Pie Chart",1,17710,0
"1856",332599,2526,"Chemistry","Pie Chart",0,19270,0
"1857",332599,2527,"Chemistry","Pie Chart",1,2630,0
"1858",332599,2528,"Chemistry","Pie Chart",1,3140,0
"1859",332599,2529,"Chemistry","Pie Chart",1,7560,0
"1860",332599,2530,"Chemistry","Pie Chart",1,3140,0
"1861",332599,2531,"Chemistry","Pie Chart",1,3570,0
"1862",332599,2532,"Chemistry","Scatter Plot",1,13000,2
"1863",332599,2533,"Chemistry","Scatter Plot",1,10010,1
"1864",332599,2534,"Chemistry","Scatter Plot",1,9620,2
"1865",332599,2535,"Chemistry","Scatter Plot",0,23130,1
"1866",332599,2536,"Chemistry","Scatter Plot",1,7350,1
"1867",332599,2537,"Chemistry","Scatter Plot",1,20400,2
"1868",332599,2538,"Chemistry","Scatter Plot",0,16430,2
"1869",332599,2539,"Chemistry","Scatter Plot",1,5450,1
"1870",332599,2540,"Chemistry","Scatter Plot",1,22530,2
"1871",332599,2541,"Chemistry","Scatter Plot",1,3280,1
"1872",332599,2542,"Chemistry","Isocontour",1,11050,2
"1873",332599,2543,"Chemistry","Isocontour",1,5320,1
"1874",332599,2544,"Chemistry","Isocontour",1,6230,2
"1875",332599,2545,"Chemistry","Isocontour",1,9620,1
"1876",332599,2546,"Chemistry","Isocontour",0,3190,1
"1877",332599,2547,"Chemistry","Isocontour",1,8430,2
"1878",332599,2548,"Chemistry","Isocontour",1,4530,1
"1879",332599,2549,"Chemistry","Isocontour",1,2750,1
"1880",332599,2550,"Chemistry","Isocontour",1,3850,2
"1881",332599,2551,"Chemistry","Isocontour",1,5070,2
"1882",332599,2552,"Chemistry","Isocontour",1,4020,1
"1883",332599,2553,"Chemistry","Isocontour",0,4250,2
"1884",332599,2554,"Chemistry","Isocontour",0,6300,2
"1885",332599,2555,"Chemistry","Isocontour",1,5580,1
"1886",332599,2556,"Chemistry","Isocontour",1,5250,2
"1887",332599,2557,"Chemistry","Isocontour",1,4470,1
"1888",332599,2558,"Chemistry","Isocontour",1,5240,1
"1889",332599,2559,"Chemistry","Isocontour",0,5590,2
"1890",332599,2560,"Chemistry","Isocontour",1,2670,1
"1891",332599,2561,"Chemistry","Isocontour",0,3520,1
"1892",418479,2562,"Chemistry","3D Rotation",1,19849,0
"1893",418479,2563,"Chemistry","3D Rotation",1,17640,0
"1894",418479,2564,"Chemistry","3D Rotation",1,9360,0
"1895",418479,2565,"Chemistry","3D Rotation",1,8526,0
"1896",418479,2566,"Chemistry","3D Rotation",1,46856,0
"1897",418479,2567,"Chemistry","3D Rotation",1,16040,0
"1898",418479,2568,"Chemistry","3D Rotation",1,17944,0
"1899",418479,2569,"Chemistry","3D Rotation",1,35448,0
"1900",418479,2570,"Chemistry","3D Rotation",1,20616,0
"1901",760390,3116,"ComputerScience","3D Rotation",1,233102,0
"1902",418479,2571,"Chemistry","3D Rotation",1,47720,0
"1903",418479,2572,"Chemistry","3D Rotation",1,40720,0
"1904",418479,2573,"Chemistry","3D Rotation",1,18248,0
"1905",418479,2574,"Chemistry","3D Rotation",1,11208,0
"1906",418479,2575,"Chemistry","3D Rotation",1,31792,0
"1907",418479,2576,"Chemistry","3D Rotation",1,83417,0
"1908",418479,2577,"Chemistry","3D Rotation",1,27095,0
"1909",418479,2578,"Chemistry","3D Rotation",1,18905,0
"1910",418479,2579,"Chemistry","3D Rotation",1,38320,0
"1911",418479,2580,"Chemistry","3D Rotation",1,24792,0
"1912",418479,2581,"Chemistry","3D Rotation",1,29913,0
"1913",418479,2582,"Chemistry","3D Rotation",0,74240,0
"1914",418479,2583,"Chemistry","3D Rotation",1,17975,0
"1915",418479,2584,"Chemistry","3D Rotation",0,38151,0
"1916",418479,2585,"Chemistry","3D Rotation",1,17361,0
"1917",418479,2586,"Chemistry","3D Rotation",1,24848,0
"1918",418479,2587,"Chemistry","3D Rotation",1,71535,0
"1919",418479,2588,"Chemistry","3D Rotation",1,45825,0
"1920",418479,2589,"Chemistry","3D Rotation",0,21968,0
"1921",418479,2590,"Chemistry","3D Rotation",0,35575,0
"1922",418479,2591,"Chemistry","3D Rotation",0,36257,0
"1923",418479,2592,"Chemistry","Isocontour",1,7420,1
"1924",418479,2593,"Chemistry","Isocontour",1,6890,1
"1925",418479,2594,"Chemistry","Isocontour",1,15610,2
"1926",418479,2595,"Chemistry","Isocontour",0,7250,1
"1927",418479,2596,"Chemistry","Isocontour",1,13080,4
"1928",418479,2597,"Chemistry","Isocontour",1,7340,2
"1929",418479,2598,"Chemistry","Isocontour",1,7500,1
"1930",418479,2599,"Chemistry","Isocontour",0,6970,2
"1931",418479,2600,"Chemistry","Isocontour",1,8090,2
"1932",418479,2601,"Chemistry","Isocontour",1,6450,1
"1933",418479,2602,"Chemistry","Isocontour",1,4330,2
"1934",418479,2603,"Chemistry","Isocontour",1,7770,1
"1935",418479,2604,"Chemistry","Isocontour",1,8600,2
"1936",418479,2605,"Chemistry","Isocontour",0,5530,1
"1937",418479,2606,"Chemistry","Isocontour",1,4250,1
"1938",418479,2607,"Chemistry","Isocontour",1,7180,1
"1939",418479,2608,"Chemistry","Isocontour",1,5480,2
"1940",418479,2609,"Chemistry","Isocontour",1,7170,2
"1941",418479,2610,"Chemistry","Isocontour",1,3320,1
"1942",418479,2611,"Chemistry","Isocontour",0,7740,1
"1943",418479,2612,"Chemistry","Pie Chart",1,4710,0
"1944",418479,2613,"Chemistry","Pie Chart",1,4680,0
"1945",418479,2614,"Chemistry","Pie Chart",0,9820,0
"1946",418479,2615,"Chemistry","Pie Chart",1,3750,0
"1947",418479,2616,"Chemistry","Pie Chart",1,3420,0
"1948",418479,2617,"Chemistry","Pie Chart",1,9270,0
"1949",418479,2618,"Chemistry","Pie Chart",1,5210,0
"1950",418479,2619,"Chemistry","Pie Chart",0,3750,0
"1951",418479,2620,"Chemistry","Pie Chart",1,3160,0
"1952",418479,2621,"Chemistry","Pie Chart",1,4630,0
"1953",418479,2622,"Chemistry","Pie Chart",1,14160,0
"1954",418479,2623,"Chemistry","Pie Chart",1,3070,0
"1955",418479,2624,"Chemistry","Pie Chart",1,3640,0
"1956",418479,2625,"Chemistry","Pie Chart",1,5710,0
"1957",418479,2626,"Chemistry","Pie Chart",0,16330,0
"1958",418479,2627,"Chemistry","Pie Chart",0,4870,0
"1959",418479,2628,"Chemistry","Pie Chart",0,4100,0
"1960",418479,2629,"Chemistry","Pie Chart",1,5570,0
"1961",418479,2630,"Chemistry","Pie Chart",0,3940,0
"1962",418479,2631,"Chemistry","Pie Chart",1,7190,0
"1963",418479,2632,"Chemistry","Pie Chart",1,6150,0
"1964",418479,2633,"Chemistry","Pie Chart",1,7680,0
"1965",418479,2634,"Chemistry","Pie Chart",0,6740,0
"1966",418479,2635,"Chemistry","Pie Chart",1,8500,0
"1967",418479,2636,"Chemistry","Pie Chart",1,4370,0
"1968",418479,2637,"Chemistry","Pie Chart",1,6240,0
"1969",418479,2638,"Chemistry","Pie Chart",1,7450,0
"1970",418479,2639,"Chemistry","Pie Chart",1,2230,0
"1971",418479,2640,"Chemistry","Pie Chart",1,5000,0
"1972",418479,2641,"Chemistry","Pie Chart",1,4470,0
"1973",418479,2642,"Chemistry","Scatter Plot",0,7420,0
"1974",418479,2643,"Chemistry","Scatter Plot",1,4760,0
"1975",418479,2644,"Chemistry","Scatter Plot",0,37200,0
"1976",418479,2645,"Chemistry","Scatter Plot",1,9590,0
"1977",418479,2646,"Chemistry","Scatter Plot",1,11240,0
"1978",760390,3117,"ComputerScience","3D Rotation",1,56855,0
"1979",418479,2647,"Chemistry","Scatter Plot",0,9910,0
"1980",418479,2648,"Chemistry","Scatter Plot",0,25480,0
"1981",418479,2649,"Chemistry","Scatter Plot",1,8210,0
"1982",418479,2650,"Chemistry","Scatter Plot",0,10560,0
"1983",418479,2651,"Chemistry","Scatter Plot",1,13860,0
"1984",259535,2652,"Chemistry","3D Rotation",1,18550,0
"1985",259535,2653,"Chemistry","3D Rotation",1,15725,0
"1986",259535,2654,"Chemistry","3D Rotation",1,11441,0
"1987",259535,2655,"Chemistry","3D Rotation",1,8261,0
"1988",259535,2656,"Chemistry","3D Rotation",1,20928,0
"1989",259535,2657,"Chemistry","3D Rotation",1,41681,0
"1990",259535,2658,"Chemistry","3D Rotation",1,48859,0
"1991",259535,2659,"Chemistry","3D Rotation",1,149061,0
"1992",259535,2660,"Chemistry","3D Rotation",1,15856,0
"1993",259535,2661,"Chemistry","3D Rotation",1,69007,0
"1994",799252,3035,"ComputerScience","3D Rotation",1,98701,0
"1995",259535,2662,"Chemistry","3D Rotation",0,29596,0
"1996",259535,2663,"Chemistry","3D Rotation",1,25789,0
"1997",259535,2664,"Chemistry","3D Rotation",1,15241,0
"1998",259535,2665,"Chemistry","3D Rotation",1,10647,0
"1999",259535,2666,"Chemistry","3D Rotation",1,43007,0
"2000",259535,2667,"Chemistry","3D Rotation",1,31559,0
"2001",259535,2668,"Chemistry","3D Rotation",1,22125,0
"2002",259535,2669,"Chemistry","3D Rotation",1,22254,0
"2003",259535,2670,"Chemistry","3D Rotation",1,28877,0
"2004",259535,2671,"Chemistry","3D Rotation",1,70087,0
"2005",259535,2672,"Chemistry","3D Rotation",1,22943,0
"2008",760390,3113,"ComputerScience","3D Rotation",1,77714,0
"2009",259535,2673,"Chemistry","3D Rotation",1,32280,0
"2010",259535,2674,"Chemistry","3D Rotation",1,32585,0
"2011",259535,2675,"Chemistry","3D Rotation",1,26563,0
"2012",259535,2676,"Chemistry","3D Rotation",1,149301,0
"2013",259535,2677,"Chemistry","3D Rotation",1,37462,0
"2014",259535,2678,"Chemistry","3D Rotation",1,57942,0
"2015",259535,2679,"Chemistry","3D Rotation",1,41102,0
"2016",259535,2680,"Chemistry","3D Rotation",1,34264,0
"2017",259535,2681,"Chemistry","3D Rotation",1,69129,0
"2018",259535,2682,"Chemistry","Isocontour",1,15780,1
"2023",259535,2683,"Chemistry","Isocontour",1,8710,1
"2024",259535,2684,"Chemistry","Isocontour",1,7810,2
"2025",259535,2685,"Chemistry","Isocontour",1,10510,2
"2026",259535,2686,"Chemistry","Isocontour",1,3720,1
"2027",259535,2687,"Chemistry","Isocontour",1,4150,1
"2028",259535,2688,"Chemistry","Isocontour",1,21500,2
"2029",259535,2708,"Chemistry","Scatter Plot",1,11790,1
"2030",259535,2689,"Chemistry","Isocontour",1,7000,1
"2031",259535,2690,"Chemistry","Isocontour",1,28560,4
"2032",259535,2691,"Chemistry","Isocontour",1,9960,1
"2033",259535,2692,"Chemistry","Isocontour",1,4070,1
"2034",259535,2693,"Chemistry","Isocontour",1,5610,1
"2035",259535,2694,"Chemistry","Isocontour",1,50440,7
"2036",259535,2709,"Chemistry","Scatter Plot",1,55060,3
"2037",259535,2695,"Chemistry","Isocontour",1,18380,3
"2038",259535,2696,"Chemistry","Isocontour",1,5060,1
"2039",259535,2697,"Chemistry","Isocontour",1,31960,3
"2040",259535,2698,"Chemistry","Isocontour",1,55520,7
"2041",259535,2699,"Chemistry","Isocontour",1,15370,2
"2042",259535,2700,"Chemistry","Isocontour",1,9150,2
"2043",259535,2710,"Chemistry","Scatter Plot",1,5160,1
"2044",259535,2701,"Chemistry","Isocontour",1,42690,8
"2045",259535,2702,"Chemistry","Scatter Plot",1,9070,1
"2046",259535,2703,"Chemistry","Scatter Plot",0,73010,6
"2047",259535,2704,"Chemistry","Scatter Plot",1,18600,7
"2048",259535,2705,"Chemistry","Scatter Plot",1,90720,8
"2049",259535,2706,"Chemistry","Scatter Plot",1,86440,11
"2050",259535,2707,"Chemistry","Scatter Plot",1,19080,1
"2051",259535,2720,"Chemistry","Pie Chart",1,29550,0
"2052",259535,2711,"Chemistry","Scatter Plot",1,27370,2
"2053",259535,2712,"Chemistry","Pie Chart",1,28260,0
"2054",259535,2713,"Chemistry","Pie Chart",1,26430,0
"2055",259535,2714,"Chemistry","Pie Chart",1,11080,0
"2056",259535,2715,"Chemistry","Pie Chart",1,8680,0
"2057",259535,2716,"Chemistry","Pie Chart",1,10320,0
"2058",259535,2717,"Chemistry","Pie Chart",1,23230,0
"2059",259535,2718,"Chemistry","Pie Chart",1,34450,0
"2060",259535,2719,"Chemistry","Pie Chart",1,12530,0
"2064",760390,3114,"ComputerScience","3D Rotation",0,136964,0
"2065",259535,2721,"Chemistry","Pie Chart",1,32170,0
"2066",259535,2722,"Chemistry","Pie Chart",0,69150,0
"2067",259535,2723,"Chemistry","Pie Chart",1,4700,0
"2068",259535,2724,"Chemistry","Pie Chart",1,13660,0
"2069",259535,2725,"Chemistry","Pie Chart",1,57060,0
"2070",259535,2726,"Chemistry","Pie Chart",1,8600,0
"2071",259535,2727,"Chemistry","Pie Chart",1,18250,0
"2072",259535,2728,"Chemistry","Pie Chart",1,12780,0
"2073",259535,2729,"Chemistry","Pie Chart",1,29550,0
"2079",259535,2730,"Chemistry","Pie Chart",1,38520,0
"2080",259535,2731,"Chemistry","Pie Chart",1,7510,0
"2081",259535,2732,"Chemistry","Pie Chart",1,13790,0
"2082",259535,2733,"Chemistry","Pie Chart",1,11170,0
"2083",259535,2734,"Chemistry","Pie Chart",1,45770,0
"2084",259535,2735,"Chemistry","Pie Chart",1,3290,0
"2085",259535,2736,"Chemistry","Pie Chart",0,53860,0
"2086",259535,2737,"Chemistry","Pie Chart",1,32030,0
"2087",259535,2738,"Chemistry","Pie Chart",1,11770,0
"2093",259535,2739,"Chemistry","Pie Chart",1,6770,0
"2094",259535,2740,"Chemistry","Pie Chart",1,10990,0
"2095",259535,2741,"Chemistry","Pie Chart",1,14370,0
"2167",647517,2832,"Chemistry","3D Rotation",1,13616,0
"2168",647517,2833,"Chemistry","3D Rotation",1,15740,0
"2169",647517,2834,"Chemistry","3D Rotation",1,13144,0
"2170",647517,2835,"Chemistry","3D Rotation",1,7677,0
"2171",647517,2836,"Chemistry","3D Rotation",1,30172,0
"2172",647517,2837,"Chemistry","3D Rotation",1,20573,0
"2173",647517,2838,"Chemistry","3D Rotation",1,19276,0
"2174",647517,2839,"Chemistry","3D Rotation",1,89899,0
"2175",647517,2840,"Chemistry","3D Rotation",1,44612,0
"2176",647517,2841,"Chemistry","3D Rotation",1,53489,0
"2177",647517,2842,"Chemistry","3D Rotation",1,14988,0
"2178",647517,2843,"Chemistry","3D Rotation",1,52755,0
"2179",647517,2844,"Chemistry","3D Rotation",1,16765,0
"2180",647517,2845,"Chemistry","3D Rotation",1,31075,0
"2181",647517,2846,"Chemistry","3D Rotation",1,23859,0
"2182",647517,2847,"Chemistry","3D Rotation",1,25110,0
"2183",647517,2848,"Chemistry","3D Rotation",1,13538,0
"2184",647517,2849,"Chemistry","3D Rotation",1,18990,0
"2185",647517,2850,"Chemistry","3D Rotation",1,41821,0
"2186",647517,2851,"Chemistry","3D Rotation",1,39016,0
"2187",647517,2852,"Chemistry","3D Rotation",1,37672,0
"2188",647517,2853,"Chemistry","3D Rotation",1,23544,0
"2189",647517,2854,"Chemistry","3D Rotation",1,36859,0
"2190",647517,2855,"Chemistry","3D Rotation",0,16580,0
"2191",647517,2856,"Chemistry","3D Rotation",0,26785,0
"2192",647517,2857,"Chemistry","3D Rotation",1,34023,0
"2193",647517,2858,"Chemistry","3D Rotation",1,27355,0
"2194",647517,2859,"Chemistry","3D Rotation",1,69278,0
"2195",647517,2860,"Chemistry","3D Rotation",0,52116,0
"2196",647517,2861,"Chemistry","3D Rotation",0,47131,0
"2197",647517,2862,"Chemistry","Scatter Plot",1,9410,1
"2198",647517,2863,"Chemistry","Scatter Plot",1,5710,1
"2199",647517,2864,"Chemistry","Scatter Plot",1,6950,1
"2200",647517,2865,"Chemistry","Scatter Plot",1,7980,2
"2201",647517,2866,"Chemistry","Scatter Plot",1,15650,5
"2202",647517,2867,"Chemistry","Scatter Plot",1,12330,3
"2203",647517,2868,"Chemistry","Scatter Plot",1,2580,1
"2204",647517,2869,"Chemistry","Scatter Plot",1,4010,1
"2205",647517,2870,"Chemistry","Scatter Plot",1,5630,1
"2206",647517,2871,"Chemistry","Scatter Plot",1,13870,3
"2207",647517,2872,"Chemistry","Pie Chart",1,4520,0
"2208",647517,2873,"Chemistry","Pie Chart",0,4390,0
"2209",647517,2874,"Chemistry","Pie Chart",1,6860,0
"2210",647517,2875,"Chemistry","Pie Chart",1,4540,0
"2211",647517,2876,"Chemistry","Pie Chart",1,8700,0
"2212",647517,2877,"Chemistry","Pie Chart",1,4520,0
"2213",647517,2878,"Chemistry","Pie Chart",1,4970,0
"2214",647517,2879,"Chemistry","Pie Chart",1,4510,0
"2215",647517,2880,"Chemistry","Pie Chart",1,7110,0
"2216",647517,2881,"Chemistry","Pie Chart",0,6700,0
"2217",647517,2882,"Chemistry","Pie Chart",1,6050,0
"2218",647517,2883,"Chemistry","Pie Chart",0,6980,0
"2219",647517,2884,"Chemistry","Pie Chart",1,6330,0
"2220",647517,2885,"Chemistry","Pie Chart",1,2700,0
"2221",647517,2886,"Chemistry","Pie Chart",1,2460,0
"2222",647517,2887,"Chemistry","Pie Chart",1,3830,0
"2223",647517,2888,"Chemistry","Pie Chart",0,4690,0
"2224",647517,2889,"Chemistry","Pie Chart",1,5680,0
"2225",647517,2890,"Chemistry","Pie Chart",1,2030,0
"2226",647517,2891,"Chemistry","Pie Chart",1,4990,0
"2227",647517,2892,"Chemistry","Pie Chart",1,9070,0
"2228",647517,2893,"Chemistry","Pie Chart",1,4340,0
"2229",647517,2894,"Chemistry","Pie Chart",1,2640,0
"2230",647517,2895,"Chemistry","Pie Chart",0,6100,0
"2231",647517,2896,"Chemistry","Pie Chart",1,3490,0
"2232",647517,2897,"Chemistry","Pie Chart",1,8320,0
"2233",647517,2898,"Chemistry","Pie Chart",0,5340,0
"2234",647517,2899,"Chemistry","Pie Chart",1,4680,0
"2235",647517,2900,"Chemistry","Pie Chart",1,4300,0
"2236",647517,2901,"Chemistry","Pie Chart",1,8030,0
"2237",647517,2902,"Chemistry","Isocontour",0,8370,2
"2238",647517,2903,"Chemistry","Isocontour",1,5700,2
"2239",647517,2904,"Chemistry","Isocontour",0,4260,1
"2240",647517,2905,"Chemistry","Isocontour",1,7280,2
"2241",647517,2906,"Chemistry","Isocontour",1,3610,1
"2242",647517,2907,"Chemistry","Isocontour",1,3490,1
"2243",647517,2908,"Chemistry","Isocontour",0,7860,2
"2244",647517,2909,"Chemistry","Isocontour",1,4440,1
"2245",647517,2910,"Chemistry","Isocontour",1,4480,1
"2246",647517,2911,"Chemistry","Isocontour",1,4270,1
"2247",647517,2912,"Chemistry","Isocontour",1,3970,1
"2248",647517,2913,"Chemistry","Isocontour",0,4270,1
"2249",647517,2914,"Chemistry","Isocontour",1,4740,1
"2250",647517,2915,"Chemistry","Isocontour",1,3410,1
"2251",647517,2916,"Chemistry","Isocontour",1,4720,2
"2252",647517,2917,"Chemistry","Isocontour",1,3450,1
"2253",647517,2918,"Chemistry","Isocontour",1,3390,1
"2254",647517,2919,"Chemistry","Isocontour",1,2900,1
"2255",647517,2920,"Chemistry","Isocontour",1,4100,1
"2256",647517,2921,"Chemistry","Isocontour",0,3280,1
"2257",688752,2922,"Chemistry","3D Rotation",1,35858,0
"2258",688752,2923,"Chemistry","3D Rotation",1,20594,0
"2259",688752,2924,"Chemistry","3D Rotation",1,19064,0
"2260",688752,2925,"Chemistry","3D Rotation",1,20674,0
"2261",688752,2926,"Chemistry","3D Rotation",1,65949,0
"2262",688752,2927,"Chemistry","3D Rotation",1,57989,0
"2263",688752,2928,"Chemistry","3D Rotation",1,37221,0
"2264",688752,2929,"Chemistry","3D Rotation",1,121440,0
"2265",688752,2930,"Chemistry","3D Rotation",1,35872,0
"2266",688752,2931,"Chemistry","3D Rotation",1,74536,0
"2267",688752,2932,"Chemistry","3D Rotation",1,86753,0
"2268",688752,2933,"Chemistry","3D Rotation",1,26774,0
"2269",688752,2934,"Chemistry","3D Rotation",1,28631,0
"2270",688752,2935,"Chemistry","3D Rotation",1,25166,0
"2271",688752,2936,"Chemistry","3D Rotation",1,22987,0
"2272",688752,2937,"Chemistry","3D Rotation",1,114972,0
"2273",688752,2938,"Chemistry","3D Rotation",1,44040,0
"2274",688752,2939,"Chemistry","3D Rotation",0,16862,0
"2275",688752,2940,"Chemistry","3D Rotation",1,28798,0
"2276",688752,2941,"Chemistry","3D Rotation",1,95151,0
"2277",688752,2942,"Chemistry","3D Rotation",1,66382,0
"2278",688752,2943,"Chemistry","3D Rotation",1,18379,0
"2279",688752,2944,"Chemistry","3D Rotation",1,34594,0
"2280",688752,2945,"Chemistry","3D Rotation",1,21616,0
"2281",688752,2946,"Chemistry","3D Rotation",1,75976,0
"2282",688752,2947,"Chemistry","3D Rotation",1,101956,0
"2283",688752,2948,"Chemistry","3D Rotation",1,38761,0
"2284",688752,2949,"Chemistry","3D Rotation",1,26422,0
"2285",688752,2950,"Chemistry","3D Rotation",1,194854,0
"2286",688752,2951,"Chemistry","3D Rotation",1,79113,0
"2287",688752,2952,"Chemistry","Pie Chart",0,6970,0
"2288",688752,2953,"Chemistry","Pie Chart",1,5720,0
"2289",688752,2954,"Chemistry","Pie Chart",1,8350,0
"2290",688752,2955,"Chemistry","Pie Chart",1,4280,0
"2291",688752,2956,"Chemistry","Pie Chart",1,3150,0
"2292",688752,2957,"Chemistry","Pie Chart",1,15360,0
"2293",688752,2958,"Chemistry","Pie Chart",1,19300,0
"2294",688752,2959,"Chemistry","Pie Chart",1,7920,0
"2295",688752,2960,"Chemistry","Pie Chart",0,21510,0
"2296",688752,2961,"Chemistry","Pie Chart",1,3250,0
"2297",688752,2962,"Chemistry","Pie Chart",1,4870,0
"2298",688752,2963,"Chemistry","Pie Chart",1,13270,0
"2299",688752,2964,"Chemistry","Pie Chart",1,31750,0
"2300",688752,2965,"Chemistry","Pie Chart",1,7500,0
"2301",688752,2966,"Chemistry","Pie Chart",1,12090,0
"2302",688752,2967,"Chemistry","Pie Chart",1,17420,0
"2303",688752,2968,"Chemistry","Pie Chart",1,5610,0
"2304",688752,2969,"Chemistry","Pie Chart",1,20980,0
"2305",688752,2970,"Chemistry","Pie Chart",1,11910,0
"2306",688752,2971,"Chemistry","Pie Chart",1,5450,0
"2307",688752,2972,"Chemistry","Pie Chart",1,14460,0
"2308",688752,2973,"Chemistry","Pie Chart",1,8740,0
"2309",688752,2974,"Chemistry","Pie Chart",1,2790,0
"2310",688752,2975,"Chemistry","Pie Chart",1,3290,0
"2311",688752,2976,"Chemistry","Pie Chart",1,16470,0
"2312",688752,2977,"Chemistry","Pie Chart",1,1910,0
"2313",688752,2978,"Chemistry","Pie Chart",1,6530,0
"2314",688752,2979,"Chemistry","Pie Chart",1,8920,0
"2315",688752,2980,"Chemistry","Pie Chart",1,11790,0
"2316",688752,2981,"Chemistry","Pie Chart",1,17370,0
"2317",688752,2982,"Chemistry","Isocontour",0,23740,2
"2318",688752,2983,"Chemistry","Isocontour",1,8980,2
"2319",688752,2984,"Chemistry","Isocontour",1,8870,1
"2320",688752,2985,"Chemistry","Isocontour",1,8920,3
"2321",688752,2986,"Chemistry","Isocontour",1,14430,3
"2322",799252,3033,"ComputerScience","3D Rotation",0,150855,0
"2323",799252,3034,"ComputerScience","3D Rotation",0,63087,0
"2324",688752,2987,"Chemistry","Isocontour",1,6330,3
"2325",688752,2988,"Chemistry","Isocontour",1,6660,2
"2326",688752,2989,"Chemistry","Isocontour",1,11820,3
"2327",688752,2990,"Chemistry","Isocontour",1,6680,1
"2328",688752,2991,"Chemistry","Isocontour",1,5750,1
"2329",688752,2992,"Chemistry","Isocontour",0,12260,1
"2330",688752,2993,"Chemistry","Isocontour",0,13310,1
"2331",688752,2994,"Chemistry","Isocontour",1,2770,1
"2332",688752,2995,"Chemistry","Isocontour",1,37210,1
"2333",688752,2996,"Chemistry","Isocontour",1,9910,1
"2334",688752,2997,"Chemistry","Isocontour",1,10730,4
"2335",688752,2998,"Chemistry","Isocontour",1,35300,2
"2336",688752,2999,"Chemistry","Isocontour",1,3920,3
"2337",688752,3000,"Chemistry","Isocontour",1,3790,2
"2338",688752,3001,"Chemistry","Isocontour",1,3610,3
"2339",688752,3002,"Chemistry","Scatter Plot",1,60260,1
"2340",688752,3003,"Chemistry","Scatter Plot",1,14620,2
"2341",688752,3004,"Chemistry","Scatter Plot",0,33630,4
"2342",688752,3005,"Chemistry","Scatter Plot",1,40920,3
"2343",688752,3006,"Chemistry","Scatter Plot",1,28080,3
"2344",688752,3007,"Chemistry","Scatter Plot",1,20060,3
"2345",688752,3008,"Chemistry","Scatter Plot",1,9770,2
"2346",688752,3009,"Chemistry","Scatter Plot",1,7800,1
"2347",688752,3010,"Chemistry","Scatter Plot",1,15780,2
"2348",688752,3011,"Chemistry","Scatter Plot",1,21150,2
"2349",799252,3012,"ComputerScience","3D Rotation",1,47201,0
"2350",799252,3013,"ComputerScience","3D Rotation",1,60309,0
"2351",799252,3014,"ComputerScience","3D Rotation",1,45086,0
"2352",799252,3015,"ComputerScience","3D Rotation",1,19704,0
"2353",799252,3016,"ComputerScience","3D Rotation",0,302357,0
"2354",799252,3017,"ComputerScience","3D Rotation",1,177210,0
"2355",799252,3018,"ComputerScience","3D Rotation",0,154682,0
"2356",799252,3019,"ComputerScience","3D Rotation",1,85509,0
"2357",799252,3020,"ComputerScience","3D Rotation",1,99279,0
"2358",799252,3021,"ComputerScience","3D Rotation",0,120279,0
"2359",799252,3022,"ComputerScience","3D Rotation",1,79328,0
"2360",799252,3023,"ComputerScience","3D Rotation",1,81448,0
"2361",799252,3024,"ComputerScience","3D Rotation",0,143977,0
"2362",799252,3025,"ComputerScience","3D Rotation",0,211749,0
"2363",799252,3026,"ComputerScience","3D Rotation",1,234580,0
"2364",799252,3027,"ComputerScience","3D Rotation",1,69905,0
"2365",799252,3028,"ComputerScience","3D Rotation",0,79582,0
"2366",799252,3029,"ComputerScience","3D Rotation",1,131156,0
"2367",799252,3030,"ComputerScience","3D Rotation",1,94100,0
"2368",799252,3031,"ComputerScience","3D Rotation",0,98604,0
"2369",799252,3032,"ComputerScience","3D Rotation",0,192054,0
"2370",799252,3036,"ComputerScience","3D Rotation",0,60664,0
"2371",799252,3037,"ComputerScience","3D Rotation",1,86471,0
"2372",799252,3038,"ComputerScience","3D Rotation",0,45060,0
"2373",799252,3039,"ComputerScience","3D Rotation",1,73685,0
"2374",799252,3040,"ComputerScience","3D Rotation",1,67126,0
"2375",799252,3041,"ComputerScience","3D Rotation",0,29119,0
"2376",799252,3042,"ComputerScience","Pie Chart",0,42370,0
"2377",799252,3043,"ComputerScience","Pie Chart",1,11960,0
"2378",799252,3044,"ComputerScience","Pie Chart",1,262190,0
"2379",799252,3045,"ComputerScience","Pie Chart",1,3790,0
"2380",799252,3046,"ComputerScience","Pie Chart",1,3110,0
"2381",799252,3047,"ComputerScience","Pie Chart",1,6020,0
"2382",799252,3048,"ComputerScience","Pie Chart",0,5240,0
"2383",799252,3049,"ComputerScience","Pie Chart",1,19710,0
"2384",799252,3050,"ComputerScience","Pie Chart",1,10190,0
"2385",799252,3051,"ComputerScience","Pie Chart",0,5490,0
"2386",799252,3052,"ComputerScience","Pie Chart",0,22560,0
"2387",799252,3053,"ComputerScience","Pie Chart",0,16700,0
"2388",799252,3054,"ComputerScience","Pie Chart",1,18720,0
"2389",799252,3055,"ComputerScience","Pie Chart",1,21760,0
"2390",799252,3056,"ComputerScience","Pie Chart",1,15890,0
"2391",799252,3057,"ComputerScience","Pie Chart",1,15280,0
"2392",799252,3058,"ComputerScience","Pie Chart",1,21560,0
"2393",799252,3059,"ComputerScience","Pie Chart",1,4880,0
"2394",799252,3060,"ComputerScience","Pie Chart",1,3790,0
"2395",799252,3061,"ComputerScience","Pie Chart",0,5690,0
"2396",799252,3062,"ComputerScience","Pie Chart",1,14250,0
"2397",799252,3063,"ComputerScience","Pie Chart",1,7700,0
"2398",799252,3064,"ComputerScience","Pie Chart",0,23570,0
"2399",799252,3065,"ComputerScience","Pie Chart",1,4870,0
"2400",799252,3066,"ComputerScience","Pie Chart",1,24130,0
"2401",799252,3067,"ComputerScience","Pie Chart",0,29810,0
"2402",799252,3068,"ComputerScience","Pie Chart",1,5220,0
"2403",799252,3069,"ComputerScience","Pie Chart",1,4300,0
"2404",799252,3070,"ComputerScience","Pie Chart",1,5350,0
"2405",799252,3071,"ComputerScience","Pie Chart",1,16930,0
"2406",799252,3072,"ComputerScience","Isocontour",0,119500,3
"2407",799252,3073,"ComputerScience","Isocontour",0,1820,0
"2408",799252,3074,"ComputerScience","Isocontour",0,35210,2
"2409",799252,3075,"ComputerScience","Isocontour",0,5820,1
"2410",799252,3076,"ComputerScience","Isocontour",0,46060,2
"2411",799252,3077,"ComputerScience","Isocontour",0,52200,3
"2412",799252,3078,"ComputerScience","Isocontour",0,5110,1
"2413",799252,3079,"ComputerScience","Isocontour",0,6670,1
"2414",799252,3080,"ComputerScience","Isocontour",1,7480,2
"2415",799252,3081,"ComputerScience","Isocontour",1,8190,2
"2416",799252,3082,"ComputerScience","Isocontour",0,8870,3
"2417",799252,3083,"ComputerScience","Isocontour",0,4090,1
"2418",799252,3084,"ComputerScience","Isocontour",1,4960,2
"2419",799252,3085,"ComputerScience","Isocontour",1,6420,2
"2420",799252,3086,"ComputerScience","Isocontour",0,4040,1
"2421",799252,3087,"ComputerScience","Isocontour",0,3980,1
"2422",799252,3088,"ComputerScience","Isocontour",1,4180,1
"2423",799252,3089,"ComputerScience","Isocontour",0,4330,2
"2424",799252,3090,"ComputerScience","Isocontour",1,4430,1
"2425",799252,3091,"ComputerScience","Isocontour",1,8850,1
"2426",799252,3092,"ComputerScience","Scatter Plot",0,6120,0
"2427",799252,3093,"ComputerScience","Scatter Plot",1,433430,0
"2428",799252,3094,"ComputerScience","Scatter Plot",0,970,0
"2429",799252,3095,"ComputerScience","Scatter Plot",0,8690,0
"2430",799252,3096,"ComputerScience","Scatter Plot",0,7520,0
"2431",799252,3097,"ComputerScience","Scatter Plot",1,4290,0
"2432",799252,3098,"ComputerScience","Scatter Plot",0,3670,0
"2433",799252,3099,"ComputerScience","Scatter Plot",0,10360,0
"2434",799252,3100,"ComputerScience","Scatter Plot",0,3760,0
"2435",799252,3101,"ComputerScience","Scatter Plot",1,12370,0
"2436",760390,3102,"ComputerScience","3D Rotation",1,3722,0
"2437",760390,3103,"ComputerScience","3D Rotation",0,4990,0
"2438",760390,3104,"ComputerScience","3D Rotation",1,41144,0
"2439",760390,3105,"ComputerScience","3D Rotation",1,14678,0
"2440",760390,3106,"ComputerScience","3D Rotation",0,296956,0
"2441",760390,3107,"ComputerScience","3D Rotation",1,173765,0
"2442",760390,3108,"ComputerScience","3D Rotation",0,136350,0
"2443",760390,3109,"ComputerScience","3D Rotation",1,66434,0
"2444",760390,3110,"ComputerScience","3D Rotation",1,93298,0
"2445",760390,3111,"ComputerScience","3D Rotation",1,104884,0
"2446",760390,3112,"ComputerScience","3D Rotation",1,87514,0
"2447",760390,3118,"ComputerScience","3D Rotation",0,84954,0
"2448",760390,3119,"ComputerScience","3D Rotation",1,122661,0
"2449",760390,3120,"ComputerScience","3D Rotation",1,92244,0
"2450",760390,3121,"ComputerScience","3D Rotation",0,109701,0
"2451",760390,3122,"ComputerScience","3D Rotation",0,116210,0
"2452",760390,3123,"ComputerScience","3D Rotation",0,167582,0
"2453",760390,3124,"ComputerScience","3D Rotation",0,49738,0
"2454",760390,3125,"ComputerScience","3D Rotation",1,93650,0
"2455",760390,3126,"ComputerScience","3D Rotation",0,61193,0
"2456",760390,3127,"ComputerScience","3D Rotation",0,86827,0
"2457",760390,3128,"ComputerScience","3D Rotation",1,46368,0
"2458",760390,3129,"ComputerScience","3D Rotation",1,83109,0
"2459",760390,3130,"ComputerScience","3D Rotation",0,58786,0
"2460",760390,3131,"ComputerScience","3D Rotation",0,29096,0
"2461",760390,3132,"ComputerScience","Pie Chart",0,70010,0
"2462",760390,3133,"ComputerScience","Pie Chart",0,391200,0
"2463",760390,3134,"ComputerScience","Pie Chart",1,1120,0
"2464",760390,3135,"ComputerScience","Pie Chart",0,11590,0
"2465",760390,3136,"ComputerScience","Pie Chart",0,17610,0
"2466",760390,3137,"ComputerScience","Pie Chart",0,43470,0
"2467",760390,3138,"ComputerScience","Pie Chart",0,3570,0
"2468",760390,3139,"ComputerScience","Pie Chart",1,5220,0
"2469",760390,3140,"ComputerScience","Pie Chart",1,18360,0
"2470",760390,3141,"ComputerScience","Pie Chart",1,9810,0
"2471",760390,3142,"ComputerScience","Pie Chart",1,10240,0
"2472",760390,3143,"ComputerScience","Pie Chart",0,36700,0
"2473",760390,3144,"ComputerScience","Pie Chart",1,25280,0
"2474",760390,3145,"ComputerScience","Pie Chart",1,43990,0
"2475",760390,3146,"ComputerScience","Pie Chart",1,46230,0
"2476",760390,3147,"ComputerScience","Pie Chart",1,42330,0
"2477",760390,3148,"ComputerScience","Pie Chart",1,18860,0
"2478",760390,3149,"ComputerScience","Pie Chart",1,33170,0
"2479",760390,3150,"ComputerScience","Pie Chart",0,4950,0
"2480",760390,3151,"ComputerScience","Pie Chart",1,37760,0
"2481",760390,3152,"ComputerScience","Pie Chart",1,4330,0
"2482",760390,3153,"ComputerScience","Pie Chart",0,23550,0
"2483",760390,3154,"ComputerScience","Pie Chart",1,4910,0
"2484",760390,3155,"ComputerScience","Pie Chart",1,47300,0
"2485",760390,3156,"ComputerScience","Pie Chart",1,25420,0
"2486",760390,3157,"ComputerScience","Pie Chart",1,44690,0
"2487",760390,3158,"ComputerScience","Pie Chart",0,7780,0
"2488",760390,3159,"ComputerScience","Pie Chart",1,35910,0
"2489",760390,3160,"ComputerScience","Pie Chart",1,6440,0
"2490",760390,3161,"ComputerScience","Pie Chart",1,6340,0
"2491",760390,3162,"ComputerScience","Scatter Plot",0,43150,0
"2492",760390,3163,"ComputerScience","Scatter Plot",1,11590,0
"2493",760390,3164,"ComputerScience","Scatter Plot",0,4190,0
"2494",760390,3165,"ComputerScience","Scatter Plot",0,9280,0
"2495",760390,3166,"ComputerScience","Scatter Plot",0,4920,0
"2496",760390,3167,"ComputerScience","Scatter Plot",1,9540,0
"2497",760390,3168,"ComputerScience","Scatter Plot",0,600000,0
"2498",760390,3169,"ComputerScience","Scatter Plot",0,7590,0
"2499",760390,3170,"ComputerScience","Scatter Plot",0,7990,0
"2500",760390,3171,"ComputerScience","Scatter Plot",1,6230,0
"2501",760390,3172,"ComputerScience","Isocontour",0,3130,1
"2502",760390,3173,"ComputerScience","Isocontour",0,3050,1
"2503",760390,3174,"ComputerScience","Isocontour",0,4610,1
"2504",760390,3175,"ComputerScience","Isocontour",0,3580,1
"2505",760390,3176,"ComputerScience","Isocontour",1,3990,1
"2506",760390,3177,"ComputerScience","Isocontour",1,13470,2
"2507",760390,3178,"ComputerScience","Isocontour",1,4170,1
"2508",760390,3179,"ComputerScience","Isocontour",0,3890,1
"2509",760390,3180,"ComputerScience","Isocontour",1,4850,1
"2510",760390,3181,"ComputerScience","Isocontour",0,4790,1
"2511",760390,3182,"ComputerScience","Isocontour",0,4600,1
"2512",760390,3183,"ComputerScience","Isocontour",1,6260,1
"2513",760390,3184,"ComputerScience","Isocontour",0,10700,2
"2514",931997,3957,"Education","Isocontour",1,9320,2
"2515",760390,3185,"ComputerScience","Isocontour",1,5110,1
"2516",760390,3186,"ComputerScience","Isocontour",0,6020,1
"2517",760390,3187,"ComputerScience","Isocontour",0,2590,1
"2518",760390,3188,"ComputerScience","Isocontour",0,4500,1
"2519",760390,3189,"ComputerScience","Isocontour",0,4180,1
"2520",760390,3190,"ComputerScience","Isocontour",0,7410,2
"2521",760390,3191,"ComputerScience","Isocontour",0,3650,1
"2522",896485,3192,"Chemistry","3D Rotation",1,40902,0
"2523",896485,3193,"Chemistry","3D Rotation",1,15383,0
"2524",896485,3194,"Chemistry","3D Rotation",1,15376,0
"2525",896485,3195,"Chemistry","3D Rotation",1,15296,0
"2526",896485,3196,"Chemistry","3D Rotation",1,20152,0
"2527",896485,3197,"Chemistry","3D Rotation",1,16600,0
"2528",896485,3198,"Chemistry","3D Rotation",1,7360,0
"2529",896485,3199,"Chemistry","3D Rotation",1,62864,0
"2530",896485,3200,"Chemistry","3D Rotation",1,11768,0
"2531",896485,3201,"Chemistry","3D Rotation",1,18976,0
"2532",896485,3202,"Chemistry","3D Rotation",1,99009,0
"2533",896485,3203,"Chemistry","3D Rotation",1,22889,0
"2534",896485,3204,"Chemistry","3D Rotation",1,7288,0
"2535",896485,3205,"Chemistry","3D Rotation",1,7081,0
"2536",896485,3206,"Chemistry","3D Rotation",1,24569,0
"2537",896485,3207,"Chemistry","3D Rotation",1,35712,0
"2538",896485,3208,"Chemistry","3D Rotation",1,32512,0
"2539",896485,3209,"Chemistry","3D Rotation",1,14360,0
"2540",896485,3210,"Chemistry","3D Rotation",1,64848,0
"2541",896485,3211,"Chemistry","3D Rotation",1,59616,0
"2542",896485,3212,"Chemistry","3D Rotation",1,41992,0
"2543",896485,3213,"Chemistry","3D Rotation",1,21296,0
"2544",896485,3214,"Chemistry","3D Rotation",1,61801,0
"2545",896485,3215,"Chemistry","3D Rotation",0,10856,0
"2546",896485,3216,"Chemistry","3D Rotation",1,36425,0
"2547",364390,3579,"Chemistry","3D Rotation",0,105937,0
"2548",896485,3217,"Chemistry","3D Rotation",1,26503,0
"2549",896485,3218,"Chemistry","3D Rotation",1,41624,0
"2550",896485,3219,"Chemistry","3D Rotation",1,16136,0
"2551",896485,3220,"Chemistry","3D Rotation",1,37896,0
"2552",896485,3221,"Chemistry","3D Rotation",0,32320,0
"2553",896485,3222,"Chemistry","Pie Chart",0,6580,0
"2554",896485,3223,"Chemistry","Pie Chart",1,3470,0
"2555",896485,3224,"Chemistry","Pie Chart",1,6800,0
"2556",896485,3225,"Chemistry","Pie Chart",1,8690,0
"2557",896485,3226,"Chemistry","Pie Chart",1,10810,0
"2558",896485,3227,"Chemistry","Pie Chart",1,9410,0
"2559",896485,3228,"Chemistry","Pie Chart",1,5060,0
"2560",896485,3229,"Chemistry","Pie Chart",0,4830,0
"2561",896485,3230,"Chemistry","Pie Chart",1,7090,0
"2562",896485,3231,"Chemistry","Pie Chart",0,8140,0
"2563",896485,3232,"Chemistry","Pie Chart",1,3870,0
"2564",896485,3233,"Chemistry","Pie Chart",1,3980,0
"2565",896485,3234,"Chemistry","Pie Chart",1,6400,0
"2566",896485,3235,"Chemistry","Pie Chart",1,10990,0
"2567",896485,3236,"Chemistry","Pie Chart",1,9490,0
"2568",896485,3237,"Chemistry","Pie Chart",1,9340,0
"2569",896485,3238,"Chemistry","Pie Chart",1,6090,0
"2570",896485,3239,"Chemistry","Pie Chart",1,4870,0
"2571",896485,3240,"Chemistry","Pie Chart",0,18630,0
"2572",896485,3241,"Chemistry","Pie Chart",0,14160,0
"2573",896485,3242,"Chemistry","Pie Chart",1,7830,0
"2574",896485,3243,"Chemistry","Pie Chart",1,5850,0
"2575",896485,3244,"Chemistry","Pie Chart",1,1920,0
"2576",896485,3245,"Chemistry","Pie Chart",0,7270,0
"2577",896485,3246,"Chemistry","Pie Chart",1,8550,0
"2578",896485,3247,"Chemistry","Pie Chart",1,6690,0
"2579",896485,3248,"Chemistry","Pie Chart",0,5740,0
"2580",896485,3249,"Chemistry","Pie Chart",1,8720,0
"2581",896485,3250,"Chemistry","Pie Chart",1,9110,0
"2582",896485,3251,"Chemistry","Pie Chart",1,3450,0
"2583",896485,3252,"Chemistry","Scatter Plot",0,33940,10
"2584",896485,3253,"Chemistry","Scatter Plot",1,15150,2
"2585",896485,3254,"Chemistry","Scatter Plot",1,3010,1
"2586",896485,3255,"Chemistry","Scatter Plot",1,17390,3
"2587",896485,3256,"Chemistry","Scatter Plot",0,15130,3
"2588",896485,3257,"Chemistry","Scatter Plot",1,8600,4
"2589",896485,3258,"Chemistry","Scatter Plot",1,5290,1
"2590",896485,3259,"Chemistry","Scatter Plot",0,10720,3
"2591",896485,3260,"Chemistry","Scatter Plot",1,24340,5
"2592",896485,3261,"Chemistry","Scatter Plot",0,19440,4
"2593",896485,3262,"Chemistry","Isocontour",1,5360,2
"2594",896485,3263,"Chemistry","Isocontour",1,8590,1
"2595",896485,3264,"Chemistry","Isocontour",1,5960,2
"2596",896485,3265,"Chemistry","Isocontour",0,4310,2
"2597",896485,3266,"Chemistry","Isocontour",1,5010,1
"2598",896485,3267,"Chemistry","Isocontour",1,13180,4
"2599",896485,3268,"Chemistry","Isocontour",1,5910,1
"2600",896485,3269,"Chemistry","Isocontour",0,7070,3
"2601",896485,3270,"Chemistry","Isocontour",1,6640,2
"2602",896485,3271,"Chemistry","Isocontour",1,2680,1
"2603",896485,3272,"Chemistry","Isocontour",1,4220,3
"2604",896485,3273,"Chemistry","Isocontour",1,3170,3
"2605",896485,3274,"Chemistry","Isocontour",1,5950,3
"2606",896485,3275,"Chemistry","Isocontour",1,2360,1
"2607",896485,3276,"Chemistry","Isocontour",1,3310,3
"2608",896485,3277,"Chemistry","Isocontour",1,11620,4
"2609",896485,3278,"Chemistry","Isocontour",1,9630,4
"2610",896485,3279,"Chemistry","Isocontour",0,2680,1
"2611",896485,3280,"Chemistry","Isocontour",1,5470,3
"2612",896485,3281,"Chemistry","Isocontour",0,2880,2
"2613",953397,3282,"Chemistry","3D Rotation",1,42227,0
"2614",953397,3283,"Chemistry","3D Rotation",1,16490,0
"2615",953397,3284,"Chemistry","3D Rotation",1,23282,0
"2616",953397,3285,"Chemistry","3D Rotation",1,16930,0
"2617",953397,3286,"Chemistry","3D Rotation",1,17489,0
"2618",953397,3287,"Chemistry","3D Rotation",1,13395,0
"2619",953397,3288,"Chemistry","3D Rotation",1,12328,0
"2620",953397,3289,"Chemistry","3D Rotation",1,18122,0
"2621",953397,3290,"Chemistry","3D Rotation",0,42204,0
"2622",953397,3291,"Chemistry","3D Rotation",1,39710,0
"2623",953397,3292,"Chemistry","3D Rotation",1,19931,0
"2624",953397,3293,"Chemistry","3D Rotation",1,58816,0
"2625",953397,3294,"Chemistry","3D Rotation",1,32116,0
"2626",953397,3295,"Chemistry","3D Rotation",0,11593,0
"2627",953397,3296,"Chemistry","3D Rotation",0,19932,0
"2628",953397,3297,"Chemistry","3D Rotation",0,43712,0
"2629",953397,3298,"Chemistry","3D Rotation",0,16769,0
"2630",953397,3299,"Chemistry","3D Rotation",1,14801,0
"2631",953397,3300,"Chemistry","3D Rotation",1,14450,0
"2632",953397,3301,"Chemistry","3D Rotation",1,13346,0
"2633",953397,3302,"Chemistry","3D Rotation",1,20778,0
"2634",953397,3303,"Chemistry","3D Rotation",0,24498,0
"2635",953397,3304,"Chemistry","3D Rotation",0,17920,0
"2636",953397,3305,"Chemistry","3D Rotation",1,14842,0
"2637",953397,3306,"Chemistry","3D Rotation",1,16602,0
"2638",953397,3307,"Chemistry","3D Rotation",0,12041,0
"2639",953397,3308,"Chemistry","3D Rotation",0,12799,0
"2640",953397,3309,"Chemistry","3D Rotation",0,19496,0
"2641",953397,3310,"Chemistry","3D Rotation",0,12844,0
"2642",953397,3311,"Chemistry","3D Rotation",1,9376,0
"2643",953397,3312,"Chemistry","Isocontour",0,6830,1
"2644",953397,3313,"Chemistry","Isocontour",1,3910,1
"2645",953397,3314,"Chemistry","Isocontour",0,8310,1
"2646",953397,3315,"Chemistry","Isocontour",1,8820,1
"2647",953397,3316,"Chemistry","Isocontour",1,6110,1
"2648",953397,3317,"Chemistry","Isocontour",1,6520,1
"2649",953397,3318,"Chemistry","Isocontour",1,3910,1
"2650",953397,3319,"Chemistry","Isocontour",1,5110,1
"2651",953397,3320,"Chemistry","Isocontour",1,3040,1
"2652",953397,3321,"Chemistry","Isocontour",1,5960,1
"2653",953397,3322,"Chemistry","Isocontour",1,3560,1
"2654",953397,3323,"Chemistry","Isocontour",1,4310,1
"2655",953397,3324,"Chemistry","Isocontour",1,3880,1
"2656",953397,3325,"Chemistry","Isocontour",0,6520,1
"2657",953397,3326,"Chemistry","Isocontour",1,4260,1
"2658",953397,3327,"Chemistry","Isocontour",1,7450,1
"2659",953397,3328,"Chemistry","Isocontour",1,5960,1
"2660",953397,3329,"Chemistry","Isocontour",0,4860,1
"2661",953397,3330,"Chemistry","Isocontour",1,3950,1
"2662",953397,3331,"Chemistry","Isocontour",1,6270,1
"2663",953397,3332,"Chemistry","Pie Chart",1,4070,0
"2664",953397,3333,"Chemistry","Pie Chart",1,4920,0
"2665",953397,3334,"Chemistry","Pie Chart",1,4120,0
"2666",953397,3335,"Chemistry","Pie Chart",1,3160,0
"2667",953397,3336,"Chemistry","Pie Chart",1,6300,0
"2668",953397,3337,"Chemistry","Pie Chart",1,5030,0
"2669",953397,3338,"Chemistry","Pie Chart",0,4150,0
"2670",953397,3339,"Chemistry","Pie Chart",1,6710,0
"2671",953397,3340,"Chemistry","Pie Chart",1,3590,0
"2672",953397,3341,"Chemistry","Pie Chart",0,5140,0
"2673",953397,3342,"Chemistry","Pie Chart",1,2990,0
"2674",953397,3343,"Chemistry","Pie Chart",1,3680,0
"2675",953397,3344,"Chemistry","Pie Chart",1,2380,0
"2676",953397,3345,"Chemistry","Pie Chart",0,3660,0
"2677",953397,3346,"Chemistry","Pie Chart",1,3920,0
"2678",953397,3347,"Chemistry","Pie Chart",0,2710,0
"2679",953397,3348,"Chemistry","Pie Chart",1,8340,0
"2680",953397,3349,"Chemistry","Pie Chart",1,4360,0
"2681",953397,3350,"Chemistry","Pie Chart",1,3440,0
"2682",953397,3351,"Chemistry","Pie Chart",1,6220,0
"2683",953397,3352,"Chemistry","Pie Chart",1,4170,0
"2684",953397,3353,"Chemistry","Pie Chart",0,7670,0
"2685",953397,3354,"Chemistry","Pie Chart",0,4200,0
"2686",953397,3355,"Chemistry","Pie Chart",1,4700,0
"2687",953397,3356,"Chemistry","Pie Chart",0,5260,0
"2688",953397,3357,"Chemistry","Pie Chart",0,4360,0
"2689",953397,3358,"Chemistry","Pie Chart",0,3770,0
"2690",953397,3359,"Chemistry","Pie Chart",1,4730,0
"2691",953397,3360,"Chemistry","Pie Chart",1,4950,0
"2692",953397,3361,"Chemistry","Pie Chart",0,3910,0
"2693",953397,3362,"Chemistry","Scatter Plot",0,4600,0
"2694",953397,3363,"Chemistry","Scatter Plot",1,11410,2
"2695",953397,3364,"Chemistry","Scatter Plot",0,6610,1
"2696",953397,3365,"Chemistry","Scatter Plot",0,3690,1
"2697",953397,3366,"Chemistry","Scatter Plot",1,3860,2
"2698",953397,3367,"Chemistry","Scatter Plot",0,9100,1
"2699",953397,3368,"Chemistry","Scatter Plot",0,9490,1
"2700",953397,3369,"Chemistry","Scatter Plot",1,9350,1
"2701",953397,3370,"Chemistry","Scatter Plot",0,6870,1
"2702",953397,3371,"Chemistry","Scatter Plot",1,8500,2
"2703",389400,3372,"Chemistry","3D Rotation",1,26771,0
"2704",389400,3373,"Chemistry","3D Rotation",1,22261,0
"2705",389400,3374,"Chemistry","3D Rotation",1,17883,0
"2706",389400,3375,"Chemistry","3D Rotation",1,30752,0
"2707",389400,3376,"Chemistry","3D Rotation",1,29055,0
"2708",389400,3377,"Chemistry","3D Rotation",1,47068,0
"2709",389400,3378,"Chemistry","3D Rotation",1,23268,0
"2710",389400,3379,"Chemistry","3D Rotation",1,37221,0
"2711",389400,3380,"Chemistry","3D Rotation",1,46740,0
"2712",389400,3381,"Chemistry","3D Rotation",1,23507,0
"2713",389400,3382,"Chemistry","3D Rotation",1,34547,0
"2714",389400,3383,"Chemistry","3D Rotation",1,110647,0
"2715",389400,3384,"Chemistry","3D Rotation",1,34209,0
"2716",389400,3385,"Chemistry","3D Rotation",1,24627,0
"2717",389400,3386,"Chemistry","3D Rotation",1,64248,0
"2718",389400,3387,"Chemistry","3D Rotation",1,39645,0
"2719",389400,3388,"Chemistry","3D Rotation",1,32617,0
"2720",389400,3389,"Chemistry","3D Rotation",0,19048,0
"2721",389400,3390,"Chemistry","3D Rotation",1,50159,0
"2722",389400,3391,"Chemistry","3D Rotation",1,111389,0
"2723",389400,3392,"Chemistry","3D Rotation",1,77487,0
"2724",389400,3393,"Chemistry","3D Rotation",1,31193,0
"2725",389400,3394,"Chemistry","3D Rotation",1,113728,0
"2726",389400,3395,"Chemistry","3D Rotation",1,23509,0
"2727",389400,3396,"Chemistry","3D Rotation",1,66439,0
"2728",389400,3397,"Chemistry","3D Rotation",1,49194,0
"2729",389400,3398,"Chemistry","3D Rotation",1,58283,0
"2730",389400,3399,"Chemistry","3D Rotation",1,34164,0
"2731",389400,3400,"Chemistry","3D Rotation",1,67100,0
"2732",389400,3401,"Chemistry","3D Rotation",1,93357,0
"2733",389400,3402,"Chemistry","Isocontour",0,10380,1
"2734",389400,3403,"Chemistry","Isocontour",1,12980,1
"2735",389400,3404,"Chemistry","Isocontour",1,12450,1
"2736",389400,3405,"Chemistry","Isocontour",1,16100,1
"2737",389400,3406,"Chemistry","Isocontour",1,6550,1
"2738",364390,3580,"Chemistry","3D Rotation",1,29127,0
"2739",389400,3407,"Chemistry","Isocontour",1,11330,2
"2740",389400,3408,"Chemistry","Isocontour",0,17670,2
"2741",389400,3409,"Chemistry","Isocontour",1,16340,2
"2742",389400,3410,"Chemistry","Isocontour",1,6100,2
"2743",389400,3411,"Chemistry","Isocontour",1,7290,1
"2744",389400,3412,"Chemistry","Isocontour",1,9370,1
"2745",389400,3413,"Chemistry","Isocontour",1,8740,1
"2746",389400,3414,"Chemistry","Isocontour",0,10880,2
"2747",389400,3415,"Chemistry","Isocontour",1,15190,1
"2748",389400,3416,"Chemistry","Isocontour",1,5440,1
"2749",389400,3417,"Chemistry","Isocontour",1,13460,2
"2750",389400,3418,"Chemistry","Isocontour",1,5700,1
"2751",389400,3419,"Chemistry","Isocontour",0,8240,2
"2752",389400,3420,"Chemistry","Isocontour",1,6130,1
"2753",389400,3421,"Chemistry","Isocontour",0,6110,1
"2754",389400,3422,"Chemistry","Scatter Plot",1,26830,2
"2755",389400,3423,"Chemistry","Scatter Plot",1,31770,2
"2756",389400,3424,"Chemistry","Scatter Plot",1,10670,1
"2757",389400,3425,"Chemistry","Scatter Plot",0,34290,1
"2758",389400,3426,"Chemistry","Scatter Plot",1,13380,1
"2759",389400,3427,"Chemistry","Scatter Plot",1,15940,3
"2760",389400,3428,"Chemistry","Scatter Plot",1,27700,2
"2761",389400,3429,"Chemistry","Scatter Plot",1,15730,1
"2762",389400,3430,"Chemistry","Scatter Plot",1,12290,1
"2763",389400,3431,"Chemistry","Scatter Plot",1,14260,1
"2764",389400,3432,"Chemistry","Pie Chart",1,5960,0
"2765",389400,3433,"Chemistry","Pie Chart",1,16820,0
"2766",389400,3434,"Chemistry","Pie Chart",1,13290,0
"2767",389400,3435,"Chemistry","Pie Chart",1,13310,0
"2768",389400,3436,"Chemistry","Pie Chart",1,5580,0
"2769",389400,3437,"Chemistry","Pie Chart",1,6080,0
"2770",389400,3438,"Chemistry","Pie Chart",1,12380,0
"2771",389400,3439,"Chemistry","Pie Chart",1,30420,0
"2772",389400,3440,"Chemistry","Pie Chart",1,29860,0
"2773",389400,3441,"Chemistry","Pie Chart",1,3800,0
"2774",389400,3442,"Chemistry","Pie Chart",1,4740,0
"2775",389400,3443,"Chemistry","Pie Chart",1,6530,0
"2776",389400,3444,"Chemistry","Pie Chart",0,12510,0
"2777",389400,3445,"Chemistry","Pie Chart",1,13800,0
"2778",389400,3446,"Chemistry","Pie Chart",1,11720,0
"2779",389400,3447,"Chemistry","Pie Chart",1,4040,0
"2780",389400,3448,"Chemistry","Pie Chart",1,6440,0
"2781",389400,3449,"Chemistry","Pie Chart",1,5220,0
"2782",389400,3450,"Chemistry","Pie Chart",1,7390,0
"2783",389400,3451,"Chemistry","Pie Chart",1,9600,0
"2784",389400,3452,"Chemistry","Pie Chart",1,19460,0
"2785",389400,3453,"Chemistry","Pie Chart",1,7480,0
"2786",389400,3454,"Chemistry","Pie Chart",1,21970,0
"2787",389400,3455,"Chemistry","Pie Chart",1,9820,0
"2788",389400,3456,"Chemistry","Pie Chart",1,8910,0
"2789",389400,3457,"Chemistry","Pie Chart",1,8740,0
"2790",389400,3458,"Chemistry","Pie Chart",1,4100,0
"2791",389400,3459,"Chemistry","Pie Chart",1,12800,0
"2792",389400,3460,"Chemistry","Pie Chart",1,5180,0
"2793",389400,3461,"Chemistry","Pie Chart",1,3640,0
"2794",642006,3462,"Chemistry","3D Rotation",1,16871,0
"2795",642006,3463,"Chemistry","3D Rotation",1,17382,0
"2796",642006,3464,"Chemistry","3D Rotation",1,16563,0
"2797",642006,3465,"Chemistry","3D Rotation",1,28674,0
"2798",642006,3466,"Chemistry","3D Rotation",1,53427,0
"2799",642006,3467,"Chemistry","3D Rotation",1,36958,0
"2800",642006,3468,"Chemistry","3D Rotation",1,6008,0
"2801",642006,3469,"Chemistry","3D Rotation",1,83120,0
"2802",642006,3470,"Chemistry","3D Rotation",1,47736,0
"2803",642006,3471,"Chemistry","3D Rotation",1,61640,0
"2804",642006,3472,"Chemistry","3D Rotation",1,27556,0
"2805",642006,3473,"Chemistry","3D Rotation",1,147143,0
"2806",642006,3474,"Chemistry","3D Rotation",1,34871,0
"2807",642006,3475,"Chemistry","3D Rotation",1,79412,0
"2808",642006,3476,"Chemistry","3D Rotation",1,70013,0
"2809",642006,3477,"Chemistry","3D Rotation",0,171367,0
"2810",642006,3478,"Chemistry","3D Rotation",1,66694,0
"2811",642006,3479,"Chemistry","3D Rotation",1,37185,0
"2812",642006,3480,"Chemistry","3D Rotation",1,77642,0
"2813",642006,3481,"Chemistry","3D Rotation",0,58906,0
"2814",642006,3482,"Chemistry","3D Rotation",1,168270,0
"2815",642006,3483,"Chemistry","3D Rotation",0,204579,0
"2816",642006,3484,"Chemistry","3D Rotation",1,591228,0
"2817",642006,3485,"Chemistry","3D Rotation",1,59775,0
"2818",642006,3486,"Chemistry","3D Rotation",1,94810,0
"2819",642006,3487,"Chemistry","3D Rotation",0,234959,0
"2820",642006,3488,"Chemistry","3D Rotation",1,28837,0
"2821",642006,3489,"Chemistry","3D Rotation",0,19783,0
"2822",642006,3490,"Chemistry","3D Rotation",1,26469,0
"2823",642006,3491,"Chemistry","3D Rotation",0,24475,0
"2824",642006,3492,"Chemistry","Scatter Plot",0,15780,1
"2825",642006,3493,"Chemistry","Scatter Plot",1,8940,1
"2826",642006,3494,"Chemistry","Scatter Plot",1,1490,1
"2827",642006,3495,"Chemistry","Scatter Plot",0,13610,2
"2828",642006,3496,"Chemistry","Scatter Plot",1,6660,1
"2829",642006,3497,"Chemistry","Scatter Plot",0,14930,3
"2830",642006,3498,"Chemistry","Scatter Plot",0,14210,2
"2831",642006,3499,"Chemistry","Scatter Plot",0,3990,0
"2832",642006,3500,"Chemistry","Scatter Plot",1,2610,3
"2833",642006,3501,"Chemistry","Scatter Plot",1,810,1
"2834",642006,3502,"Chemistry","Isocontour",1,4490,1
"2835",642006,3503,"Chemistry","Isocontour",1,11120,2
"2836",642006,3504,"Chemistry","Isocontour",0,3450,1
"2837",642006,3505,"Chemistry","Isocontour",1,4270,2
"2838",642006,3506,"Chemistry","Isocontour",1,5380,2
"2839",642006,3507,"Chemistry","Isocontour",1,4320,1
"2840",642006,3508,"Chemistry","Isocontour",1,3150,1
"2841",642006,3509,"Chemistry","Isocontour",1,13710,3
"2842",642006,3510,"Chemistry","Isocontour",1,3010,1
"2843",642006,3511,"Chemistry","Isocontour",0,3410,1
"2844",642006,3512,"Chemistry","Isocontour",0,2010,1
"2845",642006,3513,"Chemistry","Isocontour",1,2260,1
"2846",642006,3514,"Chemistry","Isocontour",1,4010,1
"2847",642006,3515,"Chemistry","Isocontour",1,2870,1
"2848",642006,3516,"Chemistry","Isocontour",0,6140,2
"2849",642006,3517,"Chemistry","Isocontour",1,2110,1
"2850",642006,3518,"Chemistry","Isocontour",1,3710,2
"2851",642006,3519,"Chemistry","Isocontour",1,3200,1
"2852",642006,3520,"Chemistry","Isocontour",1,1950,1
"2853",642006,3521,"Chemistry","Isocontour",0,9590,3
"2854",642006,3522,"Chemistry","Pie Chart",1,4750,0
"2855",642006,3523,"Chemistry","Pie Chart",1,7180,0
"2856",642006,3524,"Chemistry","Pie Chart",0,15950,0
"2857",642006,3525,"Chemistry","Pie Chart",1,8210,0
"2858",642006,3526,"Chemistry","Pie Chart",0,7810,0
"2859",642006,3527,"Chemistry","Pie Chart",1,15160,0
"2860",642006,3528,"Chemistry","Pie Chart",1,5070,0
"2861",642006,3529,"Chemistry","Pie Chart",1,34570,0
"2862",642006,3530,"Chemistry","Pie Chart",1,18100,0
"2863",642006,3531,"Chemistry","Pie Chart",0,12720,0
"2864",642006,3532,"Chemistry","Pie Chart",0,10070,0
"2865",642006,3533,"Chemistry","Pie Chart",0,11500,0
"2866",642006,3534,"Chemistry","Pie Chart",1,4860,0
"2867",642006,3535,"Chemistry","Pie Chart",0,13760,0
"2868",642006,3536,"Chemistry","Pie Chart",0,5140,0
"2869",642006,3537,"Chemistry","Pie Chart",0,6570,0
"2870",642006,3538,"Chemistry","Pie Chart",1,6480,0
"2871",642006,3539,"Chemistry","Pie Chart",0,10050,0
"2872",642006,3540,"Chemistry","Pie Chart",1,11640,0
"2873",642006,3541,"Chemistry","Pie Chart",1,8810,0
"2874",642006,3542,"Chemistry","Pie Chart",1,5060,0
"2875",642006,3543,"Chemistry","Pie Chart",1,5860,0
"2876",642006,3544,"Chemistry","Pie Chart",1,3530,0
"2877",642006,3545,"Chemistry","Pie Chart",1,7750,0
"2878",642006,3546,"Chemistry","Pie Chart",1,7380,0
"2879",642006,3547,"Chemistry","Pie Chart",1,4210,0
"2880",642006,3548,"Chemistry","Pie Chart",1,8300,0
"2881",642006,3549,"Chemistry","Pie Chart",0,6870,0
"2882",642006,3550,"Chemistry","Pie Chart",1,6540,0
"2883",642006,3551,"Chemistry","Pie Chart",1,8870,0
"2884",364390,3552,"Chemistry","3D Rotation",1,12398,0
"2885",364390,3553,"Chemistry","3D Rotation",1,31714,0
"2886",364390,3554,"Chemistry","3D Rotation",1,17917,0
"2887",364390,3555,"Chemistry","3D Rotation",1,21533,0
"2888",364390,3556,"Chemistry","3D Rotation",0,62897,0
"2889",364390,3557,"Chemistry","3D Rotation",1,35062,0
"2890",364390,3558,"Chemistry","3D Rotation",0,30795,0
"2891",364390,3559,"Chemistry","3D Rotation",1,20397,0
"2892",364390,3560,"Chemistry","3D Rotation",0,116873,0
"2893",364390,3561,"Chemistry","3D Rotation",1,20268,0
"2894",364390,3562,"Chemistry","3D Rotation",0,114011,0
"2895",364390,3563,"Chemistry","3D Rotation",0,52203,0
"2896",364390,3564,"Chemistry","3D Rotation",0,24094,0
"2897",364390,3565,"Chemistry","3D Rotation",0,45448,0
"2898",364390,3566,"Chemistry","3D Rotation",1,85123,0
"2899",364390,3567,"Chemistry","3D Rotation",1,90385,0
"2900",364390,3568,"Chemistry","3D Rotation",0,60483,0
"2901",364390,3569,"Chemistry","3D Rotation",1,15492,0
"2902",364390,3570,"Chemistry","3D Rotation",1,45767,0
"2903",364390,3571,"Chemistry","3D Rotation",1,168676,0
"2904",364390,3572,"Chemistry","3D Rotation",1,44992,0
"2905",364390,3573,"Chemistry","3D Rotation",0,54871,0
"2906",364390,3574,"Chemistry","3D Rotation",1,168409,0
"2907",364390,3575,"Chemistry","3D Rotation",0,11465,0
"2908",364390,3576,"Chemistry","3D Rotation",0,78889,0
"2909",364390,3577,"Chemistry","3D Rotation",1,82243,0
"2910",364390,3578,"Chemistry","3D Rotation",1,75566,0
"2911",364390,3581,"Chemistry","3D Rotation",0,20060,0
"2912",364390,3582,"Chemistry","Scatter Plot",0,3920,0
"2913",364390,3583,"Chemistry","Scatter Plot",0,7350,0
"2914",364390,3584,"Chemistry","Scatter Plot",0,1640,0
"2915",364390,3585,"Chemistry","Scatter Plot",0,3640,0
"2916",364390,3586,"Chemistry","Scatter Plot",1,44220,0
"2917",364390,3587,"Chemistry","Scatter Plot",0,4560,0
"2918",364390,3588,"Chemistry","Scatter Plot",0,730,0
"2919",364390,3589,"Chemistry","Scatter Plot",0,1650,0
"2920",364390,3590,"Chemistry","Scatter Plot",1,11090,0
"2921",364390,3591,"Chemistry","Scatter Plot",0,23080,0
"2922",364390,3592,"Chemistry","Pie Chart",0,5620,0
"2923",364390,3593,"Chemistry","Pie Chart",1,5190,0
"2924",364390,3594,"Chemistry","Pie Chart",1,9310,0
"2925",364390,3595,"Chemistry","Pie Chart",1,10290,0
"2926",364390,3596,"Chemistry","Pie Chart",0,5760,0
"2927",364390,3597,"Chemistry","Pie Chart",1,3560,0
"2928",364390,3598,"Chemistry","Pie Chart",1,8900,0
"2929",364390,3599,"Chemistry","Pie Chart",1,5360,0
"2930",364390,3600,"Chemistry","Pie Chart",1,28090,0
"2931",364390,3601,"Chemistry","Pie Chart",1,8980,0
"2932",364390,3602,"Chemistry","Pie Chart",1,5190,0
"2933",364390,3603,"Chemistry","Pie Chart",1,5560,0
"2934",364390,3604,"Chemistry","Pie Chart",1,4370,0
"2935",364390,3605,"Chemistry","Pie Chart",1,6420,0
"2936",364390,3606,"Chemistry","Pie Chart",1,9320,0
"2937",364390,3607,"Chemistry","Pie Chart",1,5130,0
"2938",364390,3608,"Chemistry","Pie Chart",1,3570,0
"2939",364390,3609,"Chemistry","Pie Chart",0,5920,0
"2940",364390,3610,"Chemistry","Pie Chart",1,4330,0
"2941",364390,3611,"Chemistry","Pie Chart",0,6750,0
"2942",364390,3612,"Chemistry","Pie Chart",1,2820,0
"2943",364390,3613,"Chemistry","Pie Chart",1,4890,0
"2944",364390,3614,"Chemistry","Pie Chart",1,5910,0
"2945",364390,3615,"Chemistry","Pie Chart",0,3550,0
"2946",364390,3616,"Chemistry","Pie Chart",0,6400,0
"2947",364390,3617,"Chemistry","Pie Chart",1,5340,0
"2948",364390,3618,"Chemistry","Pie Chart",0,9540,0
"2949",364390,3619,"Chemistry","Pie Chart",1,7950,0
"2950",364390,3620,"Chemistry","Pie Chart",1,3930,0
"2951",364390,3621,"Chemistry","Pie Chart",0,5080,0
"2952",364390,3622,"Chemistry","Isocontour",0,4700,0
"2953",364390,3623,"Chemistry","Isocontour",0,9290,0
"2954",364390,3624,"Chemistry","Isocontour",0,4220,0
"2955",364390,3625,"Chemistry","Isocontour",0,3510,0
"2956",364390,3626,"Chemistry","Isocontour",1,5750,0
"2957",364390,3627,"Chemistry","Isocontour",1,3610,0
"2958",364390,3628,"Chemistry","Isocontour",0,2700,0
"2959",364390,3629,"Chemistry","Isocontour",1,7990,0
"2960",364390,3630,"Chemistry","Isocontour",1,6740,0
"2961",364390,3631,"Chemistry","Isocontour",0,7250,0
"2962",364390,3632,"Chemistry","Isocontour",0,3170,0
"2963",364390,3633,"Chemistry","Isocontour",1,2700,0
"2964",364390,3634,"Chemistry","Isocontour",1,1530,0
"2965",364390,3635,"Chemistry","Isocontour",1,6720,0
"2966",364390,3636,"Chemistry","Isocontour",0,3340,0
"2967",364390,3637,"Chemistry","Isocontour",0,3640,0
"2968",364390,3638,"Chemistry","Isocontour",1,3130,0
"2969",364390,3639,"Chemistry","Isocontour",1,3400,0
"2970",364390,3640,"Chemistry","Isocontour",1,8980,0
"2971",364390,3641,"Chemistry","Isocontour",1,3490,0
"2972",487731,3642,"Education","3D Rotation",0,13167,0
"2973",487731,3643,"Education","3D Rotation",1,13714,0
"2974",487731,3644,"Education","3D Rotation",1,10411,0
"2975",487731,3645,"Education","3D Rotation",1,6266,0
"2976",487731,3646,"Education","3D Rotation",0,14234,0
"2977",487731,3647,"Education","3D Rotation",0,12866,0
"2978",931997,3958,"Education","Isocontour",1,5650,2
"2979",487731,3648,"Education","3D Rotation",1,14592,0
"2980",487731,3649,"Education","3D Rotation",0,33813,0
"2981",487731,3650,"Education","3D Rotation",0,12487,0
"2982",487731,3651,"Education","3D Rotation",0,10029,0
"2983",487731,3652,"Education","3D Rotation",0,7116,0
"2984",487731,3653,"Education","3D Rotation",1,11914,0
"2985",487731,3654,"Education","3D Rotation",0,10031,0
"2986",487731,3655,"Education","3D Rotation",0,20076,0
"2987",487731,3656,"Education","3D Rotation",0,15274,0
"2988",487731,3657,"Education","3D Rotation",0,7496,0
"2989",487731,3658,"Education","3D Rotation",0,7288,0
"2990",487731,3659,"Education","3D Rotation",1,6799,0
"2991",487731,3660,"Education","3D Rotation",1,14866,0
"2992",487731,3661,"Education","3D Rotation",0,9941,0
"2993",487731,3662,"Education","3D Rotation",0,14930,0
"2994",487731,3663,"Education","3D Rotation",1,7855,0
"2995",487731,3664,"Education","3D Rotation",0,13317,0
"2996",487731,3665,"Education","3D Rotation",1,99638,0
"2997",487731,3666,"Education","3D Rotation",0,9179,0
"2998",487731,3667,"Education","3D Rotation",1,8435,0
"2999",487731,3668,"Education","3D Rotation",0,2737,0
"3000",487731,3669,"Education","3D Rotation",0,2089,0
"3001",487731,3670,"Education","3D Rotation",0,2076,0
"3002",487731,3671,"Education","3D Rotation",0,3003,0
"3003",487731,3672,"Education","Pie Chart",1,3840,0
"3004",487731,3673,"Education","Pie Chart",1,5730,0
"3005",487731,3674,"Education","Pie Chart",0,6450,0
"3006",487731,3675,"Education","Pie Chart",1,5180,0
"3007",487731,3676,"Education","Pie Chart",0,4290,0
"3008",487731,3677,"Education","Pie Chart",1,5610,0
"3009",487731,3678,"Education","Pie Chart",1,7160,0
"3010",487731,3679,"Education","Pie Chart",1,6830,0
"3011",487731,3680,"Education","Pie Chart",1,5350,0
"3012",487731,3681,"Education","Pie Chart",1,5070,0
"3013",487731,3682,"Education","Pie Chart",0,3920,0
"3014",487731,3683,"Education","Pie Chart",1,4710,0
"3015",487731,3684,"Education","Pie Chart",1,5350,0
"3016",487731,3685,"Education","Pie Chart",1,3120,0
"3017",487731,3686,"Education","Pie Chart",1,3500,0
"3018",487731,3687,"Education","Pie Chart",1,13970,0
"3019",487731,3688,"Education","Pie Chart",1,6860,0
"3020",487731,3689,"Education","Pie Chart",0,5770,0
"3021",487731,3690,"Education","Pie Chart",1,3410,0
"3022",487731,3691,"Education","Pie Chart",1,5810,0
"3023",487731,3692,"Education","Pie Chart",0,2960,0
"3024",487731,3693,"Education","Pie Chart",0,5970,0
"3025",487731,3694,"Education","Pie Chart",1,6570,0
"3026",487731,3695,"Education","Pie Chart",0,7170,0
"3027",487731,3696,"Education","Pie Chart",1,5970,0
"3028",487731,3697,"Education","Pie Chart",1,5160,0
"3029",487731,3698,"Education","Pie Chart",1,4660,0
"3030",487731,3699,"Education","Pie Chart",1,4290,0
"3031",487731,3700,"Education","Pie Chart",1,4060,0
"3032",487731,3701,"Education","Pie Chart",0,3170,0
"3033",487731,3702,"Education","Scatter Plot",0,12270,0
"3034",487731,3703,"Education","Scatter Plot",0,6770,0
"3035",487731,3704,"Education","Scatter Plot",0,4820,0
"3036",487731,3705,"Education","Scatter Plot",1,13900,0
"3037",487731,3706,"Education","Scatter Plot",1,5730,0
"3038",487731,3707,"Education","Scatter Plot",1,2320,0
"3039",487731,3708,"Education","Scatter Plot",0,7020,0
"3040",487731,3709,"Education","Scatter Plot",0,2840,0
"3041",487731,3710,"Education","Scatter Plot",1,6390,0
"3042",931997,3959,"Education","Isocontour",1,7600,3
"3043",487731,3711,"Education","Scatter Plot",0,2600,0
"3044",487731,3712,"Education","Isocontour",1,3410,0
"3045",487731,3713,"Education","Isocontour",0,4390,0
"3046",487731,3714,"Education","Isocontour",0,2400,0
"3047",487731,3715,"Education","Isocontour",0,5280,0
"3048",487731,3716,"Education","Isocontour",0,2540,0
"3049",487731,3717,"Education","Isocontour",1,2320,0
"3050",487731,3718,"Education","Isocontour",0,3890,0
"3051",487731,3719,"Education","Isocontour",0,2860,0
"3052",487731,3720,"Education","Isocontour",0,3160,0
"3053",487731,3721,"Education","Isocontour",0,4170,0
"3054",487731,3722,"Education","Isocontour",0,3980,0
"3055",487731,3723,"Education","Isocontour",1,3870,0
"3056",487731,3724,"Education","Isocontour",1,3530,0
"3057",487731,3725,"Education","Isocontour",0,3060,0
"3058",487731,3726,"Education","Isocontour",1,3670,0
"3059",487731,3727,"Education","Isocontour",0,2020,0
"3060",487731,3728,"Education","Isocontour",0,3860,0
"3061",487731,3729,"Education","Isocontour",1,2390,0
"3062",487731,3730,"Education","Isocontour",0,2780,0
"3063",487731,3731,"Education","Isocontour",1,3330,0
"3064",586515,3732,"Education","3D Rotation",1,20072,0
"3065",586515,3733,"Education","3D Rotation",1,10768,0
"3066",586515,3734,"Education","3D Rotation",1,17068,0
"3067",586515,3735,"Education","3D Rotation",1,13233,0
"3068",586515,3736,"Education","3D Rotation",1,25337,0
"3069",586515,3737,"Education","3D Rotation",1,25284,0
"3070",586515,3738,"Education","3D Rotation",1,14983,0
"3071",586515,3739,"Education","3D Rotation",0,72793,0
"3072",586515,3740,"Education","3D Rotation",1,18179,0
"3073",586515,3741,"Education","3D Rotation",1,35148,0
"3074",586515,3742,"Education","3D Rotation",1,21266,0
"3075",586515,3743,"Education","3D Rotation",1,16555,0
"3076",586515,3744,"Education","3D Rotation",1,25397,0
"3077",586515,3745,"Education","3D Rotation",0,20636,0
"3078",586515,3746,"Education","3D Rotation",1,82665,0
"3079",586515,3747,"Education","3D Rotation",1,25982,0
"3080",586515,3748,"Education","3D Rotation",1,21140,0
"3081",586515,3749,"Education","3D Rotation",0,11010,0
"3082",586515,3750,"Education","3D Rotation",1,49747,0
"3083",586515,3751,"Education","3D Rotation",1,17581,0
"3084",586515,3752,"Education","3D Rotation",1,25679,0
"3085",586515,3753,"Education","3D Rotation",1,11894,0
"3086",586515,3754,"Education","3D Rotation",1,17872,0
"3087",586515,3755,"Education","3D Rotation",1,28373,0
"3088",586515,3756,"Education","3D Rotation",1,15040,0
"3089",586515,3757,"Education","3D Rotation",1,15186,0
"3090",586515,3758,"Education","3D Rotation",1,38723,0
"3091",586515,3759,"Education","3D Rotation",1,20002,0
"3092",586515,3760,"Education","3D Rotation",1,41705,0
"3093",586515,3761,"Education","3D Rotation",0,45132,0
"3094",586515,3762,"Education","Scatter Plot",1,10320,1
"3095",586515,3763,"Education","Scatter Plot",1,17600,2
"3096",586515,3764,"Education","Scatter Plot",1,5890,1
"3097",586515,3765,"Education","Scatter Plot",1,6990,1
"3098",586515,3766,"Education","Scatter Plot",1,5980,1
"3099",586515,3767,"Education","Scatter Plot",1,8190,1
"3100",586515,3768,"Education","Scatter Plot",0,10570,1
"3101",586515,3769,"Education","Scatter Plot",1,4660,1
"3102",586515,3770,"Education","Scatter Plot",1,3010,1
"3103",586515,3771,"Education","Scatter Plot",1,11900,1
"3104",586515,3772,"Education","Pie Chart",1,4050,0
"3105",586515,3773,"Education","Pie Chart",1,7010,0
"3106",586515,3774,"Education","Pie Chart",1,3500,0
"3107",586515,3775,"Education","Pie Chart",1,9050,0
"3108",586515,3776,"Education","Pie Chart",1,6080,0
"3109",586515,3777,"Education","Pie Chart",1,9580,0
"3110",586515,3778,"Education","Pie Chart",1,9960,0
"3111",949909,3837,"Education","3D Rotation",0,54059,0
"3112",586515,3779,"Education","Pie Chart",1,6990,0
"3113",586515,3780,"Education","Pie Chart",0,26400,0
"3114",586515,3781,"Education","Pie Chart",1,3830,0
"3115",586515,3782,"Education","Pie Chart",1,4260,0
"3116",586515,3783,"Education","Pie Chart",0,2400,0
"3117",586515,3784,"Education","Pie Chart",1,8150,0
"3118",586515,3785,"Education","Pie Chart",1,9740,0
"3119",586515,3786,"Education","Pie Chart",1,7940,0
"3120",586515,3787,"Education","Pie Chart",1,3430,0
"3121",586515,3788,"Education","Pie Chart",0,25590,0
"3122",586515,3789,"Education","Pie Chart",1,6950,0
"3123",586515,3790,"Education","Pie Chart",0,5510,0
"3124",586515,3791,"Education","Pie Chart",0,11020,0
"3125",586515,3792,"Education","Pie Chart",1,7630,0
"3126",586515,3793,"Education","Pie Chart",0,6970,0
"3127",586515,3794,"Education","Pie Chart",1,15320,0
"3128",586515,3795,"Education","Pie Chart",1,6870,0
"3129",586515,3796,"Education","Pie Chart",1,6270,0
"3130",586515,3797,"Education","Pie Chart",0,7300,0
"3131",586515,3798,"Education","Pie Chart",1,5710,0
"3132",586515,3799,"Education","Pie Chart",0,5780,0
"3133",586515,3800,"Education","Pie Chart",1,6710,0
"3134",586515,3801,"Education","Pie Chart",1,5210,0
"3135",586515,3802,"Education","Isocontour",1,9340,2
"3136",586515,3803,"Education","Isocontour",1,13330,1
"3137",586515,3804,"Education","Isocontour",1,5620,1
"3138",586515,3805,"Education","Isocontour",1,7410,1
"3139",586515,3806,"Education","Isocontour",0,8250,1
"3140",586515,3807,"Education","Isocontour",1,5510,1
"3141",586515,3808,"Education","Isocontour",1,5850,1
"3142",586515,3809,"Education","Isocontour",1,3260,1
"3143",586515,3810,"Education","Isocontour",1,3130,1
"3144",586515,3811,"Education","Isocontour",1,6240,2
"3145",586515,3812,"Education","Isocontour",1,13810,1
"3146",586515,3813,"Education","Isocontour",0,3510,1
"3147",586515,3814,"Education","Isocontour",0,3430,1
"3148",586515,3815,"Education","Isocontour",0,4800,1
"3149",586515,3816,"Education","Isocontour",1,4050,1
"3150",586515,3817,"Education","Isocontour",0,6450,2
"3151",586515,3818,"Education","Isocontour",1,4230,1
"3152",586515,3819,"Education","Isocontour",1,4150,1
"3153",586515,3820,"Education","Isocontour",1,3000,1
"3154",586515,3821,"Education","Isocontour",1,5350,1
"3155",949909,3822,"Education","3D Rotation",1,17596,0
"3156",949909,3823,"Education","3D Rotation",1,12204,0
"3157",949909,3824,"Education","3D Rotation",1,13153,0
"3158",949909,3825,"Education","3D Rotation",1,9792,0
"3159",949909,3826,"Education","3D Rotation",1,31028,0
"3160",949909,3827,"Education","3D Rotation",1,15180,0
"3161",949909,3828,"Education","3D Rotation",1,20885,0
"3162",949909,3829,"Education","3D Rotation",1,14337,0
"3163",949909,3830,"Education","3D Rotation",1,58387,0
"3164",949909,3831,"Education","3D Rotation",1,72862,0
"3165",949909,3832,"Education","3D Rotation",1,185464,0
"3166",949909,3833,"Education","3D Rotation",1,31866,0
"3167",949909,3834,"Education","3D Rotation",1,17363,0
"3168",949909,3835,"Education","3D Rotation",0,24745,0
"3169",949909,3836,"Education","3D Rotation",0,20870,0
"3170",931997,3954,"Education","Isocontour",1,9560,1
"3171",949909,3838,"Education","3D Rotation",1,19967,0
"3172",949909,3839,"Education","3D Rotation",1,19936,0
"3173",949909,3840,"Education","3D Rotation",0,51782,0
"3174",949909,3841,"Education","3D Rotation",0,121819,0
"3175",949909,3842,"Education","3D Rotation",0,38912,0
"3176",949909,3843,"Education","3D Rotation",0,128777,0
"3177",949909,3844,"Education","3D Rotation",0,11171,0
"3178",949909,3845,"Education","3D Rotation",1,34049,0
"3179",949909,3846,"Education","3D Rotation",0,11667,0
"3180",949909,3847,"Education","3D Rotation",1,13329,0
"3181",949909,3848,"Education","3D Rotation",1,9816,0
"3182",949909,3849,"Education","3D Rotation",0,11462,0
"3183",949909,3850,"Education","3D Rotation",0,36223,0
"3184",949909,3851,"Education","3D Rotation",0,21342,0
"3185",949909,3852,"Education","Isocontour",1,6100,3
"3186",949909,3853,"Education","Isocontour",1,14870,3
"3187",949909,3854,"Education","Isocontour",0,9840,2
"3188",949909,3855,"Education","Isocontour",1,9700,3
"3189",949909,3856,"Education","Isocontour",0,4320,1
"3190",949909,3857,"Education","Isocontour",1,6780,2
"3191",949909,3858,"Education","Isocontour",1,10110,3
"3192",949909,3859,"Education","Isocontour",1,5670,3
"3193",949909,3860,"Education","Isocontour",1,9410,3
"3194",949909,3861,"Education","Isocontour",1,3060,2
"3195",949909,3862,"Education","Isocontour",1,6140,3
"3196",949909,3863,"Education","Isocontour",0,6140,3
"3197",949909,3864,"Education","Isocontour",1,3890,2
"3198",949909,3865,"Education","Isocontour",0,4670,2
"3199",949909,3866,"Education","Isocontour",1,8540,3
"3200",949909,3867,"Education","Isocontour",0,3560,2
"3201",949909,3868,"Education","Isocontour",1,4220,3
"3202",949909,3869,"Education","Isocontour",1,8370,4
"3203",949909,3870,"Education","Isocontour",1,3330,2
"3204",949909,3871,"Education","Isocontour",1,4250,1
"3205",949909,3872,"Education","Scatter Plot",1,9500,3
"3206",949909,3873,"Education","Scatter Plot",0,1240,1
"3207",949909,3874,"Education","Scatter Plot",0,5950,2
"3208",949909,3875,"Education","Scatter Plot",1,9350,2
"3209",949909,3876,"Education","Scatter Plot",0,9190,2
"3210",949909,3877,"Education","Scatter Plot",1,11040,2
"3211",949909,3878,"Education","Scatter Plot",0,3000,1
"3212",949909,3879,"Education","Scatter Plot",1,3250,1
"3213",949909,3880,"Education","Scatter Plot",1,2270,3
"3214",949909,3881,"Education","Scatter Plot",0,24390,5
"3215",949909,3882,"Education","Pie Chart",0,5230,0
"3216",949909,3883,"Education","Pie Chart",1,6500,0
"3217",949909,3884,"Education","Pie Chart",1,4220,0
"3218",949909,3885,"Education","Pie Chart",1,17830,0
"3219",949909,3886,"Education","Pie Chart",1,6250,0
"3220",949909,3887,"Education","Pie Chart",1,17360,0
"3221",949909,3888,"Education","Pie Chart",1,11200,0
"3222",949909,3889,"Education","Pie Chart",1,20830,0
"3223",949909,3890,"Education","Pie Chart",1,20930,0
"3224",949909,3891,"Education","Pie Chart",1,5080,0
"3225",949909,3892,"Education","Pie Chart",0,4720,0
"3226",949909,3893,"Education","Pie Chart",1,5670,0
"3227",949909,3894,"Education","Pie Chart",1,6710,0
"3228",949909,3895,"Education","Pie Chart",1,5350,0
"3229",949909,3896,"Education","Pie Chart",0,3130,0
"3230",949909,3897,"Education","Pie Chart",0,3450,0
"3231",949909,3898,"Education","Pie Chart",0,2090,0
"3232",949909,3899,"Education","Pie Chart",0,8940,0
"3233",949909,3900,"Education","Pie Chart",1,8030,0
"3234",931997,3955,"Education","Isocontour",1,10060,2
"3235",931997,3956,"Education","Isocontour",1,9390,1
"3236",949909,3901,"Education","Pie Chart",1,4460,0
"3237",949909,3902,"Education","Pie Chart",1,6730,0
"3238",949909,3903,"Education","Pie Chart",1,4160,0
"3239",949909,3904,"Education","Pie Chart",1,4390,0
"3240",949909,3905,"Education","Pie Chart",1,2440,0
"3241",949909,3906,"Education","Pie Chart",1,3270,0
"3242",949909,3907,"Education","Pie Chart",1,3970,0
"3243",949909,3908,"Education","Pie Chart",1,6110,0
"3244",949909,3909,"Education","Pie Chart",0,19850,0
"3245",949909,3910,"Education","Pie Chart",1,6120,0
"3246",949909,3911,"Education","Pie Chart",0,5690,0
"3247",931997,3912,"Education","3D Rotation",1,1975136,0
"3248",931997,3913,"Education","3D Rotation",1,98872,0
"3249",931997,3914,"Education","3D Rotation",1,41376,0
"3250",931997,3915,"Education","3D Rotation",1,23996,0
"3251",931997,3916,"Education","3D Rotation",0,330564,0
"3252",931997,3917,"Education","3D Rotation",1,198111,0
"3253",931997,3918,"Education","3D Rotation",0,34713,0
"3254",931997,3919,"Education","3D Rotation",1,47456,0
"3255",931997,3920,"Education","3D Rotation",1,134919,0
"3256",931997,3921,"Education","3D Rotation",1,49074,0
"3257",931997,3922,"Education","3D Rotation",1,131596,0
"3258",931997,3923,"Education","3D Rotation",1,123790,0
"3259",931997,3924,"Education","3D Rotation",1,63398,0
"3260",931997,3925,"Education","3D Rotation",1,74710,0
"3261",931997,3926,"Education","3D Rotation",0,108647,0
"3262",931997,3927,"Education","3D Rotation",1,73037,0
"3263",931997,3928,"Education","3D Rotation",1,182822,0
"3264",931997,3929,"Education","3D Rotation",0,53668,0
"3265",931997,3930,"Education","3D Rotation",0,251433,0
"3266",931997,3931,"Education","3D Rotation",1,103812,0
"3267",931997,3932,"Education","3D Rotation",0,56438,0
"3268",931997,3933,"Education","3D Rotation",0,63676,0
"3269",931997,3934,"Education","3D Rotation",0,174457,0
"3270",931997,3935,"Education","3D Rotation",0,56954,0
"3271",931997,3936,"Education","3D Rotation",0,288185,0
"3272",931997,3937,"Education","3D Rotation",0,129551,0
"3273",931997,3938,"Education","3D Rotation",0,454422,0
"3274",931997,3939,"Education","3D Rotation",0,109674,0
"3275",931997,3940,"Education","3D Rotation",0,105715,0
"3276",931997,3941,"Education","3D Rotation",1,625363,0
"3277",931997,3942,"Education","Scatter Plot",1,35130,4
"3278",931997,3943,"Education","Scatter Plot",0,32590,2
"3279",931997,3944,"Education","Scatter Plot",0,23820,1
"3280",931997,3945,"Education","Scatter Plot",0,19590,0
"3281",931997,3946,"Education","Scatter Plot",0,61310,4
"3282",931997,3947,"Education","Scatter Plot",1,27750,3
"3283",931997,3948,"Education","Scatter Plot",0,23740,5
"3284",931997,3949,"Education","Scatter Plot",0,11460,1
"3285",931997,3950,"Education","Scatter Plot",0,9650,0
"3286",931997,3951,"Education","Scatter Plot",1,11970,0
"3287",931997,3952,"Education","Isocontour",1,17960,1
"3288",931997,3953,"Education","Isocontour",1,10640,1
"3289",931997,3960,"Education","Isocontour",1,14330,1
"3290",931997,3961,"Education","Isocontour",1,17870,3
"3291",931997,3962,"Education","Isocontour",0,12120,2
"3292",931997,3963,"Education","Isocontour",1,7070,2
"3293",931997,3964,"Education","Isocontour",1,11960,3
"3294",931997,3965,"Education","Isocontour",1,5340,1
"3295",931997,3966,"Education","Isocontour",1,5620,1
"3296",931997,3967,"Education","Isocontour",0,6880,2
"3297",931997,3968,"Education","Isocontour",1,18230,2
"3298",931997,3969,"Education","Isocontour",1,5490,1
"3299",931997,3970,"Education","Isocontour",1,7960,1
"3300",931997,3971,"Education","Isocontour",0,9460,1
"3301",931997,3972,"Education","Pie Chart",1,10540,0
"3302",931997,3973,"Education","Pie Chart",0,12920,0
"3303",931997,3974,"Education","Pie Chart",1,11400,0
"3304",931997,3975,"Education","Pie Chart",1,18760,0
"3305",931997,3976,"Education","Pie Chart",1,16050,0
"3306",931997,3977,"Education","Pie Chart",1,27660,0
"3307",931997,3978,"Education","Pie Chart",1,16970,0
"3308",931997,3979,"Education","Pie Chart",1,23940,0
"3309",931997,3980,"Education","Pie Chart",0,10080,0
"3310",931997,3981,"Education","Pie Chart",1,6240,0
"3311",931997,3982,"Education","Pie Chart",0,11840,0
"3312",931997,3983,"Education","Pie Chart",0,7860,0
"3313",931997,3984,"Education","Pie Chart",1,4190,0
"3314",931997,3985,"Education","Pie Chart",0,4940,0
"3315",931997,3986,"Education","Pie Chart",1,6650,0
"3316",931997,3987,"Education","Pie Chart",1,13750,0
"3317",931997,3988,"Education","Pie Chart",0,7770,0
"3318",931997,3989,"Education","Pie Chart",1,11270,0
"3319",931997,3990,"Education","Pie Chart",1,12040,0
"3320",931997,3991,"Education","Pie Chart",1,5940,0
"3321",931997,3992,"Education","Pie Chart",1,8240,0
"3322",931997,3993,"Education","Pie Chart",1,7430,0
"3323",931997,3994,"Education","Pie Chart",1,13530,0
"3324",931997,3995,"Education","Pie Chart",1,9310,0
"3325",931997,3996,"Education","Pie Chart",1,5020,0
"3326",931997,3997,"Education","Pie Chart",0,14860,0
"3327",931997,3998,"Education","Pie Chart",1,5640,0
"3328",931997,3999,"Education","Pie Chart",1,5140,0
"3329",931997,4000,"Education","Pie Chart",1,5340,0
"3330",931997,4001,"Education","Pie Chart",1,8730,0
"3331",810153,4002,"Education","3D Rotation",0,15151,0
"3332",810153,4003,"Education","3D Rotation",1,13864,0
"3333",810153,4004,"Education","3D Rotation",1,16984,0
"3334",810153,4005,"Education","3D Rotation",1,13983,0
"3335",810153,4006,"Education","3D Rotation",1,11681,0
"3336",810153,4007,"Education","3D Rotation",1,16375,0
"3337",810153,4008,"Education","3D Rotation",1,16432,0
"3338",810153,4009,"Education","3D Rotation",0,43968,0
"3339",810153,4010,"Education","3D Rotation",1,40161,0
"3340",810153,4011,"Education","3D Rotation",1,40064,0
"3341",810153,4012,"Education","3D Rotation",1,13448,0
"3342",810153,4013,"Education","3D Rotation",1,14766,0
"3343",810153,4014,"Education","3D Rotation",1,17040,0
"3344",810153,4015,"Education","3D Rotation",1,16855,0
"3345",810153,4016,"Education","3D Rotation",1,18001,0
"3346",810153,4017,"Education","3D Rotation",0,23525,0
"3347",810153,4018,"Education","3D Rotation",1,29391,0
"3348",810153,4019,"Education","3D Rotation",1,10048,0
"3349",810153,4020,"Education","3D Rotation",1,25439,0
"3350",810153,4021,"Education","3D Rotation",1,27712,0
"3351",810153,4022,"Education","3D Rotation",0,24920,0
"3352",810153,4023,"Education","3D Rotation",1,12511,0
"3353",810153,4024,"Education","3D Rotation",1,16360,0
"3354",810153,4025,"Education","3D Rotation",1,15640,0
"3355",810153,4026,"Education","3D Rotation",1,25087,0
"3356",810153,4027,"Education","3D Rotation",0,17202,0
"3357",810153,4028,"Education","3D Rotation",1,18840,0
"3358",810153,4029,"Education","3D Rotation",1,16480,0
"3359",810153,4030,"Education","3D Rotation",0,32624,0
"3360",810153,4031,"Education","3D Rotation",0,8519,0
"3361",810153,4032,"Education","Isocontour",1,14500,0
"3362",810153,4033,"Education","Isocontour",0,3940,0
"3363",810153,4034,"Education","Isocontour",1,3050,0
"3364",810153,4035,"Education","Isocontour",0,5170,0
"3365",810153,4036,"Education","Isocontour",1,4350,0
"3366",810153,4037,"Education","Isocontour",0,5710,0
"3367",810153,4038,"Education","Isocontour",1,5470,0
"3368",810153,4039,"Education","Isocontour",1,5220,0
"3369",810153,4040,"Education","Isocontour",1,6660,0
"3370",810153,4041,"Education","Isocontour",0,6070,0
"3371",810153,4042,"Education","Isocontour",0,7910,0
"3372",810153,4043,"Education","Isocontour",1,5500,0
"3373",810153,4044,"Education","Isocontour",1,2660,0
"3374",810153,4045,"Education","Isocontour",1,3210,0
"3375",810153,4046,"Education","Isocontour",0,3190,0
"3376",810153,4047,"Education","Isocontour",1,4610,0
"3377",810153,4048,"Education","Isocontour",1,3870,0
"3378",810153,4049,"Education","Isocontour",1,6620,0
"3379",810153,4050,"Education","Isocontour",0,2100,0
"3380",810153,4051,"Education","Isocontour",1,2180,0
"3381",810153,4052,"Education","Pie Chart",1,2320,0
"3382",810153,4053,"Education","Pie Chart",1,1930,0
"3383",810153,4054,"Education","Pie Chart",0,1760,0
"3384",810153,4055,"Education","Pie Chart",1,6950,0
"3385",810153,4056,"Education","Pie Chart",0,1000,0
"3386",810153,4057,"Education","Pie Chart",1,340,0
"3387",810153,4058,"Education","Pie Chart",0,2180,0
"3388",810153,4059,"Education","Pie Chart",1,3190,0
"3389",810153,4060,"Education","Pie Chart",1,2900,0
"3390",810153,4061,"Education","Pie Chart",0,2330,0
"3391",810153,4062,"Education","Pie Chart",1,1650,0
"3392",810153,4063,"Education","Pie Chart",1,3780,0
"3393",810153,4064,"Education","Pie Chart",1,2910,0
"3394",810153,4065,"Education","Pie Chart",1,2050,0
"3395",810153,4066,"Education","Pie Chart",0,2560,0
"3396",810153,4067,"Education","Pie Chart",1,1760,0
"3397",810153,4068,"Education","Pie Chart",1,2580,0
"3398",810153,4069,"Education","Pie Chart",1,1780,0
"3399",810153,4070,"Education","Pie Chart",1,3500,0
"3400",810153,4071,"Education","Pie Chart",0,1670,0
"3401",810153,4072,"Education","Pie Chart",0,2620,0
"3402",810153,4073,"Education","Pie Chart",0,3270,0
"3403",810153,4074,"Education","Pie Chart",0,2660,0
"3404",810153,4075,"Education","Pie Chart",0,3330,0
"3405",810153,4076,"Education","Pie Chart",1,5030,0
"3406",810153,4077,"Education","Pie Chart",1,2840,0
"3407",810153,4078,"Education","Pie Chart",0,6520,0
"3408",810153,4079,"Education","Pie Chart",1,1540,0
"3409",810153,4080,"Education","Pie Chart",1,1070,0
"3410",810153,4081,"Education","Pie Chart",1,1470,0
"3411",810153,4082,"Education","Scatter Plot",0,2330,0
"3412",810153,4083,"Education","Scatter Plot",0,34940,0
"3413",810153,4084,"Education","Scatter Plot",0,15430,0
"3414",810153,4085,"Education","Scatter Plot",0,3340,0
"3415",810153,4086,"Education","Scatter Plot",1,3430,0
"3416",810153,4087,"Education","Scatter Plot",1,10290,0
"3417",810153,4088,"Education","Scatter Plot",0,5070,0
"3418",810153,4089,"Education","Scatter Plot",1,5470,0
"3419",810153,4090,"Education","Scatter Plot",0,2280,0
"3420",810153,4091,"Education","Scatter Plot",0,8680,0
"3421",590156,4092,"Chemistry","3D Rotation",1,15998,0
"3422",590156,4093,"Chemistry","3D Rotation",1,38286,0
"3423",590156,4094,"Chemistry","3D Rotation",1,13423,0
"3424",590156,4095,"Chemistry","3D Rotation",1,9935,0
"3425",590156,4096,"Chemistry","3D Rotation",1,20619,0
"3426",590156,4097,"Chemistry","3D Rotation",1,15430,0
"3427",590156,4098,"Chemistry","3D Rotation",1,16270,0
"3428",590156,4099,"Chemistry","3D Rotation",1,22771,0
"3429",590156,4100,"Chemistry","3D Rotation",1,34772,0
"3430",590156,4101,"Chemistry","3D Rotation",1,23574,0
"3431",590156,4102,"Chemistry","3D Rotation",1,14003,0
"3432",590156,4103,"Chemistry","3D Rotation",1,17335,0
"3433",590156,4104,"Chemistry","3D Rotation",1,12261,0
"3434",590156,4105,"Chemistry","3D Rotation",1,11453,0
"3435",590156,4106,"Chemistry","3D Rotation",1,19950,0
"3436",590156,4107,"Chemistry","3D Rotation",1,25603,0
"3437",590156,4108,"Chemistry","3D Rotation",1,42994,0
"3438",590156,4109,"Chemistry","3D Rotation",1,25631,0
"3439",590156,4110,"Chemistry","3D Rotation",1,42193,0
"3440",590156,4111,"Chemistry","3D Rotation",1,17176,0
"3441",590156,4112,"Chemistry","3D Rotation",1,18195,0
"3442",590156,4113,"Chemistry","3D Rotation",1,24620,0
"3443",590156,4114,"Chemistry","3D Rotation",1,26982,0
"3444",590156,4115,"Chemistry","3D Rotation",1,18965,0
"3445",590156,4116,"Chemistry","3D Rotation",1,34843,0
"3446",590156,4117,"Chemistry","3D Rotation",1,50907,0
"3447",590156,4118,"Chemistry","3D Rotation",0,32783,0
"3448",590156,4119,"Chemistry","3D Rotation",1,15322,0
"3449",590156,4120,"Chemistry","3D Rotation",0,63049,0
"3450",590156,4121,"Chemistry","3D Rotation",1,19545,0
"3451",590156,4122,"Chemistry","Pie Chart",1,7430,0
"3452",590156,4123,"Chemistry","Pie Chart",0,18300,0
"3453",590156,4124,"Chemistry","Pie Chart",1,5990,0
"3454",590156,4125,"Chemistry","Pie Chart",1,7770,0
"3455",590156,4126,"Chemistry","Pie Chart",1,10720,0
"3456",590156,4127,"Chemistry","Pie Chart",0,9500,0
"3457",590156,4128,"Chemistry","Pie Chart",1,9960,0
"3458",590156,4129,"Chemistry","Pie Chart",1,11610,0
"3459",590156,4130,"Chemistry","Pie Chart",1,25080,0
"3460",590156,4131,"Chemistry","Pie Chart",0,17750,0
"3461",590156,4132,"Chemistry","Pie Chart",1,9980,0
"3462",590156,4133,"Chemistry","Pie Chart",0,7580,0
"3463",590156,4134,"Chemistry","Pie Chart",1,12370,0
"3464",590156,4135,"Chemistry","Pie Chart",1,13770,0
"3465",590156,4136,"Chemistry","Pie Chart",1,16150,0
"3466",590156,4137,"Chemistry","Pie Chart",1,12220,0
"3467",590156,4138,"Chemistry","Pie Chart",1,10030,0
"3468",590156,4139,"Chemistry","Pie Chart",1,5410,0
"3469",590156,4140,"Chemistry","Pie Chart",1,19360,0
"3470",590156,4141,"Chemistry","Pie Chart",1,7160,0
"3471",590156,4142,"Chemistry","Pie Chart",0,15960,0
"3472",590156,4143,"Chemistry","Pie Chart",1,8650,0
"3473",590156,4144,"Chemistry","Pie Chart",1,10500,0
"3474",590156,4145,"Chemistry","Pie Chart",1,5650,0
"3475",590156,4146,"Chemistry","Pie Chart",1,11140,0
"3476",590156,4147,"Chemistry","Pie Chart",1,11990,0
"3477",590156,4148,"Chemistry","Pie Chart",1,9070,0
"3478",590156,4149,"Chemistry","Pie Chart",0,10300,0
"3479",590156,4150,"Chemistry","Pie Chart",1,20650,0
"3480",590156,4151,"Chemistry","Pie Chart",1,14030,0
"3481",590156,4152,"Chemistry","Isocontour",0,19730,1
"3482",590156,4153,"Chemistry","Isocontour",1,18120,1
"3483",590156,4154,"Chemistry","Isocontour",0,28230,2
"3484",590156,4155,"Chemistry","Isocontour",1,28730,2
"3485",590156,4156,"Chemistry","Isocontour",1,11700,2
"3486",590156,4157,"Chemistry","Isocontour",1,14420,1
"3487",590156,4158,"Chemistry","Isocontour",1,7610,1
"3488",590156,4159,"Chemistry","Isocontour",1,11830,3
"3489",590156,4160,"Chemistry","Isocontour",1,13770,1
"3490",590156,4161,"Chemistry","Isocontour",1,11960,1
"3491",590156,4162,"Chemistry","Isocontour",1,9150,2
"3492",590156,4163,"Chemistry","Isocontour",0,13620,3
"3493",590156,4164,"Chemistry","Isocontour",1,16940,1
"3494",590156,4165,"Chemistry","Isocontour",1,6570,1
"3495",590156,4166,"Chemistry","Isocontour",1,5430,1
"3496",590156,4167,"Chemistry","Isocontour",1,6250,1
"3497",590156,4168,"Chemistry","Isocontour",1,6490,1
"3498",590156,4169,"Chemistry","Isocontour",1,9420,1
"3499",590156,4170,"Chemistry","Isocontour",1,10300,2
"3500",590156,4171,"Chemistry","Isocontour",1,4480,1
"3501",590156,4172,"Chemistry","Scatter Plot",1,41360,1
"3502",590156,4173,"Chemistry","Scatter Plot",1,5650,1
"3503",590156,4174,"Chemistry","Scatter Plot",1,25270,4
"3504",590156,4175,"Chemistry","Scatter Plot",0,40300,3
"3505",590156,4176,"Chemistry","Scatter Plot",0,25560,1
"3506",590156,4177,"Chemistry","Scatter Plot",1,20990,1
"3507",590156,4178,"Chemistry","Scatter Plot",1,34890,2
"3508",590156,4179,"Chemistry","Scatter Plot",1,11480,1
"3509",590156,4180,"Chemistry","Scatter Plot",1,11520,1
"3510",590156,4181,"Chemistry","Scatter Plot",1,12140,1
"3511",685932,4182,"Chemistry","3D Rotation",1,18882,0
"3512",685932,4183,"Chemistry","3D Rotation",0,13643,0
"3513",685932,4184,"Chemistry","3D Rotation",1,5656,0
"3514",685932,4185,"Chemistry","3D Rotation",1,5795,0
"3515",685932,4186,"Chemistry","3D Rotation",0,24256,0
"3516",685932,4187,"Chemistry","3D Rotation",1,21728,0
"3517",685932,4188,"Chemistry","3D Rotation",1,8431,0
"3518",685932,4189,"Chemistry","3D Rotation",0,23380,0
"3519",685932,4190,"Chemistry","3D Rotation",0,19080,0
"3520",685932,4191,"Chemistry","3D Rotation",0,13063,0
"3521",685932,4192,"Chemistry","3D Rotation",1,7298,0
"3522",685932,4193,"Chemistry","3D Rotation",1,16721,0
"3523",685932,4194,"Chemistry","3D Rotation",1,27493,0
"3524",685932,4195,"Chemistry","3D Rotation",0,11616,0
"3525",685932,4196,"Chemistry","3D Rotation",0,11943,0
"3526",685932,4197,"Chemistry","3D Rotation",1,22251,0
"3527",685932,4198,"Chemistry","3D Rotation",0,11321,0
"3528",685932,4199,"Chemistry","3D Rotation",1,13298,0
"3529",685932,4200,"Chemistry","3D Rotation",0,15662,0
"3530",685932,4201,"Chemistry","3D Rotation",1,13389,0
"3531",685932,4202,"Chemistry","3D Rotation",0,13295,0
"3532",685932,4203,"Chemistry","3D Rotation",1,23348,0
"3533",685932,4204,"Chemistry","3D Rotation",0,10178,0
"3534",685932,4205,"Chemistry","3D Rotation",1,8160,0
"3535",685932,4206,"Chemistry","3D Rotation",0,11502,0
"3536",685932,4207,"Chemistry","3D Rotation",1,3667,0
"3537",685932,4208,"Chemistry","3D Rotation",1,4355,0
"3538",685932,4209,"Chemistry","3D Rotation",0,4967,0
"3539",685932,4210,"Chemistry","3D Rotation",0,3684,0
"3540",685932,4211,"Chemistry","3D Rotation",0,2132,0
"3541",685932,4212,"Chemistry","Pie Chart",1,5860,0
"3542",685932,4213,"Chemistry","Pie Chart",0,8860,0
"3543",685932,4214,"Chemistry","Pie Chart",1,6360,0
"3544",685932,4215,"Chemistry","Pie Chart",1,4300,0
"3545",685932,4216,"Chemistry","Pie Chart",0,5350,0
"3546",685932,4217,"Chemistry","Pie Chart",1,4110,0
"3547",685932,4218,"Chemistry","Pie Chart",0,9310,0
"3548",685932,4219,"Chemistry","Pie Chart",1,4100,0
"3549",685932,4220,"Chemistry","Pie Chart",1,4400,0
"3550",685932,4221,"Chemistry","Pie Chart",1,3070,0
"3551",685932,4222,"Chemistry","Pie Chart",1,9090,0
"3552",685932,4223,"Chemistry","Pie Chart",1,6730,0
"3553",685932,4224,"Chemistry","Pie Chart",0,6180,0
"3554",685932,4225,"Chemistry","Pie Chart",0,3390,0
"3555",685932,4226,"Chemistry","Pie Chart",1,3030,0
"3556",685932,4227,"Chemistry","Pie Chart",1,4690,0
"3557",685932,4228,"Chemistry","Pie Chart",0,2570,0
"3558",685932,4229,"Chemistry","Pie Chart",1,3890,0
"3559",685932,4230,"Chemistry","Pie Chart",1,3250,0
"3560",685932,4231,"Chemistry","Pie Chart",1,5230,0
"3561",685932,4232,"Chemistry","Pie Chart",0,6920,0
"3562",685932,4233,"Chemistry","Pie Chart",1,2750,0
"3563",685932,4234,"Chemistry","Pie Chart",1,2970,0
"3564",685932,4235,"Chemistry","Pie Chart",0,3430,0
"3565",685932,4236,"Chemistry","Pie Chart",1,2760,0
"3566",685932,4237,"Chemistry","Pie Chart",1,7790,0
"3567",685932,4238,"Chemistry","Pie Chart",0,5160,0
"3568",685932,4239,"Chemistry","Pie Chart",1,6830,0
"3569",685932,4240,"Chemistry","Pie Chart",0,3160,0
"3570",685932,4241,"Chemistry","Pie Chart",0,5440,0
"3571",685932,4242,"Chemistry","Scatter Plot",1,7350,1
"3572",685932,4243,"Chemistry","Scatter Plot",1,9570,1
"3573",685932,4244,"Chemistry","Scatter Plot",1,11360,1
"3574",685932,4245,"Chemistry","Scatter Plot",1,9390,1
"3575",685932,4246,"Chemistry","Scatter Plot",0,4680,0
"3576",685932,4247,"Chemistry","Scatter Plot",1,5110,1
"3577",685932,4248,"Chemistry","Scatter Plot",1,4590,1
"3578",685932,4249,"Chemistry","Scatter Plot",1,5510,2
"3579",685932,4250,"Chemistry","Scatter Plot",1,6730,1
"3580",685932,4251,"Chemistry","Scatter Plot",0,5180,1
"3581",685932,4252,"Chemistry","Isocontour",0,7080,1
"3582",685932,4253,"Chemistry","Isocontour",1,4820,1
"3583",685932,4254,"Chemistry","Isocontour",0,3730,1
"3584",685932,4255,"Chemistry","Isocontour",1,7700,1
"3585",685932,4256,"Chemistry","Isocontour",1,8160,1
"3586",685932,4257,"Chemistry","Isocontour",0,4990,1
"3587",685932,4258,"Chemistry","Isocontour",1,6360,1
"3588",685932,4259,"Chemistry","Isocontour",1,4520,2
"3589",685932,4260,"Chemistry","Isocontour",0,6610,1
"3590",685932,4261,"Chemistry","Isocontour",1,2890,1
"3591",685932,4262,"Chemistry","Isocontour",1,5120,1
"3592",685932,4263,"Chemistry","Isocontour",1,2620,1
"3593",685932,4264,"Chemistry","Isocontour",1,4600,1
"3594",685932,4265,"Chemistry","Isocontour",1,4800,1
"3595",685932,4266,"Chemistry","Isocontour",1,2650,1
"3596",685932,4267,"Chemistry","Isocontour",1,3410,1
"3597",685932,4268,"Chemistry","Isocontour",0,6250,1
"3598",685932,4269,"Chemistry","Isocontour",1,2510,1
"3599",685932,4270,"Chemistry","Isocontour",1,3770,1
"3600",685932,4271,"Chemistry","Isocontour",1,5610,1
"3601",221034,4272,"Chemistry","3D Rotation",1,67624,0
"3602",221034,4273,"Chemistry","3D Rotation",1,37944,0
"3603",221034,4274,"Chemistry","3D Rotation",1,88739,0
"3604",221034,4275,"Chemistry","3D Rotation",1,9560,0
"3605",221034,4276,"Chemistry","3D Rotation",1,105307,0
"3606",221034,4277,"Chemistry","3D Rotation",1,125886,0
"3607",221034,4278,"Chemistry","3D Rotation",1,32455,0
"3608",221034,4279,"Chemistry","3D Rotation",0,109714,0
"3609",221034,4280,"Chemistry","3D Rotation",1,87228,0
"3610",221034,4281,"Chemistry","3D Rotation",1,296982,0
"3611",221034,4282,"Chemistry","3D Rotation",1,22587,0
"3612",221034,4283,"Chemistry","3D Rotation",1,69914,0
"3613",221034,4284,"Chemistry","3D Rotation",1,64249,0
"3614",221034,4285,"Chemistry","3D Rotation",1,36269,0
"3615",221034,4286,"Chemistry","3D Rotation",1,87577,0
"3616",221034,4287,"Chemistry","3D Rotation",1,21207,0
"3617",221034,4288,"Chemistry","3D Rotation",1,72156,0
"3618",221034,4289,"Chemistry","3D Rotation",1,31359,0
"3619",221034,4290,"Chemistry","3D Rotation",1,88360,0
"3620",221034,4291,"Chemistry","3D Rotation",1,72411,0
"3621",221034,4292,"Chemistry","3D Rotation",1,142924,0
"3622",221034,4293,"Chemistry","3D Rotation",1,76382,0
"3623",221034,4294,"Chemistry","3D Rotation",1,148640,0
"3624",221034,4295,"Chemistry","3D Rotation",1,34350,0
"3625",221034,4296,"Chemistry","3D Rotation",1,337092,0
"3626",221034,4297,"Chemistry","3D Rotation",0,165464,0
"3627",221034,4298,"Chemistry","3D Rotation",1,142132,0
"3628",221034,4299,"Chemistry","3D Rotation",1,48621,0
"3629",221034,4300,"Chemistry","3D Rotation",1,55015,0
"3630",221034,4301,"Chemistry","3D Rotation",0,52808,0
"3631",221034,4302,"Chemistry","Isocontour",1,33430,1
"3632",221034,4303,"Chemistry","Isocontour",0,66030,4
"3633",221034,4304,"Chemistry","Isocontour",1,12920,1
"3634",221034,4305,"Chemistry","Isocontour",0,27530,1
"3635",221034,4306,"Chemistry","Isocontour",1,21800,2
"3636",221034,4307,"Chemistry","Isocontour",1,6900,1
"3637",221034,4308,"Chemistry","Isocontour",1,8210,1
"3638",221034,4309,"Chemistry","Isocontour",1,13830,1
"3639",221034,4310,"Chemistry","Isocontour",1,32830,2
"3640",221034,4311,"Chemistry","Isocontour",1,13540,3
"3641",221034,4312,"Chemistry","Isocontour",1,32180,4
"3642",221034,4313,"Chemistry","Isocontour",1,19260,1
"3643",221034,4314,"Chemistry","Isocontour",1,11430,1
"3644",221034,4315,"Chemistry","Isocontour",1,37710,2
"3645",221034,4316,"Chemistry","Isocontour",1,9420,1
"3646",221034,4317,"Chemistry","Isocontour",1,32660,1
"3647",221034,4318,"Chemistry","Isocontour",0,29940,1
"3648",221034,4319,"Chemistry","Isocontour",1,10950,1
"3649",221034,4320,"Chemistry","Isocontour",1,6640,1
"3650",221034,4321,"Chemistry","Isocontour",1,33000,3
"3651",221034,4322,"Chemistry","Pie Chart",1,23840,0
"3652",221034,4323,"Chemistry","Pie Chart",1,160810,0
"3653",221034,4324,"Chemistry","Pie Chart",1,66610,0
"3654",221034,4325,"Chemistry","Pie Chart",0,18770,0
"3655",221034,4326,"Chemistry","Pie Chart",0,84790,0
"3656",221034,4327,"Chemistry","Pie Chart",1,9760,0
"3657",221034,4328,"Chemistry","Pie Chart",1,79440,0
"3658",221034,4329,"Chemistry","Pie Chart",1,5220,0
"3659",221034,4330,"Chemistry","Pie Chart",1,6020,0
"3660",221034,4331,"Chemistry","Pie Chart",1,7960,0
"3661",221034,4332,"Chemistry","Pie Chart",1,9050,0
"3662",221034,4333,"Chemistry","Pie Chart",1,25310,0
"3663",221034,4334,"Chemistry","Pie Chart",1,20420,0
"3664",221034,4335,"Chemistry","Pie Chart",1,12250,0
"3665",221034,4336,"Chemistry","Pie Chart",1,17610,0
"3666",221034,4337,"Chemistry","Pie Chart",1,16960,0
"3667",221034,4338,"Chemistry","Pie Chart",0,15900,0
"3668",221034,4339,"Chemistry","Pie Chart",1,37880,0
"3669",221034,4340,"Chemistry","Pie Chart",1,29890,0
"3670",221034,4341,"Chemistry","Pie Chart",1,12980,0
"3671",221034,4342,"Chemistry","Pie Chart",1,3830,0
"3672",221034,4343,"Chemistry","Pie Chart",1,5760,0
"3673",221034,4344,"Chemistry","Pie Chart",1,32700,0
"3674",221034,4345,"Chemistry","Pie Chart",1,12360,0
"3675",221034,4346,"Chemistry","Pie Chart",1,49520,0
"3676",221034,4347,"Chemistry","Pie Chart",1,58800,0
"3677",221034,4348,"Chemistry","Pie Chart",0,13340,0
"3678",221034,4349,"Chemistry","Pie Chart",1,6250,0
"3679",221034,4350,"Chemistry","Pie Chart",1,12130,0
"3680",221034,4351,"Chemistry","Pie Chart",1,4230,0
"3681",221034,4352,"Chemistry","Scatter Plot",0,25980,1
"3682",221034,4353,"Chemistry","Scatter Plot",1,66650,2
"3683",221034,4354,"Chemistry","Scatter Plot",0,52720,3
"3684",221034,4355,"Chemistry","Scatter Plot",0,98830,4
"3685",221034,4356,"Chemistry","Scatter Plot",1,47230,2
"3686",221034,4357,"Chemistry","Scatter Plot",1,63150,1
"3687",221034,4358,"Chemistry","Scatter Plot",0,139120,3
"3688",221034,4359,"Chemistry","Scatter Plot",0,15020,2
"3689",221034,4360,"Chemistry","Scatter Plot",1,9050,2
"3690",221034,4361,"Chemistry","Scatter Plot",1,98230,3
"3691",947555,4362,"Chemistry","3D Rotation",1,21998,0
"3692",947555,4363,"Chemistry","3D Rotation",1,13763,0
"3693",947555,4364,"Chemistry","3D Rotation",1,26990,0
"3694",947555,4365,"Chemistry","3D Rotation",1,11743,0
"3695",947555,4366,"Chemistry","3D Rotation",1,21300,0
"3696",947555,4367,"Chemistry","3D Rotation",1,25370,0
"3697",947555,4368,"Chemistry","3D Rotation",1,17509,0
"3698",947555,4369,"Chemistry","3D Rotation",1,90875,0
"3699",947555,4370,"Chemistry","3D Rotation",1,25641,0
"3700",947555,4371,"Chemistry","3D Rotation",1,14318,0
"3701",947555,4372,"Chemistry","3D Rotation",1,12833,0
"3702",947555,4373,"Chemistry","3D Rotation",1,34350,0
"3703",947555,4374,"Chemistry","3D Rotation",1,9800,0
"3704",947555,4375,"Chemistry","3D Rotation",1,12253,0
"3705",947555,4376,"Chemistry","3D Rotation",1,11295,0
"3706",947555,4377,"Chemistry","3D Rotation",1,30517,0
"3707",947555,4378,"Chemistry","3D Rotation",1,33130,0
"3708",947555,4379,"Chemistry","3D Rotation",1,13471,0
"3709",947555,4380,"Chemistry","3D Rotation",1,33591,0
"3710",947555,4381,"Chemistry","3D Rotation",1,25797,0
"3711",947555,4382,"Chemistry","3D Rotation",1,30896,0
"3712",947555,4383,"Chemistry","3D Rotation",1,19536,0
"3713",947555,4384,"Chemistry","3D Rotation",1,26168,0
"3714",947555,4385,"Chemistry","3D Rotation",1,27330,0
"3715",947555,4386,"Chemistry","3D Rotation",1,29009,0
"3716",947555,4387,"Chemistry","3D Rotation",1,13279,0
"3717",947555,4388,"Chemistry","3D Rotation",1,31739,0
"3718",947555,4389,"Chemistry","3D Rotation",1,37091,0
"3719",947555,4390,"Chemistry","3D Rotation",1,35180,0
"3720",947555,4391,"Chemistry","3D Rotation",0,35544,0
"3721",947555,4392,"Chemistry","Isocontour",1,8710,1
"3722",947555,4393,"Chemistry","Isocontour",0,26150,1
"3723",947555,4394,"Chemistry","Isocontour",1,10340,1
"3724",947555,4395,"Chemistry","Isocontour",1,6320,1
"3725",947555,4396,"Chemistry","Isocontour",1,7210,1
"3726",947555,4397,"Chemistry","Isocontour",1,5400,1
"3727",947555,4398,"Chemistry","Isocontour",1,4160,1
"3728",947555,4399,"Chemistry","Isocontour",1,7240,1
"3729",947555,4400,"Chemistry","Isocontour",0,11530,1
"3730",947555,4401,"Chemistry","Isocontour",1,14670,1
"3731",912301,4686,"Chemistry","Pie Chart",0,8200,0
"3732",947555,4402,"Chemistry","Isocontour",0,8660,1
"3733",947555,4403,"Chemistry","Isocontour",0,8830,1
"3734",947555,4404,"Chemistry","Isocontour",1,7680,1
"3735",947555,4405,"Chemistry","Isocontour",1,8190,1
"3736",947555,4406,"Chemistry","Isocontour",1,4050,1
"3737",947555,4407,"Chemistry","Isocontour",1,8870,1
"3738",947555,4408,"Chemistry","Isocontour",1,6580,1
"3739",947555,4409,"Chemistry","Isocontour",0,40270,3
"3740",947555,4410,"Chemistry","Isocontour",1,10610,2
"3741",947555,4411,"Chemistry","Isocontour",1,4900,1
"3742",947555,4412,"Chemistry","Scatter Plot",1,16880,2
"3743",947555,4413,"Chemistry","Scatter Plot",1,4690,1
"3744",947555,4414,"Chemistry","Scatter Plot",0,21200,1
"3745",947555,4415,"Chemistry","Scatter Plot",1,18280,1
"3746",947555,4416,"Chemistry","Scatter Plot",1,16810,1
"3747",947555,4417,"Chemistry","Scatter Plot",1,7500,1
"3748",947555,4418,"Chemistry","Scatter Plot",1,2040,1
"3749",947555,4419,"Chemistry","Scatter Plot",1,6440,1
"3750",947555,4420,"Chemistry","Scatter Plot",1,18510,2
"3751",947555,4421,"Chemistry","Scatter Plot",1,21500,1
"3752",947555,4422,"Chemistry","Pie Chart",1,4930,0
"3753",947555,4423,"Chemistry","Pie Chart",1,1910,0
"3754",947555,4424,"Chemistry","Pie Chart",0,5090,0
"3755",947555,4425,"Chemistry","Pie Chart",1,16800,0
"3756",947555,4426,"Chemistry","Pie Chart",1,5550,0
"3757",947555,4427,"Chemistry","Pie Chart",1,6880,0
"3758",947555,4428,"Chemistry","Pie Chart",1,6420,0
"3759",947555,4429,"Chemistry","Pie Chart",1,8120,0
"3760",947555,4430,"Chemistry","Pie Chart",1,13490,0
"3761",947555,4431,"Chemistry","Pie Chart",0,7480,0
"3762",947555,4432,"Chemistry","Pie Chart",1,3470,0
"3763",947555,4433,"Chemistry","Pie Chart",0,31960,0
"3764",947555,4434,"Chemistry","Pie Chart",1,15500,0
"3765",947555,4435,"Chemistry","Pie Chart",1,29960,0
"3766",947555,4436,"Chemistry","Pie Chart",1,32600,0
"3767",947555,4437,"Chemistry","Pie Chart",1,13790,0
"3768",947555,4438,"Chemistry","Pie Chart",0,44480,0
"3769",947555,4439,"Chemistry","Pie Chart",1,6410,0
"3770",947555,4440,"Chemistry","Pie Chart",1,17870,0
"3771",947555,4441,"Chemistry","Pie Chart",1,24020,0
"3772",947555,4442,"Chemistry","Pie Chart",1,21920,0
"3773",947555,4443,"Chemistry","Pie Chart",1,18250,0
"3774",947555,4444,"Chemistry","Pie Chart",0,11250,0
"3775",947555,4445,"Chemistry","Pie Chart",1,16980,0
"3776",947555,4446,"Chemistry","Pie Chart",1,21270,0
"3777",947555,4447,"Chemistry","Pie Chart",1,18200,0
"3778",947555,4448,"Chemistry","Pie Chart",1,8940,0
"3779",947555,4449,"Chemistry","Pie Chart",1,17210,0
"3780",947555,4450,"Chemistry","Pie Chart",1,9960,0
"3781",947555,4451,"Chemistry","Pie Chart",1,17250,0
"3782",774440,4452,"Chemistry","3D Rotation",1,24529,0
"3783",774440,4453,"Chemistry","3D Rotation",1,47558,0
"3784",774440,4454,"Chemistry","3D Rotation",1,19706,0
"3785",774440,4455,"Chemistry","3D Rotation",1,17520,0
"3786",774440,4456,"Chemistry","3D Rotation",1,37380,0
"3787",774440,4457,"Chemistry","3D Rotation",1,25994,0
"3788",774440,4458,"Chemistry","3D Rotation",1,40818,0
"3789",774440,4459,"Chemistry","3D Rotation",1,72687,0
"3790",774440,4460,"Chemistry","3D Rotation",1,35855,0
"3791",774440,4461,"Chemistry","3D Rotation",1,43808,0
"3792",774440,4462,"Chemistry","3D Rotation",1,17658,0
"3793",774440,4463,"Chemistry","3D Rotation",1,21599,0
"3794",774440,4464,"Chemistry","3D Rotation",1,115322,0
"3795",774440,4465,"Chemistry","3D Rotation",1,34218,0
"3796",774440,4466,"Chemistry","3D Rotation",1,107780,0
"3797",774440,4467,"Chemistry","3D Rotation",1,44812,0
"3798",774440,4468,"Chemistry","3D Rotation",1,59187,0
"3799",774440,4469,"Chemistry","3D Rotation",1,49304,0
"3800",774440,4470,"Chemistry","3D Rotation",1,59168,0
"3801",774440,4471,"Chemistry","3D Rotation",1,60635,0
"3802",774440,4472,"Chemistry","3D Rotation",1,44382,0
"3803",774440,4473,"Chemistry","3D Rotation",1,55244,0
"3804",774440,4474,"Chemistry","3D Rotation",1,111626,0
"3805",774440,4475,"Chemistry","3D Rotation",1,72547,0
"3806",774440,4476,"Chemistry","3D Rotation",1,85852,0
"3807",774440,4477,"Chemistry","3D Rotation",1,65110,0
"3808",774440,4478,"Chemistry","3D Rotation",1,32798,0
"3809",774440,4479,"Chemistry","3D Rotation",1,146759,0
"3810",774440,4480,"Chemistry","3D Rotation",1,53776,0
"3811",774440,4481,"Chemistry","3D Rotation",0,117088,0
"3812",774440,4482,"Chemistry","Scatter Plot",1,14240,3
"3813",774440,4483,"Chemistry","Scatter Plot",1,16610,3
"3814",774440,4484,"Chemistry","Scatter Plot",0,34090,8
"3815",774440,4485,"Chemistry","Scatter Plot",1,19310,2
"3816",774440,4486,"Chemistry","Scatter Plot",1,11010,1
"3817",774440,4487,"Chemistry","Scatter Plot",1,9850,1
"3818",774440,4488,"Chemistry","Scatter Plot",1,6430,3
"3819",774440,4489,"Chemistry","Scatter Plot",1,9010,2
"3820",774440,4490,"Chemistry","Scatter Plot",1,14340,1
"3821",774440,4491,"Chemistry","Scatter Plot",1,6790,2
"3822",774440,4492,"Chemistry","Isocontour",1,8510,1
"3823",774440,4493,"Chemistry","Isocontour",1,5760,1
"3824",774440,4494,"Chemistry","Isocontour",1,5470,1
"3825",774440,4495,"Chemistry","Isocontour",1,8470,3
"3826",774440,4496,"Chemistry","Isocontour",1,6420,1
"3827",774440,4497,"Chemistry","Isocontour",1,6440,1
"3828",774440,4498,"Chemistry","Isocontour",1,12860,5
"3829",774440,4499,"Chemistry","Isocontour",0,11310,2
"3830",774440,4500,"Chemistry","Isocontour",0,7040,3
"3831",774440,4501,"Chemistry","Isocontour",0,12240,4
"3832",774440,4502,"Chemistry","Isocontour",1,6190,1
"3833",774440,4503,"Chemistry","Isocontour",1,3580,1
"3834",774440,4504,"Chemistry","Isocontour",0,5520,1
"3835",774440,4505,"Chemistry","Isocontour",1,5730,2
"3836",774440,4506,"Chemistry","Isocontour",1,6800,1
"3837",774440,4507,"Chemistry","Isocontour",0,9160,2
"3838",774440,4508,"Chemistry","Isocontour",1,4650,1
"3839",774440,4509,"Chemistry","Isocontour",1,5750,1
"3840",774440,4510,"Chemistry","Isocontour",1,5480,1
"3841",774440,4511,"Chemistry","Isocontour",1,13480,1
"3842",774440,4512,"Chemistry","Pie Chart",1,56730,0
"3843",774440,4513,"Chemistry","Pie Chart",1,21700,0
"3844",774440,4514,"Chemistry","Pie Chart",1,21900,0
"3845",774440,4515,"Chemistry","Pie Chart",1,18840,0
"3846",774440,4516,"Chemistry","Pie Chart",1,13560,0
"3847",774440,4517,"Chemistry","Pie Chart",1,10820,0
"3848",774440,4518,"Chemistry","Pie Chart",1,11920,0
"3849",774440,4519,"Chemistry","Pie Chart",1,16380,0
"3850",774440,4520,"Chemistry","Pie Chart",1,17070,0
"3851",774440,4521,"Chemistry","Pie Chart",1,49530,0
"3852",774440,4522,"Chemistry","Pie Chart",1,7680,0
"3853",774440,4523,"Chemistry","Pie Chart",1,11460,0
"3854",774440,4524,"Chemistry","Pie Chart",1,4620,0
"3855",774440,4525,"Chemistry","Pie Chart",1,17460,0
"3856",774440,4526,"Chemistry","Pie Chart",1,15330,0
"3857",774440,4527,"Chemistry","Pie Chart",1,26210,0
"3858",774440,4528,"Chemistry","Pie Chart",1,5280,0
"3859",774440,4529,"Chemistry","Pie Chart",1,24680,0
"3860",774440,4530,"Chemistry","Pie Chart",1,11710,0
"3861",774440,4531,"Chemistry","Pie Chart",1,33580,0
"3862",774440,4532,"Chemistry","Pie Chart",1,9940,0
"3863",774440,4533,"Chemistry","Pie Chart",1,12510,0
"3864",774440,4534,"Chemistry","Pie Chart",1,21860,0
"3865",774440,4535,"Chemistry","Pie Chart",1,3890,0
"3866",774440,4536,"Chemistry","Pie Chart",1,11880,0
"3867",774440,4537,"Chemistry","Pie Chart",1,10830,0
"3868",774440,4538,"Chemistry","Pie Chart",1,19660,0
"3869",774440,4539,"Chemistry","Pie Chart",1,12650,0
"3870",774440,4540,"Chemistry","Pie Chart",1,6950,0
"3871",774440,4541,"Chemistry","Pie Chart",1,15300,0
"3872",651941,4542,"Chemistry","3D Rotation",1,19936,0
"3873",651941,4543,"Chemistry","3D Rotation",1,19941,0
"3874",651941,4544,"Chemistry","3D Rotation",1,15103,0
"3875",651941,4545,"Chemistry","3D Rotation",1,8553,0
"3876",651941,4546,"Chemistry","3D Rotation",1,23877,0
"3877",651941,4547,"Chemistry","3D Rotation",1,18655,0
"3878",651941,4548,"Chemistry","3D Rotation",1,10666,0
"3879",651941,4549,"Chemistry","3D Rotation",1,48703,0
"3880",651941,4550,"Chemistry","3D Rotation",1,23050,0
"3881",651941,4551,"Chemistry","3D Rotation",1,26495,0
"3882",651941,4552,"Chemistry","3D Rotation",1,24112,0
"3883",651941,4581,"Chemistry","Scatter Plot",1,15090,3
"3884",620652,4829,"ComputerScience","3D Rotation",1,13096,0
"3885",651941,4553,"Chemistry","3D Rotation",1,43679,0
"3886",651941,4554,"Chemistry","3D Rotation",1,72107,0
"3887",651941,4555,"Chemistry","3D Rotation",1,40577,0
"3888",651941,4556,"Chemistry","3D Rotation",1,92540,0
"3889",651941,4557,"Chemistry","3D Rotation",1,67886,0
"3890",651941,4558,"Chemistry","3D Rotation",1,20057,0
"3891",651941,4559,"Chemistry","3D Rotation",1,24308,0
"3892",651941,4560,"Chemistry","3D Rotation",0,88017,0
"3893",651941,4561,"Chemistry","3D Rotation",1,66947,0
"3894",651941,4562,"Chemistry","3D Rotation",0,25293,0
"3895",651941,4563,"Chemistry","3D Rotation",1,29325,0
"3896",651941,4564,"Chemistry","3D Rotation",1,48857,0
"3897",651941,4565,"Chemistry","3D Rotation",1,41019,0
"3898",651941,4566,"Chemistry","3D Rotation",0,31784,0
"3899",651941,4567,"Chemistry","3D Rotation",1,47830,0
"3900",651941,4568,"Chemistry","3D Rotation",1,96943,0
"3901",651941,4569,"Chemistry","3D Rotation",1,51334,0
"3902",651941,4570,"Chemistry","3D Rotation",1,115319,0
"3903",651941,4571,"Chemistry","3D Rotation",1,133231,0
"3904",651941,4572,"Chemistry","Scatter Plot",1,9750,1
"3905",651941,4573,"Chemistry","Scatter Plot",1,4760,2
"3906",651941,4574,"Chemistry","Scatter Plot",1,7910,1
"3907",651941,4575,"Chemistry","Scatter Plot",0,22200,2
"3908",651941,4576,"Chemistry","Scatter Plot",1,9550,2
"3909",651941,4577,"Chemistry","Scatter Plot",1,13680,3
"3910",651941,4578,"Chemistry","Scatter Plot",1,39790,3
"3911",651941,4579,"Chemistry","Scatter Plot",1,15250,2
"3912",651941,4580,"Chemistry","Scatter Plot",1,18100,4
"3913",912301,4684,"Chemistry","Pie Chart",0,6810,0
"3914",651941,4582,"Chemistry","Pie Chart",1,8530,0
"3915",651941,4583,"Chemistry","Pie Chart",1,7770,0
"3916",651941,4584,"Chemistry","Pie Chart",1,9920,0
"3917",651941,4585,"Chemistry","Pie Chart",1,8700,0
"3918",651941,4586,"Chemistry","Pie Chart",1,15830,0
"3919",651941,4587,"Chemistry","Pie Chart",1,17440,0
"3920",651941,4588,"Chemistry","Pie Chart",1,10000,0
"3921",651941,4589,"Chemistry","Pie Chart",1,31830,0
"3922",651941,4590,"Chemistry","Pie Chart",0,27830,0
"3923",651941,4591,"Chemistry","Pie Chart",1,5890,0
"3924",651941,4592,"Chemistry","Pie Chart",1,4550,0
"3925",651941,4593,"Chemistry","Pie Chart",1,4490,0
"3926",651941,4594,"Chemistry","Pie Chart",1,3770,0
"3927",651941,4595,"Chemistry","Pie Chart",1,5450,0
"3928",651941,4596,"Chemistry","Pie Chart",1,46020,0
"3929",651941,4597,"Chemistry","Pie Chart",1,10750,0
"3930",651941,4598,"Chemistry","Pie Chart",1,21000,0
"3931",651941,4599,"Chemistry","Pie Chart",1,14980,0
"3932",651941,4600,"Chemistry","Pie Chart",1,9980,0
"3933",651941,4601,"Chemistry","Pie Chart",1,5150,0
"3934",651941,4602,"Chemistry","Pie Chart",0,30270,0
"3935",651941,4603,"Chemistry","Pie Chart",1,13680,0
"3936",651941,4604,"Chemistry","Pie Chart",1,32230,0
"3937",651941,4605,"Chemistry","Pie Chart",0,24780,0
"3938",651941,4606,"Chemistry","Pie Chart",1,8910,0
"3939",651941,4607,"Chemistry","Pie Chart",1,15430,0
"3940",651941,4608,"Chemistry","Pie Chart",0,28170,0
"3941",651941,4609,"Chemistry","Pie Chart",0,25820,0
"3942",651941,4610,"Chemistry","Pie Chart",1,12060,0
"3943",651941,4611,"Chemistry","Pie Chart",1,7800,0
"3944",651941,4612,"Chemistry","Isocontour",1,18070,3
"3945",651941,4613,"Chemistry","Isocontour",0,28990,7
"3946",651941,4614,"Chemistry","Isocontour",1,7920,3
"3947",651941,4615,"Chemistry","Isocontour",1,13870,3
"3948",651941,4616,"Chemistry","Isocontour",1,3870,2
"3949",651941,4617,"Chemistry","Isocontour",0,6630,3
"3950",651941,4618,"Chemistry","Isocontour",0,5440,1
"3951",651941,4619,"Chemistry","Isocontour",1,4460,2
"3952",912301,4685,"Chemistry","Pie Chart",0,3550,0
"3953",651941,4620,"Chemistry","Isocontour",1,6370,3
"3954",651941,4621,"Chemistry","Isocontour",0,7260,2
"3955",651941,4622,"Chemistry","Isocontour",1,5580,2
"3956",651941,4623,"Chemistry","Isocontour",0,6620,2
"3957",651941,4624,"Chemistry","Isocontour",1,6320,3
"3958",651941,4625,"Chemistry","Isocontour",0,9960,4
"3959",651941,4626,"Chemistry","Isocontour",1,4900,2
"3960",651941,4627,"Chemistry","Isocontour",1,4300,2
"3961",651941,4628,"Chemistry","Isocontour",1,3690,2
"3962",651941,4629,"Chemistry","Isocontour",1,4650,2
"3963",651941,4630,"Chemistry","Isocontour",1,6970,4
"3964",651941,4631,"Chemistry","Isocontour",1,5360,3
"3965",912301,4632,"Chemistry","3D Rotation",1,30359,0
"3966",912301,4633,"Chemistry","3D Rotation",1,25575,0
"3967",912301,4634,"Chemistry","3D Rotation",1,27656,0
"3968",912301,4635,"Chemistry","3D Rotation",1,21353,0
"3969",912301,4636,"Chemistry","3D Rotation",1,161832,0
"3970",912301,4637,"Chemistry","3D Rotation",1,30899,0
"3971",912301,4638,"Chemistry","3D Rotation",1,26392,0
"3972",912301,4639,"Chemistry","3D Rotation",1,74526,0
"3973",912301,4640,"Chemistry","3D Rotation",1,31149,0
"3974",912301,4641,"Chemistry","3D Rotation",1,134105,0
"3975",912301,4642,"Chemistry","3D Rotation",1,48044,0
"3976",912301,4643,"Chemistry","3D Rotation",1,16755,0
"3977",912301,4644,"Chemistry","3D Rotation",0,10471,0
"3978",912301,4645,"Chemistry","3D Rotation",1,29113,0
"3979",912301,4646,"Chemistry","3D Rotation",1,63265,0
"3980",912301,4647,"Chemistry","3D Rotation",1,18966,0
"3981",912301,4648,"Chemistry","3D Rotation",0,116532,0
"3982",912301,4649,"Chemistry","3D Rotation",1,14303,0
"3983",912301,4650,"Chemistry","3D Rotation",1,40796,0
"3984",912301,4651,"Chemistry","3D Rotation",1,56435,0
"3985",912301,4652,"Chemistry","3D Rotation",1,50225,0
"3986",912301,4653,"Chemistry","3D Rotation",1,34461,0
"3987",912301,4654,"Chemistry","3D Rotation",1,89711,0
"3988",912301,4655,"Chemistry","3D Rotation",1,20306,0
"3989",912301,4656,"Chemistry","3D Rotation",1,166871,0
"3990",912301,4657,"Chemistry","3D Rotation",0,91193,0
"3991",912301,4658,"Chemistry","3D Rotation",1,32272,0
"3992",912301,4659,"Chemistry","3D Rotation",1,21627,0
"3993",912301,4660,"Chemistry","3D Rotation",1,35135,0
"3994",912301,4661,"Chemistry","3D Rotation",0,23877,0
"3995",912301,4662,"Chemistry","Pie Chart",1,4410,0
"3996",912301,4663,"Chemistry","Pie Chart",1,7260,0
"3997",912301,4664,"Chemistry","Pie Chart",1,7680,0
"3998",912301,4665,"Chemistry","Pie Chart",0,9970,0
"3999",912301,4666,"Chemistry","Pie Chart",1,9340,0
"4000",912301,4667,"Chemistry","Pie Chart",0,8070,0
"4001",912301,4668,"Chemistry","Pie Chart",0,5830,0
"4002",912301,4669,"Chemistry","Pie Chart",1,5140,0
"4003",912301,4670,"Chemistry","Pie Chart",1,10570,0
"4004",912301,4671,"Chemistry","Pie Chart",1,6880,0
"4005",912301,4672,"Chemistry","Pie Chart",1,3130,0
"4006",912301,4673,"Chemistry","Pie Chart",0,3220,0
"4007",912301,4674,"Chemistry","Pie Chart",1,5010,0
"4008",912301,4675,"Chemistry","Pie Chart",0,9900,0
"4009",912301,4676,"Chemistry","Pie Chart",1,4470,0
"4010",912301,4677,"Chemistry","Pie Chart",1,4480,0
"4011",912301,4678,"Chemistry","Pie Chart",1,4140,0
"4012",912301,4679,"Chemistry","Pie Chart",0,5400,0
"4013",912301,4680,"Chemistry","Pie Chart",0,2780,0
"4014",912301,4681,"Chemistry","Pie Chart",1,13570,0
"4015",912301,4682,"Chemistry","Pie Chart",1,4640,0
"4016",912301,4683,"Chemistry","Pie Chart",0,3320,0
"4017",912301,4687,"Chemistry","Pie Chart",0,12560,0
"4018",912301,4688,"Chemistry","Pie Chart",1,8150,0
"4019",912301,4689,"Chemistry","Pie Chart",1,3900,0
"4020",912301,4690,"Chemistry","Pie Chart",1,5950,0
"4021",912301,4691,"Chemistry","Pie Chart",1,4820,0
"4022",912301,4692,"Chemistry","Isocontour",0,7620,1
"4023",912301,4693,"Chemistry","Isocontour",1,10250,3
"4024",912301,4694,"Chemistry","Isocontour",0,12760,3
"4025",912301,4695,"Chemistry","Isocontour",1,14990,4
"4026",912301,4696,"Chemistry","Isocontour",0,9020,2
"4027",912301,4697,"Chemistry","Isocontour",1,3760,1
"4028",912301,4698,"Chemistry","Isocontour",1,5980,1
"4029",912301,4699,"Chemistry","Isocontour",0,4580,1
"4030",912301,4700,"Chemistry","Isocontour",1,8100,1
"4031",912301,4701,"Chemistry","Isocontour",1,9570,2
"4032",912301,4702,"Chemistry","Isocontour",1,7120,2
"4033",912301,4703,"Chemistry","Isocontour",1,10660,2
"4034",912301,4704,"Chemistry","Isocontour",1,12810,3
"4035",912301,4705,"Chemistry","Isocontour",0,9270,2
"4036",912301,4706,"Chemistry","Isocontour",1,6080,2
"4037",912301,4707,"Chemistry","Isocontour",1,6650,2
"4038",912301,4708,"Chemistry","Isocontour",0,6830,2
"4039",912301,4709,"Chemistry","Isocontour",1,7070,2
"4040",912301,4710,"Chemistry","Isocontour",1,5130,2
"4041",912301,4711,"Chemistry","Isocontour",1,6830,1
"4042",912301,4712,"Chemistry","Scatter Plot",1,5110,1
"4043",912301,4713,"Chemistry","Scatter Plot",1,6390,2
"4044",912301,4714,"Chemistry","Scatter Plot",1,12810,5
"4045",912301,4715,"Chemistry","Scatter Plot",1,6240,1
"4046",912301,4716,"Chemistry","Scatter Plot",1,16210,1
"4047",912301,4717,"Chemistry","Scatter Plot",1,14190,2
"4048",912301,4718,"Chemistry","Scatter Plot",1,13630,1
"4049",912301,4719,"Chemistry","Scatter Plot",0,6270,1
"4050",912301,4720,"Chemistry","Scatter Plot",1,12520,3
"4051",912301,4721,"Chemistry","Scatter Plot",1,5110,1
"4052",581241,4722,"Chemistry","3D Rotation",1,40354,0
"4053",581241,4723,"Chemistry","3D Rotation",1,19815,0
"4054",581241,4724,"Chemistry","3D Rotation",1,22214,0
"4055",581241,4725,"Chemistry","3D Rotation",1,14674,0
"4056",581241,4726,"Chemistry","3D Rotation",1,31563,0
"4057",581241,4727,"Chemistry","3D Rotation",1,18802,0
"4058",581241,4728,"Chemistry","3D Rotation",1,126691,0
"4059",581241,4729,"Chemistry","3D Rotation",1,58302,0
"4060",581241,4730,"Chemistry","3D Rotation",0,43265,0
"4061",581241,4731,"Chemistry","3D Rotation",1,23125,0
"4062",581241,4732,"Chemistry","3D Rotation",1,31362,0
"4063",581241,4733,"Chemistry","3D Rotation",1,12856,0
"4064",581241,4734,"Chemistry","3D Rotation",1,15470,0
"4065",581241,4735,"Chemistry","3D Rotation",1,26091,0
"4066",581241,4736,"Chemistry","3D Rotation",1,43235,0
"4067",581241,4737,"Chemistry","3D Rotation",1,24605,0
"4068",581241,4738,"Chemistry","3D Rotation",1,60816,0
"4069",581241,4739,"Chemistry","3D Rotation",1,31691,0
"4070",581241,4740,"Chemistry","3D Rotation",1,34010,0
"4071",581241,4741,"Chemistry","3D Rotation",1,33826,0
"4072",581241,4742,"Chemistry","3D Rotation",0,38803,0
"4073",581241,4743,"Chemistry","3D Rotation",1,51920,0
"4074",581241,4744,"Chemistry","3D Rotation",1,13896,0
"4075",581241,4745,"Chemistry","3D Rotation",1,20129,0
"4076",581241,4746,"Chemistry","3D Rotation",1,35575,0
"4077",581241,4747,"Chemistry","3D Rotation",1,9805,0
"4078",581241,4748,"Chemistry","3D Rotation",1,102139,0
"4079",581241,4749,"Chemistry","3D Rotation",1,24035,0
"4080",581241,4750,"Chemistry","3D Rotation",1,36113,0
"4081",581241,4751,"Chemistry","3D Rotation",0,32735,0
"4082",581241,4752,"Chemistry","Pie Chart",1,4630,0
"4083",581241,4753,"Chemistry","Pie Chart",1,6930,0
"4084",581241,4754,"Chemistry","Pie Chart",0,4700,0
"4085",581241,4755,"Chemistry","Pie Chart",1,6780,0
"4086",581241,4756,"Chemistry","Pie Chart",1,6370,0
"4087",581241,4757,"Chemistry","Pie Chart",0,9390,0
"4088",581241,4758,"Chemistry","Pie Chart",1,10280,0
"4089",581241,4759,"Chemistry","Pie Chart",1,9780,0
"4090",581241,4760,"Chemistry","Pie Chart",1,28760,0
"4091",581241,4761,"Chemistry","Pie Chart",1,8310,0
"4092",581241,4762,"Chemistry","Pie Chart",1,10040,0
"4093",581241,4763,"Chemistry","Pie Chart",1,5820,0
"4094",581241,4764,"Chemistry","Pie Chart",0,11010,0
"4095",581241,4765,"Chemistry","Pie Chart",1,3580,0
"4096",581241,4766,"Chemistry","Pie Chart",1,8140,0
"4097",581241,4767,"Chemistry","Pie Chart",1,5080,0
"4098",581241,4768,"Chemistry","Pie Chart",1,5610,0
"4099",581241,4769,"Chemistry","Pie Chart",1,12220,0
"4100",581241,4770,"Chemistry","Pie Chart",0,15260,0
"4101",581241,4771,"Chemistry","Pie Chart",1,13190,0
"4102",581241,4772,"Chemistry","Pie Chart",0,22580,0
"4103",581241,4773,"Chemistry","Pie Chart",1,7360,0
"4104",581241,4774,"Chemistry","Pie Chart",0,5160,0
"4105",581241,4775,"Chemistry","Pie Chart",1,12630,0
"4106",581241,4776,"Chemistry","Pie Chart",1,24810,0
"4107",581241,4777,"Chemistry","Pie Chart",1,5830,0
"4108",581241,4778,"Chemistry","Pie Chart",1,3390,0
"4109",581241,4779,"Chemistry","Pie Chart",0,9330,0
"4110",581241,4780,"Chemistry","Pie Chart",1,18690,0
"4111",581241,4781,"Chemistry","Pie Chart",1,19740,0
"4112",581241,4782,"Chemistry","Scatter Plot",1,9970,1
"4113",581241,4783,"Chemistry","Scatter Plot",0,13250,1
"4114",581241,4784,"Chemistry","Scatter Plot",0,13540,1
"4115",581241,4785,"Chemistry","Scatter Plot",1,21820,3
"4116",581241,4786,"Chemistry","Scatter Plot",1,19660,3
"4117",581241,4787,"Chemistry","Scatter Plot",1,13040,3
"4118",581241,4788,"Chemistry","Scatter Plot",1,8820,1
"4119",581241,4789,"Chemistry","Scatter Plot",0,5340,1
"4120",581241,4790,"Chemistry","Scatter Plot",1,8960,1
"4121",581241,4791,"Chemistry","Scatter Plot",1,22540,3
"4122",581241,4792,"Chemistry","Isocontour",1,10470,1
"4123",581241,4793,"Chemistry","Isocontour",1,4970,1
"4124",581241,4794,"Chemistry","Isocontour",1,28250,2
"4125",581241,4795,"Chemistry","Isocontour",0,10250,3
"4126",581241,4796,"Chemistry","Isocontour",1,12430,3
"4127",581241,4797,"Chemistry","Isocontour",1,9470,2
"4128",581241,4798,"Chemistry","Isocontour",1,10120,1
"4129",581241,4799,"Chemistry","Isocontour",0,10220,3
"4130",581241,4800,"Chemistry","Isocontour",1,6770,1
"4131",581241,4801,"Chemistry","Isocontour",1,6610,2
"4132",581241,4802,"Chemistry","Isocontour",0,6060,2
"4133",581241,4803,"Chemistry","Isocontour",0,8520,2
"4134",581241,4804,"Chemistry","Isocontour",1,7840,3
"4135",581241,4805,"Chemistry","Isocontour",1,6420,2
"4136",581241,4806,"Chemistry","Isocontour",1,3640,1
"4137",581241,4807,"Chemistry","Isocontour",1,9250,2
"4138",581241,4808,"Chemistry","Isocontour",1,5210,2
"4139",581241,4809,"Chemistry","Isocontour",0,6340,2
"4140",581241,4810,"Chemistry","Isocontour",1,4790,1
"4141",581241,4811,"Chemistry","Isocontour",1,5070,1
"4142",620652,4812,"ComputerScience","3D Rotation",1,21371,0
"4143",620652,4813,"ComputerScience","3D Rotation",1,14851,0
"4144",620652,4814,"ComputerScience","3D Rotation",1,13929,0
"4145",620652,4815,"ComputerScience","3D Rotation",1,9552,0
"4146",620652,4816,"ComputerScience","3D Rotation",1,19115,0
"4147",620652,4817,"ComputerScience","3D Rotation",1,7651,0
"4148",620652,4818,"ComputerScience","3D Rotation",0,17000,0
"4149",620652,4819,"ComputerScience","3D Rotation",1,10789,0
"4150",620652,4820,"ComputerScience","3D Rotation",0,13254,0
"4151",620652,4821,"ComputerScience","3D Rotation",0,18497,0
"4152",620652,4822,"ComputerScience","3D Rotation",1,15280,0
"4153",620652,4823,"ComputerScience","3D Rotation",0,28060,0
"4154",620652,4824,"ComputerScience","3D Rotation",1,13253,0
"4155",620652,4825,"ComputerScience","3D Rotation",1,7267,0
"4156",620652,4826,"ComputerScience","3D Rotation",1,20656,0
"4157",620652,4827,"ComputerScience","3D Rotation",0,9124,0
"4158",620652,4828,"ComputerScience","3D Rotation",0,12118,0
"4159",620652,4830,"ComputerScience","3D Rotation",0,21928,0
"4160",620652,4831,"ComputerScience","3D Rotation",1,18147,0
"4161",620652,4832,"ComputerScience","3D Rotation",0,25888,0
"4162",620652,4833,"ComputerScience","3D Rotation",1,10204,0
"4163",620652,4834,"ComputerScience","3D Rotation",0,35630,0
"4164",620652,4835,"ComputerScience","3D Rotation",1,7324,0
"4165",620652,4836,"ComputerScience","3D Rotation",0,13018,0
"4166",620652,4837,"ComputerScience","3D Rotation",0,12668,0
"4167",620652,4838,"ComputerScience","3D Rotation",1,13737,0
"4168",620652,4839,"ComputerScience","3D Rotation",0,15076,0
"4169",620652,4840,"ComputerScience","3D Rotation",0,12657,0
"4170",620652,4841,"ComputerScience","3D Rotation",0,9431,0
"4171",620652,4842,"ComputerScience","Isocontour",0,7120,0
"4172",620652,4843,"ComputerScience","Isocontour",1,4710,0
"4173",620652,4844,"ComputerScience","Isocontour",1,2700,0
"4174",620652,4845,"ComputerScience","Isocontour",0,3820,0
"4175",620652,4846,"ComputerScience","Isocontour",0,3550,0
"4176",620652,4847,"ComputerScience","Isocontour",0,5520,0
"4177",620652,4848,"ComputerScience","Isocontour",1,4130,0
"4178",620652,4849,"ComputerScience","Isocontour",1,6070,0
"4179",620652,4850,"ComputerScience","Isocontour",0,2940,0
"4180",620652,4851,"ComputerScience","Isocontour",0,2880,0
"4181",620652,4852,"ComputerScience","Isocontour",0,2560,0
"4182",620652,4853,"ComputerScience","Isocontour",0,2790,0
"4183",620652,4854,"ComputerScience","Isocontour",1,2930,0
"4184",620652,4855,"ComputerScience","Isocontour",0,3140,0
"4185",620652,4856,"ComputerScience","Isocontour",1,5630,0
"4186",620652,4857,"ComputerScience","Isocontour",0,3550,0
"4187",620652,4858,"ComputerScience","Isocontour",0,6010,0
"4188",620652,4859,"ComputerScience","Isocontour",0,3040,0
"4189",620652,4860,"ComputerScience","Isocontour",0,2660,0
"4190",620652,4861,"ComputerScience","Isocontour",1,2770,0
"4191",620652,4862,"ComputerScience","Pie Chart",0,5360,0
"4192",620652,4863,"ComputerScience","Pie Chart",1,8710,0
"4193",620652,4864,"ComputerScience","Pie Chart",1,6910,0
"4194",620652,4865,"ComputerScience","Pie Chart",0,9690,0
"4195",620652,4866,"ComputerScience","Pie Chart",1,5170,0
"4196",620652,4867,"ComputerScience","Pie Chart",1,3100,0
"4197",620652,4868,"ComputerScience","Pie Chart",1,11910,0
"4198",620652,4869,"ComputerScience","Pie Chart",1,3940,0
"4199",620652,4870,"ComputerScience","Pie Chart",1,7700,0
"4200",620652,4871,"ComputerScience","Pie Chart",1,10110,0
"4201",620652,4872,"ComputerScience","Pie Chart",1,4290,0
"4202",620652,4873,"ComputerScience","Pie Chart",1,9660,0
"4203",620652,4874,"ComputerScience","Pie Chart",1,2860,0
"4204",620652,4875,"ComputerScience","Pie Chart",1,5580,0
"4205",620652,4876,"ComputerScience","Pie Chart",1,5210,0
"4206",620652,4877,"ComputerScience","Pie Chart",1,4970,0
"4207",620652,4878,"ComputerScience","Pie Chart",1,7370,0
"4208",620652,4879,"ComputerScience","Pie Chart",1,2600,0
"4209",620652,4880,"ComputerScience","Pie Chart",1,7820,0
"4210",620652,4881,"ComputerScience","Pie Chart",0,4880,0
"4211",620652,4882,"ComputerScience","Pie Chart",1,4160,0
"4212",620652,4883,"ComputerScience","Pie Chart",1,4490,0
"4213",620652,4884,"ComputerScience","Pie Chart",1,7040,0
"4214",620652,4885,"ComputerScience","Pie Chart",1,3120,0
"4215",620652,4886,"ComputerScience","Pie Chart",1,4670,0
"4216",620652,4887,"ComputerScience","Pie Chart",1,4520,0
"4217",620652,4888,"ComputerScience","Pie Chart",1,3950,0
"4218",620652,4889,"ComputerScience","Pie Chart",1,4230,0
"4219",620652,4890,"ComputerScience","Pie Chart",1,3990,0
"4220",620652,4891,"ComputerScience","Pie Chart",0,4550,0
"4221",620652,4892,"ComputerScience","Scatter Plot",0,18250,7
"4222",620652,4893,"ComputerScience","Scatter Plot",1,10000,1
"4223",620652,4894,"ComputerScience","Scatter Plot",1,4070,0
"4224",620652,4895,"ComputerScience","Scatter Plot",0,12390,3
"4225",620652,4896,"ComputerScience","Scatter Plot",0,6360,1
"4226",620652,4897,"ComputerScience","Scatter Plot",1,5340,1
"4227",620652,4898,"ComputerScience","Scatter Plot",0,5480,1
"4228",620652,4899,"ComputerScience","Scatter Plot",0,3540,1
"4229",620652,4900,"ComputerScience","Scatter Plot",1,11950,3
"4230",620652,4901,"ComputerScience","Scatter Plot",1,5710,1
"4231",665822,4902,"Education","3D Rotation",1,24840,0
"4232",665822,4903,"Education","3D Rotation",0,25883,0
"4233",665822,4904,"Education","3D Rotation",0,20707,0
"4234",665822,4905,"Education","3D Rotation",0,15982,0
"4235",665822,4906,"Education","3D Rotation",1,47026,0
"4236",665822,4907,"Education","3D Rotation",1,94597,0
"4237",665822,4908,"Education","3D Rotation",1,35694,0
"4238",665822,4909,"Education","3D Rotation",1,16793,0
"4239",665822,4910,"Education","3D Rotation",0,49381,0
"4240",665822,4911,"Education","3D Rotation",1,38625,0
"4241",735535,5121,"Chemistry","Isocontour",1,11460,3
"4242",665822,4912,"Education","3D Rotation",1,76979,0
"4243",665822,4913,"Education","3D Rotation",0,106772,0
"4244",665822,4914,"Education","3D Rotation",0,21788,0
"4245",665822,4915,"Education","3D Rotation",1,17881,0
"4246",665822,4916,"Education","3D Rotation",0,47781,0
"4247",665822,4917,"Education","3D Rotation",1,60128,0
"4248",665822,4918,"Education","3D Rotation",0,43252,0
"4249",665822,4919,"Education","3D Rotation",1,15202,0
"4250",665822,4920,"Education","3D Rotation",0,21368,0
"4251",665822,4921,"Education","3D Rotation",0,72473,0
"4252",665822,4922,"Education","3D Rotation",0,60134,0
"4253",665822,4923,"Education","3D Rotation",0,40000,0
"4254",665822,4924,"Education","3D Rotation",0,25140,0
"4255",665822,4925,"Education","3D Rotation",0,15960,0
"4256",665822,4926,"Education","3D Rotation",0,29940,0
"4257",665822,4927,"Education","3D Rotation",1,45166,0
"4258",665822,4928,"Education","3D Rotation",0,32445,0
"4259",665822,4929,"Education","3D Rotation",0,49350,0
"4260",665822,4930,"Education","3D Rotation",0,93233,0
"4261",665822,4931,"Education","3D Rotation",0,21262,0
"4262",665822,4932,"Education","Pie Chart",0,5630,0
"4263",665822,4933,"Education","Pie Chart",1,10570,0
"4264",665822,4934,"Education","Pie Chart",1,8200,0
"4265",665822,4935,"Education","Pie Chart",1,7720,0
"4266",665822,4936,"Education","Pie Chart",1,4140,0
"4267",665822,4937,"Education","Pie Chart",1,6930,0
"4268",665822,4938,"Education","Pie Chart",1,8990,0
"4269",665822,4939,"Education","Pie Chart",0,18050,0
"4270",665822,4940,"Education","Pie Chart",1,7490,0
"4271",665822,4941,"Education","Pie Chart",0,7810,0
"4272",665822,4942,"Education","Pie Chart",1,7500,0
"4273",665822,4943,"Education","Pie Chart",1,3210,0
"4274",665822,4944,"Education","Pie Chart",1,6950,0
"4275",665822,4945,"Education","Pie Chart",1,8070,0
"4276",665822,4946,"Education","Pie Chart",1,3800,0
"4277",665822,4947,"Education","Pie Chart",1,3180,0
"4278",665822,4948,"Education","Pie Chart",1,6950,0
"4279",665822,4949,"Education","Pie Chart",1,4030,0
"4280",665822,4950,"Education","Pie Chart",1,6300,0
"4281",665822,4951,"Education","Pie Chart",0,9060,0
"4282",665822,4952,"Education","Pie Chart",1,5880,0
"4283",665822,4953,"Education","Pie Chart",0,7930,0
"4284",665822,4954,"Education","Pie Chart",1,5410,0
"4285",665822,4955,"Education","Pie Chart",0,6710,0
"4286",665822,4956,"Education","Pie Chart",1,5650,0
"4287",665822,4957,"Education","Pie Chart",1,5810,0
"4288",665822,4958,"Education","Pie Chart",1,5290,0
"4289",665822,4959,"Education","Pie Chart",1,3080,0
"4290",665822,4960,"Education","Pie Chart",1,4470,0
"4291",665822,4961,"Education","Pie Chart",1,6110,0
"4292",665822,4962,"Education","Isocontour",0,11140,1
"4293",665822,4963,"Education","Isocontour",1,13600,1
"4294",665822,4964,"Education","Isocontour",0,13050,1
"4295",665822,4965,"Education","Isocontour",1,19710,2
"4296",665822,4966,"Education","Isocontour",0,7850,1
"4297",735535,5122,"Chemistry","Isocontour",1,7770,3
"4298",665822,4967,"Education","Isocontour",1,10710,1
"4299",665822,4968,"Education","Isocontour",1,12260,1
"4300",665822,4969,"Education","Isocontour",1,11500,1
"4301",665822,4970,"Education","Isocontour",1,16370,1
"4302",665822,4971,"Education","Isocontour",0,11890,1
"4303",665822,4972,"Education","Isocontour",0,11680,2
"4304",665822,4973,"Education","Isocontour",1,7520,1
"4305",665822,4974,"Education","Isocontour",1,6910,1
"4306",665822,4975,"Education","Isocontour",1,7100,1
"4307",665822,4976,"Education","Isocontour",0,6950,1
"4308",665822,4977,"Education","Isocontour",1,6350,1
"4309",665822,4978,"Education","Isocontour",1,7180,1
"4310",665822,4979,"Education","Isocontour",0,15680,1
"4311",665822,4980,"Education","Isocontour",1,10160,1
"4312",665822,4981,"Education","Isocontour",0,8330,1
"4313",665822,4982,"Education","Scatter Plot",0,37010,1
"4314",665822,4983,"Education","Scatter Plot",0,24950,4
"4315",665822,4984,"Education","Scatter Plot",1,7310,1
"4316",665822,4985,"Education","Scatter Plot",0,23130,1
"4317",665822,4986,"Education","Scatter Plot",0,9510,1
"4318",665822,4987,"Education","Scatter Plot",1,4740,2
"4319",665822,4988,"Education","Scatter Plot",1,22020,2
"4320",665822,4989,"Education","Scatter Plot",1,7460,1
"4321",665822,4990,"Education","Scatter Plot",0,16350,2
"4322",665822,4991,"Education","Scatter Plot",0,4820,1
"4323",762315,4992,"Chemistry","3D Rotation",1,15225,0
"4324",762315,4993,"Chemistry","3D Rotation",1,9568,0
"4325",762315,4994,"Chemistry","3D Rotation",1,8192,0
"4326",762315,4995,"Chemistry","3D Rotation",1,6912,0
"4327",762315,4996,"Chemistry","3D Rotation",1,96449,0
"4328",762315,4997,"Chemistry","3D Rotation",1,12191,0
"4329",762315,4998,"Chemistry","3D Rotation",1,20632,0
"4330",762315,4999,"Chemistry","3D Rotation",1,37352,0
"4331",762315,5000,"Chemistry","3D Rotation",1,14704,0
"4332",762315,5001,"Chemistry","3D Rotation",1,27351,0
"4333",762315,5002,"Chemistry","3D Rotation",1,34569,0
"4334",762315,5003,"Chemistry","3D Rotation",1,24576,0
"4335",762315,5004,"Chemistry","3D Rotation",1,47208,0
"4336",762315,5005,"Chemistry","3D Rotation",1,40385,0
"4337",762315,5006,"Chemistry","3D Rotation",1,15944,0
"4338",762315,5007,"Chemistry","3D Rotation",1,35945,0
"4339",762315,5008,"Chemistry","3D Rotation",1,60584,0
"4340",762315,5009,"Chemistry","3D Rotation",1,18381,0
"4341",735535,5123,"Chemistry","Isocontour",1,5330,3
"4342",762315,5010,"Chemistry","3D Rotation",1,14495,0
"4343",762315,5011,"Chemistry","3D Rotation",0,15840,0
"4344",762315,5012,"Chemistry","3D Rotation",1,21681,0
"4345",762315,5013,"Chemistry","3D Rotation",1,17672,0
"4346",762315,5014,"Chemistry","3D Rotation",1,19256,0
"4347",762315,5015,"Chemistry","3D Rotation",1,31257,0
"4348",762315,5016,"Chemistry","3D Rotation",1,22880,0
"4349",762315,5017,"Chemistry","3D Rotation",1,27416,0
"4350",762315,5018,"Chemistry","3D Rotation",1,25417,0
"4351",762315,5019,"Chemistry","3D Rotation",0,17808,0
"4352",762315,5020,"Chemistry","3D Rotation",0,26376,0
"4353",762315,5021,"Chemistry","3D Rotation",1,72335,0
"4354",762315,5022,"Chemistry","Isocontour",1,11360,5
"4355",762315,5023,"Chemistry","Isocontour",0,6550,1
"4356",762315,5024,"Chemistry","Isocontour",0,10660,2
"4357",762315,5025,"Chemistry","Isocontour",1,14510,2
"4358",762315,5026,"Chemistry","Isocontour",1,8640,1
"4359",762315,5027,"Chemistry","Isocontour",1,6000,1
"4360",762315,5028,"Chemistry","Isocontour",1,5400,1
"4361",762315,5029,"Chemistry","Isocontour",1,8830,1
"4362",762315,5030,"Chemistry","Isocontour",0,9860,3
"4363",762315,5031,"Chemistry","Isocontour",0,9060,2
"4364",762315,5032,"Chemistry","Isocontour",1,11030,2
"4365",762315,5033,"Chemistry","Isocontour",1,10880,1
"4366",762315,5034,"Chemistry","Isocontour",1,8610,1
"4367",762315,5035,"Chemistry","Isocontour",1,5080,2
"4368",762315,5036,"Chemistry","Isocontour",1,9580,2
"4369",762315,5037,"Chemistry","Isocontour",1,12900,3
"4370",762315,5038,"Chemistry","Isocontour",1,4870,2
"4371",762315,5039,"Chemistry","Isocontour",0,7960,1
"4372",762315,5040,"Chemistry","Isocontour",1,6780,2
"4373",762315,5041,"Chemistry","Isocontour",1,11810,2
"4374",762315,5042,"Chemistry","Pie Chart",1,4290,0
"4375",762315,5043,"Chemistry","Pie Chart",0,8030,0
"4376",762315,5044,"Chemistry","Pie Chart",1,10910,0
"4377",762315,5045,"Chemistry","Pie Chart",1,10570,0
"4378",762315,5046,"Chemistry","Pie Chart",1,5830,0
"4379",762315,5047,"Chemistry","Pie Chart",1,12670,0
"4380",762315,5048,"Chemistry","Pie Chart",1,5720,0
"4381",762315,5049,"Chemistry","Pie Chart",1,3720,0
"4382",762315,5050,"Chemistry","Pie Chart",1,5570,0
"4383",762315,5051,"Chemistry","Pie Chart",1,2660,0
"4384",762315,5052,"Chemistry","Pie Chart",1,3260,0
"4385",762315,5053,"Chemistry","Pie Chart",1,11080,0
"4386",762315,5054,"Chemistry","Pie Chart",1,6480,0
"4387",762315,5055,"Chemistry","Pie Chart",0,4090,0
"4388",762315,5056,"Chemistry","Pie Chart",1,2780,0
"4389",762315,5057,"Chemistry","Pie Chart",1,7460,0
"4390",762315,5058,"Chemistry","Pie Chart",1,4780,0
"4391",762315,5059,"Chemistry","Pie Chart",1,4130,0
"4392",762315,5060,"Chemistry","Pie Chart",0,7890,0
"4393",762315,5061,"Chemistry","Pie Chart",0,5490,0
"4394",762315,5062,"Chemistry","Pie Chart",1,4070,0
"4395",762315,5063,"Chemistry","Pie Chart",0,6370,0
"4396",762315,5064,"Chemistry","Pie Chart",1,5930,0
"4397",762315,5065,"Chemistry","Pie Chart",1,4390,0
"4398",762315,5066,"Chemistry","Pie Chart",0,4570,0
"4399",762315,5067,"Chemistry","Pie Chart",0,4650,0
"4400",762315,5068,"Chemistry","Pie Chart",1,3250,0
"4401",762315,5069,"Chemistry","Pie Chart",1,5030,0
"4402",762315,5070,"Chemistry","Pie Chart",0,5050,0
"4403",762315,5071,"Chemistry","Pie Chart",0,14440,0
"4404",762315,5072,"Chemistry","Scatter Plot",0,13160,1
"4405",762315,5073,"Chemistry","Scatter Plot",0,4450,1
"4406",762315,5074,"Chemistry","Scatter Plot",0,21980,1
"4407",762315,5075,"Chemistry","Scatter Plot",0,7650,1
"4408",762315,5076,"Chemistry","Scatter Plot",0,6040,1
"4409",762315,5077,"Chemistry","Scatter Plot",1,6250,1
"4410",762315,5078,"Chemistry","Scatter Plot",1,3550,0
"4411",762315,5079,"Chemistry","Scatter Plot",0,1850,0
"4412",762315,5080,"Chemistry","Scatter Plot",0,3860,0
"4413",762315,5081,"Chemistry","Scatter Plot",1,2360,0
"4414",735535,5082,"Chemistry","3D Rotation",0,25737,0
"4415",735535,5083,"Chemistry","3D Rotation",1,10416,0
"4416",735535,5084,"Chemistry","3D Rotation",1,13353,0
"4417",735535,5085,"Chemistry","3D Rotation",1,16980,0
"4418",735535,5086,"Chemistry","3D Rotation",1,43812,0
"4419",735535,5087,"Chemistry","3D Rotation",1,26345,0
"4420",735535,5088,"Chemistry","3D Rotation",1,18060,0
"4421",735535,5089,"Chemistry","3D Rotation",0,39872,0
"4422",735535,5090,"Chemistry","3D Rotation",0,29765,0
"4423",735535,5091,"Chemistry","3D Rotation",1,32611,0
"4424",735535,5092,"Chemistry","3D Rotation",1,18515,0
"4425",735535,5093,"Chemistry","3D Rotation",1,14412,0
"4426",735535,5094,"Chemistry","3D Rotation",1,38786,0
"4427",735535,5095,"Chemistry","3D Rotation",0,87159,0
"4428",735535,5096,"Chemistry","3D Rotation",1,40595,0
"4429",735535,5097,"Chemistry","3D Rotation",1,32826,0
"4430",735535,5098,"Chemistry","3D Rotation",1,15874,0
"4431",735535,5099,"Chemistry","3D Rotation",1,15515,0
"4432",735535,5100,"Chemistry","3D Rotation",0,61912,0
"4433",735535,5101,"Chemistry","3D Rotation",0,47805,0
"4434",735535,5102,"Chemistry","3D Rotation",1,69755,0
"4435",735535,5103,"Chemistry","3D Rotation",1,83545,0
"4436",735535,5104,"Chemistry","3D Rotation",1,18606,0
"4437",735535,5105,"Chemistry","3D Rotation",0,28036,0
"4438",735535,5106,"Chemistry","3D Rotation",0,40842,0
"4439",735535,5107,"Chemistry","3D Rotation",1,29544,0
"4440",735535,5108,"Chemistry","3D Rotation",1,53153,0
"4441",735535,5109,"Chemistry","3D Rotation",1,24347,0
"4442",735535,5110,"Chemistry","3D Rotation",1,26851,0
"4443",735535,5111,"Chemistry","3D Rotation",0,21416,0
"4444",735535,5112,"Chemistry","Isocontour",1,12560,3
"4445",735535,5113,"Chemistry","Isocontour",0,16800,4
"4446",735535,5114,"Chemistry","Isocontour",1,11020,4
"4447",735535,5115,"Chemistry","Isocontour",0,8280,2
"4448",735535,5116,"Chemistry","Isocontour",1,9970,2
"4449",735535,5117,"Chemistry","Isocontour",0,12650,2
"4450",735535,5118,"Chemistry","Isocontour",1,5820,2
"4451",735535,5119,"Chemistry","Isocontour",1,6730,3
"4452",735535,5120,"Chemistry","Isocontour",0,9360,2
"4453",735535,5124,"Chemistry","Isocontour",1,6600,2
"4454",735535,5125,"Chemistry","Isocontour",1,5580,1
"4455",735535,5126,"Chemistry","Isocontour",1,5550,1
"4456",735535,5127,"Chemistry","Isocontour",1,13810,4
"4457",735535,5128,"Chemistry","Isocontour",1,5900,2
"4458",735535,5129,"Chemistry","Isocontour",1,5570,2
"4459",735535,5130,"Chemistry","Isocontour",1,3260,1
"4460",735535,5131,"Chemistry","Isocontour",0,4570,1
"4461",735535,5132,"Chemistry","Scatter Plot",1,20060,3
"4462",735535,5133,"Chemistry","Scatter Plot",1,3970,2
"4463",735535,5134,"Chemistry","Scatter Plot",0,16370,6
"4464",735535,5135,"Chemistry","Scatter Plot",1,14500,9
"4465",735535,5136,"Chemistry","Scatter Plot",1,5700,1
"4466",735535,5137,"Chemistry","Scatter Plot",1,15230,3
"4467",735535,5138,"Chemistry","Scatter Plot",1,2680,0
"4468",735535,5139,"Chemistry","Scatter Plot",1,13470,2
"4469",735535,5140,"Chemistry","Scatter Plot",1,16470,2
"4470",735535,5141,"Chemistry","Scatter Plot",1,9300,7
"4471",735535,5142,"Chemistry","Pie Chart",0,9590,0
"4472",735535,5143,"Chemistry","Pie Chart",0,16490,0
"4473",735535,5144,"Chemistry","Pie Chart",1,3710,0
"4474",735535,5145,"Chemistry","Pie Chart",0,3120,0
"4475",735535,5146,"Chemistry","Pie Chart",0,7670,0
"4476",735535,5147,"Chemistry","Pie Chart",0,6150,0
"4477",735535,5148,"Chemistry","Pie Chart",0,4770,0
"4478",735535,5149,"Chemistry","Pie Chart",1,8610,0
"4479",735535,5150,"Chemistry","Pie Chart",1,9590,0
"4480",735535,5151,"Chemistry","Pie Chart",0,3380,0
"4481",735535,5152,"Chemistry","Pie Chart",1,5740,0
"4482",735535,5153,"Chemistry","Pie Chart",1,2330,0
"4483",735535,5154,"Chemistry","Pie Chart",1,4810,0
"4484",735535,5155,"Chemistry","Pie Chart",1,11160,0
"4485",735535,5156,"Chemistry","Pie Chart",1,12420,0
"4486",735535,5157,"Chemistry","Pie Chart",1,3040,0
"4487",735535,5158,"Chemistry","Pie Chart",1,6700,0
"4488",735535,5159,"Chemistry","Pie Chart",1,2730,0
"4489",735535,5160,"Chemistry","Pie Chart",0,2390,0
"4490",735535,5161,"Chemistry","Pie Chart",1,12110,0
"4491",735535,5162,"Chemistry","Pie Chart",1,8740,0
"4492",735535,5163,"Chemistry","Pie Chart",1,4640,0
"4493",735535,5164,"Chemistry","Pie Chart",1,4900,0
"4494",735535,5165,"Chemistry","Pie Chart",1,3060,0
"4495",735535,5166,"Chemistry","Pie Chart",1,3600,0
"4496",735535,5167,"Chemistry","Pie Chart",0,7470,0
"4497",735535,5168,"Chemistry","Pie Chart",0,10790,0
"4498",735535,5169,"Chemistry","Pie Chart",1,8970,0
"4499",735535,5170,"Chemistry","Pie Chart",0,7470,0
"4500",735535,5171,"Chemistry","Pie Chart",1,13240,0
"4501",585666,5172,"Chemistry","3D Rotation",1,13029,0
"4502",585666,5173,"Chemistry","3D Rotation",1,29385,0
"4503",585666,5174,"Chemistry","3D Rotation",1,15078,0
"4504",585666,5175,"Chemistry","3D Rotation",1,14686,0
"4505",585666,5176,"Chemistry","3D Rotation",1,21010,0
"4506",585666,5177,"Chemistry","3D Rotation",1,31990,0
"4507",585666,5178,"Chemistry","3D Rotation",1,23587,0
"4508",585666,5179,"Chemistry","3D Rotation",1,75442,0
"4509",585666,5180,"Chemistry","3D Rotation",1,34694,0
"4510",585666,5181,"Chemistry","3D Rotation",1,39902,0
"4511",585666,5182,"Chemistry","3D Rotation",1,39332,0
"4512",585666,5183,"Chemistry","3D Rotation",1,19798,0
"4513",585666,5184,"Chemistry","3D Rotation",1,17240,0
"4514",585666,5185,"Chemistry","3D Rotation",0,14496,0
"4515",585666,5186,"Chemistry","3D Rotation",1,40538,0
"4516",585666,5187,"Chemistry","3D Rotation",1,31123,0
"4517",585666,5188,"Chemistry","3D Rotation",1,21586,0
"4518",585666,5189,"Chemistry","3D Rotation",1,12852,0
"4519",585666,5190,"Chemistry","3D Rotation",1,24533,0
"4520",585666,5191,"Chemistry","3D Rotation",1,59761,0
"4521",585666,5192,"Chemistry","3D Rotation",1,25432,0
"4522",585666,5193,"Chemistry","3D Rotation",1,41031,0
"4523",585666,5194,"Chemistry","3D Rotation",1,46636,0
"4524",585666,5195,"Chemistry","3D Rotation",0,19876,0
"4525",585666,5196,"Chemistry","3D Rotation",1,65370,0
"4526",585666,5197,"Chemistry","3D Rotation",1,44074,0
"4527",585666,5198,"Chemistry","3D Rotation",1,44366,0
"4528",585666,5199,"Chemistry","3D Rotation",1,49806,0
"4529",585666,5200,"Chemistry","3D Rotation",1,88307,0
"4530",585666,5201,"Chemistry","3D Rotation",1,125059,0
"4531",585666,5202,"Chemistry","Scatter Plot",1,41910,8
"4532",585666,5203,"Chemistry","Scatter Plot",1,14900,1
"4533",585666,5204,"Chemistry","Scatter Plot",0,9560,1
"4534",585666,5205,"Chemistry","Scatter Plot",1,9130,1
"4535",585666,5206,"Chemistry","Scatter Plot",1,6420,1
"4536",585666,5207,"Chemistry","Scatter Plot",1,12320,1
"4537",585666,5208,"Chemistry","Scatter Plot",1,11740,2
"4538",585666,5209,"Chemistry","Scatter Plot",1,17500,1
"4539",585666,5210,"Chemistry","Scatter Plot",1,12680,1
"4540",585666,5211,"Chemistry","Scatter Plot",1,16440,1
"4541",585666,5212,"Chemistry","Isocontour",1,7170,3
"4542",585666,5213,"Chemistry","Isocontour",1,15680,3
"4543",585666,5214,"Chemistry","Isocontour",1,3460,1
"4544",585666,5215,"Chemistry","Isocontour",1,9020,2
"4545",585666,5216,"Chemistry","Isocontour",1,6360,2
"4546",585666,5217,"Chemistry","Isocontour",1,4150,1
"4547",585666,5218,"Chemistry","Isocontour",1,4060,1
"4548",585666,5219,"Chemistry","Isocontour",1,4370,1
"4549",585666,5220,"Chemistry","Isocontour",1,6710,2
"4550",585666,5221,"Chemistry","Isocontour",1,3690,1
"4551",585666,5222,"Chemistry","Isocontour",1,7990,1
"4552",585666,5223,"Chemistry","Isocontour",0,9880,1
"4553",585666,5224,"Chemistry","Isocontour",1,5870,1
"4554",585666,5225,"Chemistry","Isocontour",0,9050,1
"4555",585666,5226,"Chemistry","Isocontour",1,6380,2
"4556",585666,5227,"Chemistry","Isocontour",1,3520,2
"4557",585666,5228,"Chemistry","Isocontour",1,49880,4
"4558",585666,5229,"Chemistry","Isocontour",1,7010,2
"4559",585666,5230,"Chemistry","Isocontour",1,14270,2
"4560",585666,5231,"Chemistry","Isocontour",1,3090,1
"4561",585666,5232,"Chemistry","Pie Chart",0,3730,0
"4562",585666,5233,"Chemistry","Pie Chart",1,15380,0
"4563",585666,5234,"Chemistry","Pie Chart",1,22710,0
"4564",585666,5235,"Chemistry","Pie Chart",1,4680,0
"4565",585666,5236,"Chemistry","Pie Chart",1,5420,0
"4566",585666,5237,"Chemistry","Pie Chart",1,13650,0
"4567",585666,5238,"Chemistry","Pie Chart",1,6240,0
"4568",585666,5239,"Chemistry","Pie Chart",1,11960,0
"4569",703754,5334,"Education","Isocontour",1,690,0
"4570",585666,5240,"Chemistry","Pie Chart",1,9580,0
"4571",585666,5241,"Chemistry","Pie Chart",1,4310,0
"4572",585666,5242,"Chemistry","Pie Chart",1,7160,0
"4573",585666,5243,"Chemistry","Pie Chart",1,12500,0
"4574",585666,5244,"Chemistry","Pie Chart",1,9820,0
"4575",585666,5245,"Chemistry","Pie Chart",1,13300,0
"4576",585666,5246,"Chemistry","Pie Chart",1,9850,0
"4577",585666,5247,"Chemistry","Pie Chart",1,3020,0
"4578",585666,5248,"Chemistry","Pie Chart",1,9990,0
"4579",585666,5249,"Chemistry","Pie Chart",1,4170,0
"4580",585666,5250,"Chemistry","Pie Chart",1,5390,0
"4581",585666,5251,"Chemistry","Pie Chart",1,4300,0
"4582",585666,5252,"Chemistry","Pie Chart",1,6610,0
"4583",585666,5253,"Chemistry","Pie Chart",1,10930,0
"4584",585666,5254,"Chemistry","Pie Chart",0,7720,0
"4585",585666,5255,"Chemistry","Pie Chart",1,3540,0
"4586",585666,5256,"Chemistry","Pie Chart",1,4190,0
"4587",585666,5257,"Chemistry","Pie Chart",1,5230,0
"4588",585666,5258,"Chemistry","Pie Chart",1,3860,0
"4589",585666,5259,"Chemistry","Pie Chart",1,5870,0
"4590",703754,5335,"Education","Isocontour",0,1950,0
"4591",703754,5336,"Education","Isocontour",0,4290,1
"4592",703754,5337,"Education","Isocontour",0,6550,0
"4593",585666,5260,"Chemistry","Pie Chart",1,11730,0
"4594",585666,5261,"Chemistry","Pie Chart",1,8480,0
"4595",703754,5262,"Education","3D Rotation",1,30957,0
"4596",703754,5263,"Education","3D Rotation",1,77983,0
"4597",703754,5264,"Education","3D Rotation",0,20131,0
"4598",703754,5265,"Education","3D Rotation",1,13917,0
"4599",703754,5266,"Education","3D Rotation",1,39704,0
"4600",703754,5267,"Education","3D Rotation",1,36007,0
"4601",703754,5268,"Education","3D Rotation",1,112021,0
"4602",703754,5269,"Education","3D Rotation",0,165283,0
"4603",703754,5270,"Education","3D Rotation",0,57671,0
"4604",703754,5271,"Education","3D Rotation",0,106063,0
"4605",703754,5272,"Education","3D Rotation",0,82960,0
"4606",703754,5273,"Education","3D Rotation",1,118095,0
"4607",703754,5274,"Education","3D Rotation",0,112273,0
"4608",703754,5275,"Education","3D Rotation",0,34399,0
"4609",703754,5276,"Education","3D Rotation",0,35744,0
"4610",703754,5277,"Education","3D Rotation",0,142404,0
"4611",703754,5278,"Education","3D Rotation",1,29829,0
"4612",703754,5279,"Education","3D Rotation",1,22826,0
"4613",703754,5280,"Education","3D Rotation",1,52603,0
"4614",703754,5281,"Education","3D Rotation",1,114633,0
"4615",703754,5282,"Education","3D Rotation",0,26731,0
"4616",703754,5283,"Education","3D Rotation",0,28219,0
"4617",703754,5284,"Education","3D Rotation",1,10908,0
"4618",703754,5285,"Education","3D Rotation",0,15543,0
"4619",703754,5286,"Education","3D Rotation",1,27346,0
"4620",703754,5287,"Education","3D Rotation",1,9384,0
"4621",703754,5288,"Education","3D Rotation",0,19306,0
"4622",703754,5289,"Education","3D Rotation",0,11477,0
"4623",703754,5290,"Education","3D Rotation",0,60599,0
"4624",703754,5291,"Education","3D Rotation",0,5633,0
"4625",703754,5292,"Education","Pie Chart",1,7750,0
"4626",703754,5293,"Education","Pie Chart",1,4970,0
"4627",703754,5294,"Education","Pie Chart",1,10360,0
"4628",703754,5295,"Education","Pie Chart",1,5530,0
"4629",703754,5296,"Education","Pie Chart",1,6710,0
"4630",703754,5297,"Education","Pie Chart",1,12880,0
"4631",703754,5298,"Education","Pie Chart",1,11780,0
"4632",703754,5299,"Education","Pie Chart",1,21220,0
"4633",703754,5300,"Education","Pie Chart",1,8840,0
"4634",703754,5301,"Education","Pie Chart",1,12360,0
"4635",703754,5302,"Education","Pie Chart",1,5740,0
"4636",703754,5303,"Education","Pie Chart",1,5210,0
"4637",703754,5304,"Education","Pie Chart",0,5290,0
"4638",703754,5305,"Education","Pie Chart",1,5570,0
"4639",703754,5306,"Education","Pie Chart",1,17640,0
"4640",703754,5307,"Education","Pie Chart",1,8850,0
"4641",703754,5308,"Education","Pie Chart",1,10170,0
"4642",703754,5309,"Education","Pie Chart",1,9850,0
"4643",703754,5310,"Education","Pie Chart",1,6200,0
"4644",703754,5311,"Education","Pie Chart",0,13140,0
"4645",703754,5312,"Education","Pie Chart",1,6600,0
"4646",703754,5313,"Education","Pie Chart",1,5960,0
"4647",703754,5314,"Education","Pie Chart",0,9520,0
"4648",703754,5315,"Education","Pie Chart",1,4440,0
"4649",703754,5316,"Education","Pie Chart",0,3680,0
"4650",703754,5317,"Education","Pie Chart",1,17090,0
"4651",703754,5318,"Education","Pie Chart",0,5290,0
"4652",703754,5319,"Education","Pie Chart",0,3180,0
"4653",703754,5320,"Education","Pie Chart",1,3990,0
"4654",703754,5321,"Education","Pie Chart",1,5640,0
"4655",703754,5322,"Education","Scatter Plot",0,5050,0
"4656",703754,5323,"Education","Scatter Plot",1,14330,9
"4657",703754,5324,"Education","Scatter Plot",0,3400,4
"4658",703754,5325,"Education","Scatter Plot",0,2490,0
"4659",703754,5326,"Education","Scatter Plot",1,2430,0
"4660",703754,5327,"Education","Scatter Plot",0,5960,0
"4661",703754,5328,"Education","Scatter Plot",0,2390,0
"4662",703754,5329,"Education","Scatter Plot",0,920,1
"4663",703754,5330,"Education","Scatter Plot",0,3800,0
"4664",703754,5331,"Education","Scatter Plot",1,3750,0
"4665",703754,5332,"Education","Isocontour",0,6370,3
"4666",703754,5333,"Education","Isocontour",1,1480,0
"4667",703754,5338,"Education","Isocontour",0,2040,0
"4668",703754,5339,"Education","Isocontour",1,4870,1
"4669",703754,5340,"Education","Isocontour",0,1000,0
"4670",703754,5341,"Education","Isocontour",1,1080,0
"4671",703754,5342,"Education","Isocontour",1,1140,0
"4672",703754,5343,"Education","Isocontour",0,750,0
"4673",703754,5344,"Education","Isocontour",0,1960,0
"4674",703754,5345,"Education","Isocontour",0,920,0
"4675",703754,5346,"Education","Isocontour",0,480,0
"4676",703754,5347,"Education","Isocontour",1,1110,0
"4677",703754,5348,"Education","Isocontour",0,4600,1
"4678",703754,5349,"Education","Isocontour",1,7160,2
"4679",703754,5350,"Education","Isocontour",1,3570,1
"4680",703754,5351,"Education","Isocontour",0,5350,2
"4681",388991,5352,"Chemistry","3D Rotation",1,26840,0
"4682",388991,5353,"Chemistry","3D Rotation",1,9823,0
"4683",388991,5354,"Chemistry","3D Rotation",1,14657,0
"4684",388991,5355,"Chemistry","3D Rotation",1,9854,0
"4685",388991,5356,"Chemistry","3D Rotation",1,24170,0
"4686",388991,5357,"Chemistry","3D Rotation",1,15918,0
"4687",388991,5358,"Chemistry","3D Rotation",1,12491,0
"4688",388991,5359,"Chemistry","3D Rotation",1,35560,0
"4689",388991,5360,"Chemistry","3D Rotation",1,42944,0
"4690",388991,5361,"Chemistry","3D Rotation",1,14861,0
"4691",388991,5362,"Chemistry","3D Rotation",1,27565,0
"4692",388991,5363,"Chemistry","3D Rotation",1,24615,0
"4693",388991,5364,"Chemistry","3D Rotation",0,29158,0
"4694",388991,5365,"Chemistry","3D Rotation",1,14575,0
"4695",388991,5366,"Chemistry","3D Rotation",1,16363,0
"4696",388991,5367,"Chemistry","3D Rotation",1,23012,0
"4697",388991,5368,"Chemistry","3D Rotation",1,15066,0
"4698",388991,5369,"Chemistry","3D Rotation",1,10085,0
"4699",388991,5370,"Chemistry","3D Rotation",1,24706,0
"4700",388991,5371,"Chemistry","3D Rotation",1,12678,0
"4701",388991,5372,"Chemistry","3D Rotation",0,29212,0
"4702",388991,5373,"Chemistry","3D Rotation",1,18526,0
"4703",388991,5374,"Chemistry","3D Rotation",1,34119,0
"4704",388991,5375,"Chemistry","3D Rotation",1,16868,0
"4705",388991,5376,"Chemistry","3D Rotation",0,30915,0
"4706",388991,5377,"Chemistry","3D Rotation",0,33988,0
"4707",388991,5378,"Chemistry","3D Rotation",1,40099,0
"4708",388991,5379,"Chemistry","3D Rotation",0,22531,0
"4709",388991,5380,"Chemistry","3D Rotation",1,25058,0
"4710",388991,5381,"Chemistry","3D Rotation",0,12853,0
"4711",388991,5382,"Chemistry","Scatter Plot",0,14090,3
"4712",388991,5383,"Chemistry","Scatter Plot",1,2980,1
"4713",388991,5384,"Chemistry","Scatter Plot",0,13440,2
"4714",388991,5385,"Chemistry","Scatter Plot",0,10460,2
"4715",388991,5386,"Chemistry","Scatter Plot",1,11000,2
"4716",388991,5387,"Chemistry","Scatter Plot",1,12240,2
"4717",388991,5388,"Chemistry","Scatter Plot",1,3600,1
"4718",388991,5389,"Chemistry","Scatter Plot",0,10300,1
"4719",388991,5390,"Chemistry","Scatter Plot",0,10670,2
"4720",388991,5391,"Chemistry","Scatter Plot",1,2790,1
"4721",388991,5392,"Chemistry","Pie Chart",0,4800,0
"4722",388991,5393,"Chemistry","Pie Chart",1,6890,0
"4723",388991,5394,"Chemistry","Pie Chart",1,6290,0
"4724",388991,5395,"Chemistry","Pie Chart",1,5610,0
"4725",388991,5396,"Chemistry","Pie Chart",0,5890,0
"4726",388991,5397,"Chemistry","Pie Chart",1,3460,0
"4727",388991,5398,"Chemistry","Pie Chart",1,7990,0
"4728",388991,5399,"Chemistry","Pie Chart",0,5380,0
"4729",388991,5400,"Chemistry","Pie Chart",1,4880,0
"4730",388991,5401,"Chemistry","Pie Chart",0,4010,0
"4731",388991,5402,"Chemistry","Pie Chart",1,4740,0
"4732",388991,5403,"Chemistry","Pie Chart",0,5550,0
"4733",388991,5404,"Chemistry","Pie Chart",1,6210,0
"4734",388991,5405,"Chemistry","Pie Chart",0,3370,0
"4735",388991,5406,"Chemistry","Pie Chart",1,5610,0
"4736",388991,5407,"Chemistry","Pie Chart",1,10280,0
"4737",388991,5408,"Chemistry","Pie Chart",1,5460,0
"4738",388991,5409,"Chemistry","Pie Chart",0,3610,0
"4739",388991,5410,"Chemistry","Pie Chart",0,5420,0
"4740",388991,5411,"Chemistry","Pie Chart",1,5530,0
"4741",388991,5412,"Chemistry","Pie Chart",0,4210,0
"4742",388991,5413,"Chemistry","Pie Chart",1,3700,0
"4743",388991,5414,"Chemistry","Pie Chart",1,6920,0
"4744",388991,5415,"Chemistry","Pie Chart",1,5480,0
"4745",388991,5416,"Chemistry","Pie Chart",0,6320,0
"4746",388991,5417,"Chemistry","Pie Chart",1,3040,0
"4747",388991,5418,"Chemistry","Pie Chart",0,2940,0
"4748",388991,5419,"Chemistry","Pie Chart",1,2790,0
"4750",388991,5420,"Chemistry","Pie Chart",1,4560,0
"4751",388991,5421,"Chemistry","Pie Chart",1,6480,0
"4752",388991,5422,"Chemistry","Isocontour",1,7880,1
"4753",388991,5423,"Chemistry","Isocontour",1,12860,1
"4754",388991,5424,"Chemistry","Isocontour",1,7320,2
"4755",388991,5425,"Chemistry","Isocontour",1,6220,2
"4756",388991,5426,"Chemistry","Isocontour",0,5990,2
"4757",388991,5427,"Chemistry","Isocontour",1,6380,2
"4758",388991,5428,"Chemistry","Isocontour",1,5820,1
"4759",388991,5429,"Chemistry","Isocontour",1,8630,2
"4760",388991,5430,"Chemistry","Isocontour",1,5190,1
"4761",388991,5431,"Chemistry","Isocontour",0,7220,2
"4762",388991,5432,"Chemistry","Isocontour",1,4590,1
"4763",388991,5433,"Chemistry","Isocontour",0,9950,1
"4764",388991,5434,"Chemistry","Isocontour",1,4090,1
"4765",388991,5435,"Chemistry","Isocontour",1,3430,1
"4766",388991,5436,"Chemistry","Isocontour",1,6000,1
"4767",388991,5437,"Chemistry","Isocontour",1,2900,1
"4768",388991,5438,"Chemistry","Isocontour",1,3290,1
"4769",388991,5439,"Chemistry","Isocontour",1,4470,1
"4770",388991,5440,"Chemistry","Isocontour",1,3950,1
"4771",388991,5441,"Chemistry","Isocontour",0,4020,1
"4772",120169,5442,"ComputerScience","3D Rotation",0,13902,0
"4773",120169,5443,"ComputerScience","3D Rotation",1,12220,0
"4774",120169,5444,"ComputerScience","3D Rotation",0,6662,0
"4775",120169,5445,"ComputerScience","3D Rotation",0,8616,0
"4776",120169,5446,"ComputerScience","3D Rotation",1,47105,0
"4777",120169,5447,"ComputerScience","3D Rotation",1,6976,0
"4778",120169,5448,"ComputerScience","3D Rotation",0,6471,0
"4779",120169,5449,"ComputerScience","3D Rotation",0,13185,0
"4780",120169,5450,"ComputerScience","3D Rotation",0,8922,0
"4781",120169,5451,"ComputerScience","3D Rotation",1,21390,0
"4782",120169,5452,"ComputerScience","3D Rotation",0,29810,0
"4783",120169,5453,"ComputerScience","3D Rotation",1,12064,0
"4784",120169,5454,"ComputerScience","3D Rotation",0,7364,0
"4785",120169,5455,"ComputerScience","3D Rotation",0,61268,0
"4786",120169,5456,"ComputerScience","3D Rotation",0,7594,0
"4787",120169,5457,"ComputerScience","3D Rotation",1,34559,0
"4788",120169,5458,"ComputerScience","3D Rotation",1,27546,0
"4789",906797,5614,"ComputerScience","Pie Chart",0,5330,0
"4790",120169,5459,"ComputerScience","3D Rotation",1,6565,0
"4791",120169,5460,"ComputerScience","3D Rotation",0,28495,0
"4792",120169,5461,"ComputerScience","3D Rotation",1,54574,0
"4793",120169,5462,"ComputerScience","3D Rotation",1,16146,0
"4794",120169,5463,"ComputerScience","3D Rotation",1,10436,0
"4795",120169,5464,"ComputerScience","3D Rotation",0,22049,0
"4796",120169,5465,"ComputerScience","3D Rotation",1,8004,0
"4797",120169,5466,"ComputerScience","3D Rotation",0,7010,0
"4798",120169,5467,"ComputerScience","3D Rotation",0,34126,0
"4799",120169,5468,"ComputerScience","3D Rotation",1,9011,0
"4800",120169,5469,"ComputerScience","3D Rotation",0,14900,0
"4801",120169,5470,"ComputerScience","3D Rotation",0,11551,0
"4802",120169,5471,"ComputerScience","3D Rotation",0,9049,0
"4803",120169,5472,"ComputerScience","Isocontour",1,10740,0
"4804",120169,5473,"ComputerScience","Isocontour",0,2360,0
"4805",120169,5474,"ComputerScience","Isocontour",0,3310,0
"4806",120169,5475,"ComputerScience","Isocontour",0,13590,0
"4807",120169,5476,"ComputerScience","Isocontour",0,6380,0
"4808",120169,5477,"ComputerScience","Isocontour",1,3970,0
"4809",120169,5478,"ComputerScience","Isocontour",1,6510,0
"4810",120169,5479,"ComputerScience","Isocontour",0,7350,1
"4811",120169,5480,"ComputerScience","Isocontour",1,4790,0
"4812",120169,5481,"ComputerScience","Isocontour",1,4980,0
"4813",120169,5482,"ComputerScience","Isocontour",0,6570,0
"4814",120169,5483,"ComputerScience","Isocontour",1,7150,0
"4815",120169,5484,"ComputerScience","Isocontour",1,3020,0
"4816",120169,5485,"ComputerScience","Isocontour",1,2950,0
"4817",120169,5486,"ComputerScience","Isocontour",0,9150,0
"4818",120169,5487,"ComputerScience","Isocontour",1,4860,0
"4819",120169,5488,"ComputerScience","Isocontour",1,5440,0
"4820",120169,5489,"ComputerScience","Isocontour",0,4400,0
"4821",120169,5490,"ComputerScience","Isocontour",1,8790,0
"4822",120169,5491,"ComputerScience","Isocontour",1,12200,0
"4823",120169,5492,"ComputerScience","Scatter Plot",0,5170,0
"4824",120169,5493,"ComputerScience","Scatter Plot",0,12080,0
"4825",906797,5615,"ComputerScience","Pie Chart",0,2940,0
"4826",120169,5494,"ComputerScience","Scatter Plot",0,30410,0
"4827",120169,5495,"ComputerScience","Scatter Plot",0,3370,0
"4828",120169,5496,"ComputerScience","Scatter Plot",0,6290,0
"4829",120169,5497,"ComputerScience","Scatter Plot",1,7920,0
"4830",120169,5498,"ComputerScience","Scatter Plot",1,8050,0
"4831",120169,5499,"ComputerScience","Scatter Plot",0,7610,0
"4832",120169,5500,"ComputerScience","Scatter Plot",0,3800,0
"4833",120169,5501,"ComputerScience","Scatter Plot",1,8120,0
"4834",120169,5502,"ComputerScience","Pie Chart",0,4700,0
"4835",120169,5503,"ComputerScience","Pie Chart",0,4500,0
"4836",120169,5504,"ComputerScience","Pie Chart",0,4320,0
"4837",120169,5505,"ComputerScience","Pie Chart",1,5660,0
"4838",120169,5506,"ComputerScience","Pie Chart",1,8010,0
"4839",120169,5507,"ComputerScience","Pie Chart",1,2640,0
"4840",120169,5508,"ComputerScience","Pie Chart",1,3980,0
"4841",120169,5509,"ComputerScience","Pie Chart",1,3680,0
"4842",120169,5510,"ComputerScience","Pie Chart",0,2560,0
"4843",120169,5511,"ComputerScience","Pie Chart",1,3130,0
"4844",120169,5512,"ComputerScience","Pie Chart",1,15370,0
"4845",120169,5513,"ComputerScience","Pie Chart",1,7470,0
"4846",120169,5514,"ComputerScience","Pie Chart",1,3480,0
"4847",120169,5515,"ComputerScience","Pie Chart",1,2320,0
"4848",120169,5516,"ComputerScience","Pie Chart",0,5170,0
"4849",120169,5517,"ComputerScience","Pie Chart",0,2530,0
"4850",120169,5518,"ComputerScience","Pie Chart",1,2610,0
"4851",120169,5519,"ComputerScience","Pie Chart",1,2120,0
"4852",120169,5520,"ComputerScience","Pie Chart",1,5190,0
"4853",120169,5521,"ComputerScience","Pie Chart",1,4670,0
"4854",120169,5522,"ComputerScience","Pie Chart",1,6990,0
"4855",906797,5616,"ComputerScience","Pie Chart",1,5540,0
"4856",120169,5523,"ComputerScience","Pie Chart",1,3620,0
"4857",120169,5524,"ComputerScience","Pie Chart",1,4890,0
"4858",120169,5525,"ComputerScience","Pie Chart",0,8500,0
"4859",120169,5526,"ComputerScience","Pie Chart",1,1650,0
"4860",120169,5527,"ComputerScience","Pie Chart",0,2330,0
"4861",120169,5528,"ComputerScience","Pie Chart",1,1980,0
"4862",120169,5529,"ComputerScience","Pie Chart",1,4180,0
"4863",120169,5530,"ComputerScience","Pie Chart",0,2820,0
"4864",120169,5531,"ComputerScience","Pie Chart",1,2930,0
"4865",906797,5532,"ComputerScience","3D Rotation",1,25334,0
"4866",906797,5533,"ComputerScience","3D Rotation",1,21762,0
"4867",906797,5534,"ComputerScience","3D Rotation",1,22661,0
"4868",906797,5535,"ComputerScience","3D Rotation",1,10102,0
"4869",906797,5536,"ComputerScience","3D Rotation",1,21530,0
"4870",906797,5537,"ComputerScience","3D Rotation",1,22618,0
"4871",906797,5538,"ComputerScience","3D Rotation",1,17227,0
"4872",906797,5539,"ComputerScience","3D Rotation",0,43707,0
"4873",906797,5540,"ComputerScience","3D Rotation",1,14463,0
"4874",906797,5541,"ComputerScience","3D Rotation",1,27570,0
"4875",906797,5542,"ComputerScience","3D Rotation",1,18938,0
"4876",906797,5543,"ComputerScience","3D Rotation",1,73950,0
"4877",906797,5544,"ComputerScience","3D Rotation",1,12463,0
"4878",906797,5545,"ComputerScience","3D Rotation",1,40293,0
"4879",906797,5546,"ComputerScience","3D Rotation",1,20723,0
"4880",906797,5547,"ComputerScience","3D Rotation",1,24523,0
"4881",906797,5548,"ComputerScience","3D Rotation",1,29710,0
"4882",906797,5549,"ComputerScience","3D Rotation",1,32088,0
"4883",906797,5550,"ComputerScience","3D Rotation",1,56048,0
"4884",906797,5551,"ComputerScience","3D Rotation",1,40977,0
"4885",906797,5552,"ComputerScience","3D Rotation",1,27027,0
"4886",906797,5553,"ComputerScience","3D Rotation",1,83849,0
"4887",906797,5554,"ComputerScience","3D Rotation",1,78816,0
"4888",906797,5555,"ComputerScience","3D Rotation",0,16896,0
"4889",906797,5556,"ComputerScience","3D Rotation",0,155256,0
"4890",906797,5557,"ComputerScience","3D Rotation",1,17919,0
"4891",906797,5558,"ComputerScience","3D Rotation",0,23917,0
"4892",906797,5559,"ComputerScience","3D Rotation",0,22514,0
"4893",906797,5560,"ComputerScience","3D Rotation",0,438806,0
"4895",906797,5561,"ComputerScience","3D Rotation",1,17589,0
"4896",906797,5562,"ComputerScience","Scatter Plot",1,9690,3
"4897",906797,5563,"ComputerScience","Scatter Plot",0,21830,2
"4898",906797,5564,"ComputerScience","Scatter Plot",1,2270,1
"4899",906797,5565,"ComputerScience","Scatter Plot",1,4180,1
"4900",906797,5566,"ComputerScience","Scatter Plot",1,8460,2
"4901",906797,5567,"ComputerScience","Scatter Plot",0,6920,4
"4902",906797,5568,"ComputerScience","Scatter Plot",1,13620,2
"4903",906797,5569,"ComputerScience","Scatter Plot",1,1910,1
"4904",906797,5570,"ComputerScience","Scatter Plot",1,8490,3
"4905",906797,5571,"ComputerScience","Scatter Plot",1,5850,1
"4906",906797,5572,"ComputerScience","Isocontour",1,4640,1
"4907",906797,5573,"ComputerScience","Isocontour",1,3270,1
"4908",906797,5574,"ComputerScience","Isocontour",1,7180,1
"4909",906797,5575,"ComputerScience","Isocontour",1,5940,2
"4910",906797,5576,"ComputerScience","Isocontour",0,4930,1
"4911",906797,5577,"ComputerScience","Isocontour",0,2200,1
"4912",906797,5578,"ComputerScience","Isocontour",1,2520,1
"4913",906797,5579,"ComputerScience","Isocontour",1,2850,1
"4914",906797,5580,"ComputerScience","Isocontour",1,3010,1
"4915",906797,5581,"ComputerScience","Isocontour",1,3920,1
"4916",906797,5582,"ComputerScience","Isocontour",1,2800,1
"4917",906797,5583,"ComputerScience","Isocontour",1,2700,1
"4918",906797,5584,"ComputerScience","Isocontour",0,3320,1
"4919",906797,5585,"ComputerScience","Isocontour",1,3590,2
"4920",906797,5586,"ComputerScience","Isocontour",0,3910,1
"4921",906797,5587,"ComputerScience","Isocontour",1,5230,3
"4922",906797,5588,"ComputerScience","Isocontour",1,3590,1
"4923",906797,5589,"ComputerScience","Isocontour",0,7250,3
"4924",906797,5590,"ComputerScience","Isocontour",1,3660,1
"4925",906797,5591,"ComputerScience","Isocontour",1,4760,2
"4926",906797,5592,"ComputerScience","Pie Chart",1,5460,0
"4927",906797,5593,"ComputerScience","Pie Chart",0,4130,0
"4928",906797,5594,"ComputerScience","Pie Chart",1,12870,0
"4929",906797,5595,"ComputerScience","Pie Chart",1,4950,0
"4930",906797,5596,"ComputerScience","Pie Chart",1,5060,0
"4931",906797,5597,"ComputerScience","Pie Chart",1,8820,0
"4932",906797,5598,"ComputerScience","Pie Chart",1,3560,0
"4933",906797,5599,"ComputerScience","Pie Chart",1,8830,0
"4934",906797,5600,"ComputerScience","Pie Chart",0,3380,0
"4935",906797,5601,"ComputerScience","Pie Chart",1,6500,0
"4936",906797,5602,"ComputerScience","Pie Chart",0,2640,0
"4937",906797,5603,"ComputerScience","Pie Chart",0,4900,0
"4938",906797,5604,"ComputerScience","Pie Chart",0,3450,0
"4939",906797,5605,"ComputerScience","Pie Chart",1,4890,0
"4940",906797,5606,"ComputerScience","Pie Chart",1,8080,0
"4941",906797,5607,"ComputerScience","Pie Chart",0,7180,0
"4942",906797,5608,"ComputerScience","Pie Chart",1,10620,0
"4943",906797,5609,"ComputerScience","Pie Chart",0,2890,0
"4944",906797,5610,"ComputerScience","Pie Chart",1,6030,0
"4945",906797,5611,"ComputerScience","Pie Chart",1,2640,0
"4946",906797,5612,"ComputerScience","Pie Chart",1,2690,0
"4947",906797,5613,"ComputerScience","Pie Chart",1,2150,0
"4949",906797,5617,"ComputerScience","Pie Chart",1,5590,0
"4950",906797,5618,"ComputerScience","Pie Chart",0,3110,0
"4951",906797,5619,"ComputerScience","Pie Chart",1,3710,0
"4952",906797,5620,"ComputerScience","Pie Chart",1,3570,0
"4953",906797,5621,"ComputerScience","Pie Chart",1,2240,0
"4954",521767,5622,"ComputerScience","3D Rotation",1,17246,0
"4955",521767,5623,"ComputerScience","3D Rotation",1,18825,0
"4956",521767,5624,"ComputerScience","3D Rotation",1,15063,0
"4957",521767,5625,"ComputerScience","3D Rotation",1,57332,0
"4958",521767,5626,"ComputerScience","3D Rotation",1,26213,0
"4959",521767,5627,"ComputerScience","3D Rotation",1,16276,0
"4960",521767,5628,"ComputerScience","3D Rotation",1,19999,0
"4961",521767,5629,"ComputerScience","3D Rotation",1,39697,0
"4962",521767,5630,"ComputerScience","3D Rotation",1,114252,0
"4963",521767,5631,"ComputerScience","3D Rotation",0,35354,0
"4964",521767,5632,"ComputerScience","3D Rotation",1,45479,0
"4965",521767,5633,"ComputerScience","3D Rotation",1,85813,0
"4966",521767,5634,"ComputerScience","3D Rotation",1,34750,0
"4967",521767,5635,"ComputerScience","3D Rotation",1,49018,0
"4968",521767,5636,"ComputerScience","3D Rotation",1,26959,0
"4969",521767,5637,"ComputerScience","3D Rotation",1,63030,0
"4970",521767,5638,"ComputerScience","3D Rotation",1,39739,0
"4971",521767,5639,"ComputerScience","3D Rotation",1,29038,0
"4972",521767,5640,"ComputerScience","3D Rotation",1,44448,0
"4973",521767,5641,"ComputerScience","3D Rotation",1,54362,0
"4974",521767,5642,"ComputerScience","3D Rotation",1,77320,0
"4975",521767,5643,"ComputerScience","3D Rotation",1,55519,0
"4976",521767,5644,"ComputerScience","3D Rotation",1,182113,0
"4977",521767,5645,"ComputerScience","3D Rotation",1,35768,0
"4978",521767,5646,"ComputerScience","3D Rotation",1,59715,0
"4979",521767,5647,"ComputerScience","3D Rotation",1,41616,0
"4980",521767,5648,"ComputerScience","3D Rotation",1,69154,0
"4981",521767,5649,"ComputerScience","3D Rotation",1,47942,0
"4982",521767,5650,"ComputerScience","3D Rotation",1,28655,0
"4983",521767,5651,"ComputerScience","3D Rotation",0,19251,0
"4984",521767,5652,"ComputerScience","Scatter Plot",1,5940,1
"4985",521767,5653,"ComputerScience","Scatter Plot",1,4550,2
"4986",521767,5654,"ComputerScience","Scatter Plot",1,2400,1
"4987",521767,5655,"ComputerScience","Scatter Plot",1,7740,2
"4988",521767,5656,"ComputerScience","Scatter Plot",1,4380,2
"4989",521767,5657,"ComputerScience","Scatter Plot",1,16050,4
"4990",521767,5658,"ComputerScience","Scatter Plot",1,6670,2
"4991",794263,5907,"ComputerScience","3D Rotation",1,10327,0
"4992",521767,5659,"ComputerScience","Scatter Plot",1,5500,2
"4993",521767,5660,"ComputerScience","Scatter Plot",1,7100,2
"4994",521767,5661,"ComputerScience","Scatter Plot",1,7980,3
"4995",521767,5662,"ComputerScience","Pie Chart",1,3880,0
"4996",521767,5663,"ComputerScience","Pie Chart",1,5900,0
"4997",521767,5664,"ComputerScience","Pie Chart",1,6900,0
"4998",521767,5665,"ComputerScience","Pie Chart",0,3660,0
"4999",521767,5666,"ComputerScience","Pie Chart",1,3330,0
"5000",521767,5667,"ComputerScience","Pie Chart",1,13860,0
"5001",521767,5668,"ComputerScience","Pie Chart",1,4070,0
"5002",521767,5669,"ComputerScience","Pie Chart",1,8700,0
"5003",521767,5670,"ComputerScience","Pie Chart",1,13100,0
"5004",521767,5671,"ComputerScience","Pie Chart",1,18940,0
"5005",521767,5672,"ComputerScience","Pie Chart",1,2070,0
"5006",521767,5673,"ComputerScience","Pie Chart",1,9500,0
"5007",521767,5674,"ComputerScience","Pie Chart",1,12880,0
"5008",521767,5675,"ComputerScience","Pie Chart",1,5130,0
"5009",521767,5676,"ComputerScience","Pie Chart",1,5600,0
"5010",521767,5677,"ComputerScience","Pie Chart",0,6740,0
"5011",521767,5678,"ComputerScience","Pie Chart",1,13000,0
"5012",521767,5679,"ComputerScience","Pie Chart",0,7160,0
"5013",521767,5680,"ComputerScience","Pie Chart",1,3690,0
"5014",521767,5681,"ComputerScience","Pie Chart",1,4370,0
"5015",521767,5682,"ComputerScience","Pie Chart",1,4080,0
"5017",521767,5683,"ComputerScience","Pie Chart",1,18690,0
"5018",521767,5684,"ComputerScience","Pie Chart",1,5540,0
"5019",521767,5685,"ComputerScience","Pie Chart",1,5740,0
"5020",521767,5686,"ComputerScience","Pie Chart",1,3320,0
"5021",521767,5687,"ComputerScience","Pie Chart",1,8670,0
"5022",521767,5688,"ComputerScience","Pie Chart",1,4890,0
"5023",521767,5689,"ComputerScience","Pie Chart",1,3900,0
"5024",521767,5690,"ComputerScience","Pie Chart",1,4660,0
"5025",521767,5691,"ComputerScience","Pie Chart",1,5780,0
"5026",521767,5692,"ComputerScience","Isocontour",0,16580,4
"5027",521767,5693,"ComputerScience","Isocontour",1,4660,3
"5028",521767,5694,"ComputerScience","Isocontour",1,11510,2
"5029",521767,5695,"ComputerScience","Isocontour",1,3260,2
"5030",521767,5696,"ComputerScience","Isocontour",1,4950,1
"5031",521767,5697,"ComputerScience","Isocontour",1,6450,1
"5032",521767,5698,"ComputerScience","Isocontour",1,4510,1
"5033",521767,5699,"ComputerScience","Isocontour",1,6010,2
"5034",521767,5700,"ComputerScience","Isocontour",1,4790,2
"5035",521767,5701,"ComputerScience","Isocontour",1,5910,1
"5036",521767,5702,"ComputerScience","Isocontour",0,7410,2
"5037",521767,5703,"ComputerScience","Isocontour",1,2860,2
"5038",521767,5704,"ComputerScience","Isocontour",1,3710,2
"5039",521767,5705,"ComputerScience","Isocontour",1,3480,3
"5040",521767,5706,"ComputerScience","Isocontour",1,2920,3
"5041",521767,5707,"ComputerScience","Isocontour",1,6860,2
"5042",521767,5708,"ComputerScience","Isocontour",0,9840,3
"5043",521767,5709,"ComputerScience","Isocontour",1,2120,2
"5044",521767,5710,"ComputerScience","Isocontour",1,12060,4
"5045",521767,5711,"ComputerScience","Isocontour",1,5400,3
"5046",215510,5712,"ComputerScience","3D Rotation",1,17766,0
"5047",215510,5713,"ComputerScience","3D Rotation",1,29632,0
"5048",215510,5714,"ComputerScience","3D Rotation",1,15192,0
"5049",215510,5715,"ComputerScience","3D Rotation",1,14832,0
"5050",215510,5716,"ComputerScience","3D Rotation",1,26359,0
"5051",215510,5717,"ComputerScience","3D Rotation",1,17552,0
"5052",215510,5718,"ComputerScience","3D Rotation",1,34976,0
"5053",215510,5719,"ComputerScience","3D Rotation",1,46937,0
"5054",215510,5720,"ComputerScience","3D Rotation",0,61015,0
"5055",215510,5721,"ComputerScience","3D Rotation",1,35664,0
"5056",215510,5722,"ComputerScience","3D Rotation",0,62489,0
"5057",215510,5723,"ComputerScience","3D Rotation",1,23104,0
"5058",215510,5724,"ComputerScience","3D Rotation",1,25776,0
"5059",215510,5725,"ComputerScience","3D Rotation",1,36856,0
"5060",215510,5726,"ComputerScience","3D Rotation",0,100136,0
"5061",215510,5727,"ComputerScience","3D Rotation",1,11145,0
"5062",215510,5728,"ComputerScience","3D Rotation",1,47768,0
"5063",215510,5729,"ComputerScience","3D Rotation",1,13952,0
"5064",215510,5730,"ComputerScience","3D Rotation",1,21263,0
"5065",215510,5731,"ComputerScience","3D Rotation",1,41496,0
"5066",215510,5732,"ComputerScience","3D Rotation",1,68216,0
"5067",215510,5733,"ComputerScience","3D Rotation",1,44328,0
"5068",215510,5767,"ComputerScience","Pie Chart",1,10960,0
"5069",215510,5734,"ComputerScience","3D Rotation",1,36745,0
"5070",215510,5735,"ComputerScience","3D Rotation",1,9840,0
"5071",215510,5736,"ComputerScience","3D Rotation",1,22632,0
"5072",215510,5737,"ComputerScience","3D Rotation",1,24824,0
"5073",215510,5738,"ComputerScience","3D Rotation",0,34672,0
"5074",215510,5739,"ComputerScience","3D Rotation",1,11256,0
"5075",215510,5740,"ComputerScience","3D Rotation",0,30376,0
"5076",215510,5741,"ComputerScience","3D Rotation",0,24031,0
"5077",215510,5742,"ComputerScience","Pie Chart",0,3230,0
"5078",215510,5743,"ComputerScience","Pie Chart",0,3750,0
"5079",215510,5744,"ComputerScience","Pie Chart",0,5780,0
"5080",215510,5745,"ComputerScience","Pie Chart",0,5330,0
"5081",215510,5746,"ComputerScience","Pie Chart",1,2900,0
"5082",215510,5747,"ComputerScience","Pie Chart",0,4920,0
"5083",215510,5748,"ComputerScience","Pie Chart",1,2490,0
"5084",215510,5749,"ComputerScience","Pie Chart",0,3390,0
"5085",215510,5750,"ComputerScience","Pie Chart",1,1620,0
"5086",215510,5751,"ComputerScience","Pie Chart",1,6670,0
"5087",215510,5752,"ComputerScience","Pie Chart",0,7520,0
"5088",215510,5753,"ComputerScience","Pie Chart",0,10580,0
"5089",215510,5754,"ComputerScience","Pie Chart",1,14210,0
"5090",215510,5755,"ComputerScience","Pie Chart",0,12360,0
"5091",215510,5756,"ComputerScience","Pie Chart",1,8110,0
"5092",215510,5757,"ComputerScience","Pie Chart",1,12480,0
"5093",215510,5758,"ComputerScience","Pie Chart",1,11350,0
"5094",215510,5759,"ComputerScience","Pie Chart",1,9590,0
"5095",215510,5760,"ComputerScience","Pie Chart",1,10600,0
"5096",215510,5761,"ComputerScience","Pie Chart",1,8330,0
"5097",215510,5762,"ComputerScience","Pie Chart",0,6100,0
"5098",215510,5763,"ComputerScience","Pie Chart",0,5280,0
"5099",215510,5764,"ComputerScience","Pie Chart",1,8800,0
"5100",215510,5765,"ComputerScience","Pie Chart",1,21820,0
"5101",215510,5766,"ComputerScience","Pie Chart",1,2900,0
"5102",215510,5768,"ComputerScience","Pie Chart",1,5540,0
"5103",215510,5769,"ComputerScience","Pie Chart",1,5440,0
"5104",215510,5770,"ComputerScience","Pie Chart",0,6370,0
"5105",215510,5771,"ComputerScience","Pie Chart",1,7170,0
"5106",215510,5772,"ComputerScience","Isocontour",1,11710,1
"5107",215510,5773,"ComputerScience","Isocontour",1,13940,1
"5108",215510,5774,"ComputerScience","Isocontour",1,8390,2
"5109",215510,5775,"ComputerScience","Isocontour",1,11940,1
"5110",215510,5776,"ComputerScience","Isocontour",1,14470,2
"5111",215510,5777,"ComputerScience","Isocontour",1,5360,1
"5112",215510,5778,"ComputerScience","Isocontour",1,6200,1
"5113",215510,5779,"ComputerScience","Isocontour",1,6440,1
"5114",215510,5780,"ComputerScience","Isocontour",1,5800,1
"5115",215510,5781,"ComputerScience","Isocontour",0,9700,1
"5116",215510,5782,"ComputerScience","Isocontour",0,8900,1
"5117",215510,5783,"ComputerScience","Isocontour",1,7930,1
"5118",215510,5784,"ComputerScience","Isocontour",0,4350,1
"5119",215510,5785,"ComputerScience","Isocontour",0,6100,1
"5120",215510,5786,"ComputerScience","Isocontour",0,5300,1
"5121",215510,5787,"ComputerScience","Isocontour",1,6550,1
"5122",215510,5788,"ComputerScience","Isocontour",1,6500,1
"5123",215510,5789,"ComputerScience","Isocontour",1,4640,1
"5124",215510,5790,"ComputerScience","Isocontour",1,4080,1
"5125",215510,5791,"ComputerScience","Isocontour",1,3320,1
"5126",215510,5792,"ComputerScience","Scatter Plot",0,24720,4
"5127",215510,5793,"ComputerScience","Scatter Plot",1,17010,1
"5128",215510,5794,"ComputerScience","Scatter Plot",1,9980,2
"5129",215510,5795,"ComputerScience","Scatter Plot",0,6770,1
"5130",215510,5796,"ComputerScience","Scatter Plot",1,4500,1
"5131",215510,5797,"ComputerScience","Scatter Plot",1,10620,0
"5132",215510,5798,"ComputerScience","Scatter Plot",1,15340,2
"5133",215510,5799,"ComputerScience","Scatter Plot",0,10910,1
"5134",215510,5800,"ComputerScience","Scatter Plot",0,26260,4
"5135",215510,5801,"ComputerScience","Scatter Plot",1,10760,3
"5136",186136,5802,"ComputerScience","3D Rotation",1,38994,0
"5137",186136,5803,"ComputerScience","3D Rotation",1,21118,0
"5138",186136,5804,"ComputerScience","3D Rotation",1,27614,0
"5139",186136,5805,"ComputerScience","3D Rotation",1,23524,0
"5140",186136,5806,"ComputerScience","3D Rotation",1,45676,0
"5141",186136,5807,"ComputerScience","3D Rotation",1,35580,0
"5142",186136,5808,"ComputerScience","3D Rotation",1,11842,0
"5143",186136,5809,"ComputerScience","3D Rotation",1,126178,0
"5144",186136,5810,"ComputerScience","3D Rotation",0,58660,0
"5145",794263,5906,"ComputerScience","3D Rotation",1,25076,0
"5146",186136,5811,"ComputerScience","3D Rotation",0,42345,0
"5147",186136,5812,"ComputerScience","3D Rotation",0,46953,0
"5148",186136,5813,"ComputerScience","3D Rotation",1,61890,0
"5149",186136,5814,"ComputerScience","3D Rotation",0,39242,0
"5150",186136,5815,"ComputerScience","3D Rotation",1,49093,0
"5151",186136,5816,"ComputerScience","3D Rotation",0,92748,0
"5152",186136,5817,"ComputerScience","3D Rotation",0,205677,0
"5153",186136,5818,"ComputerScience","3D Rotation",0,86088,0
"5154",186136,5819,"ComputerScience","3D Rotation",1,31686,0
"5155",186136,5820,"ComputerScience","3D Rotation",1,71170,0
"5156",186136,5821,"ComputerScience","3D Rotation",1,72239,0
"5157",186136,5822,"ComputerScience","3D Rotation",0,43300,0
"5158",186136,5823,"ComputerScience","3D Rotation",0,27912,0
"5159",186136,5824,"ComputerScience","3D Rotation",0,43970,0
"5160",186136,5825,"ComputerScience","3D Rotation",0,40199,0
"5161",186136,5826,"ComputerScience","3D Rotation",0,82251,0
"5162",186136,5827,"ComputerScience","3D Rotation",0,101629,0
"5163",186136,5828,"ComputerScience","3D Rotation",1,23752,0
"5164",186136,5829,"ComputerScience","3D Rotation",1,51744,0
"5165",186136,5830,"ComputerScience","3D Rotation",1,42789,0
"5166",186136,5831,"ComputerScience","3D Rotation",0,30754,0
"5167",186136,5832,"ComputerScience","Pie Chart",1,9040,0
"5168",186136,5833,"ComputerScience","Pie Chart",1,5820,0
"5169",186136,5834,"ComputerScience","Pie Chart",0,2750,0
"5170",186136,5835,"ComputerScience","Pie Chart",0,19500,0
"5171",186136,5836,"ComputerScience","Pie Chart",1,5970,0
"5172",186136,5837,"ComputerScience","Pie Chart",0,6130,0
"5173",186136,5838,"ComputerScience","Pie Chart",0,6650,0
"5174",186136,5839,"ComputerScience","Pie Chart",0,5680,0
"5175",186136,5840,"ComputerScience","Pie Chart",1,3380,0
"5176",186136,5841,"ComputerScience","Pie Chart",1,3780,0
"5177",186136,5842,"ComputerScience","Pie Chart",1,5610,0
"5178",186136,5843,"ComputerScience","Pie Chart",1,6750,0
"5179",186136,5844,"ComputerScience","Pie Chart",1,3750,0
"5180",186136,5845,"ComputerScience","Pie Chart",1,5620,0
"5181",186136,5846,"ComputerScience","Pie Chart",1,18970,0
"5182",186136,5847,"ComputerScience","Pie Chart",0,2980,0
"5183",186136,5848,"ComputerScience","Pie Chart",0,12900,0
"5184",186136,5849,"ComputerScience","Pie Chart",1,5520,0
"5185",186136,5850,"ComputerScience","Pie Chart",0,35520,0
"5186",186136,5851,"ComputerScience","Pie Chart",1,33210,0
"5187",186136,5852,"ComputerScience","Pie Chart",0,15000,0
"5188",186136,5853,"ComputerScience","Pie Chart",1,7220,0
"5189",186136,5854,"ComputerScience","Pie Chart",1,3010,0
"5190",186136,5855,"ComputerScience","Pie Chart",1,8130,0
"5191",186136,5856,"ComputerScience","Pie Chart",1,3660,0
"5192",186136,5857,"ComputerScience","Pie Chart",1,2600,0
"5193",186136,5858,"ComputerScience","Pie Chart",0,8060,0
"5194",186136,5859,"ComputerScience","Pie Chart",1,2390,0
"5195",186136,5860,"ComputerScience","Pie Chart",1,5800,0
"5196",186136,5861,"ComputerScience","Pie Chart",1,6160,0
"5197",186136,5862,"ComputerScience","Scatter Plot",0,24140,2
"5198",186136,5863,"ComputerScience","Scatter Plot",1,1850,2
"5199",186136,5864,"ComputerScience","Scatter Plot",1,2090,2
"5200",186136,5865,"ComputerScience","Scatter Plot",0,12630,2
"5201",186136,5866,"ComputerScience","Scatter Plot",1,9840,3
"5202",186136,5867,"ComputerScience","Scatter Plot",1,61050,16
"5203",186136,5868,"ComputerScience","Scatter Plot",1,23470,6
"5204",186136,5869,"ComputerScience","Scatter Plot",0,9300,2
"5205",186136,5870,"ComputerScience","Scatter Plot",1,10550,2
"5206",186136,5871,"ComputerScience","Scatter Plot",0,7420,2
"5207",186136,5872,"ComputerScience","Isocontour",0,6610,3
"5208",186136,5873,"ComputerScience","Isocontour",0,5380,1
"5209",186136,5874,"ComputerScience","Isocontour",1,9590,1
"5210",186136,5875,"ComputerScience","Isocontour",1,30710,6
"5211",186136,5876,"ComputerScience","Isocontour",0,14390,3
"5212",186136,5877,"ComputerScience","Isocontour",1,9830,2
"5213",186136,5878,"ComputerScience","Isocontour",1,9000,4
"5214",186136,5879,"ComputerScience","Isocontour",1,14230,3
"5215",186136,5880,"ComputerScience","Isocontour",0,7430,2
"5216",186136,5881,"ComputerScience","Isocontour",1,9540,3
"5217",186136,5882,"ComputerScience","Isocontour",1,6000,2
"5218",186136,5883,"ComputerScience","Isocontour",1,6470,1
"5219",186136,5884,"ComputerScience","Isocontour",1,4020,1
"5220",186136,5885,"ComputerScience","Isocontour",0,10800,1
"5221",186136,5886,"ComputerScience","Isocontour",1,5600,3
"5222",186136,5887,"ComputerScience","Isocontour",1,5800,2
"5223",186136,5888,"ComputerScience","Isocontour",1,6620,1
"5224",186136,5889,"ComputerScience","Isocontour",1,5020,2
"5225",186136,5890,"ComputerScience","Isocontour",1,6850,2
"5226",186136,5891,"ComputerScience","Isocontour",1,5610,1
"5227",794263,5892,"ComputerScience","3D Rotation",1,26392,0
"5228",794263,5893,"ComputerScience","3D Rotation",1,10721,0
"5229",794263,5894,"ComputerScience","3D Rotation",1,7875,0
"5230",794263,5895,"ComputerScience","3D Rotation",1,11273,0
"5231",794263,5896,"ComputerScience","3D Rotation",1,34392,0
"5232",794263,5897,"ComputerScience","3D Rotation",1,13455,0
"5233",794263,5898,"ComputerScience","3D Rotation",1,10125,0
"5234",794263,5899,"ComputerScience","3D Rotation",1,21679,0
"5235",794263,5900,"ComputerScience","3D Rotation",0,19148,0
"5236",794263,5901,"ComputerScience","3D Rotation",1,25067,0
"5237",794263,5902,"ComputerScience","3D Rotation",1,33086,0
"5238",794263,5903,"ComputerScience","3D Rotation",1,10272,0
"5239",794263,5904,"ComputerScience","3D Rotation",1,14659,0
"5240",794263,5905,"ComputerScience","3D Rotation",1,9979,0
"5241",794263,5908,"ComputerScience","3D Rotation",0,16706,0
"5242",794263,5909,"ComputerScience","3D Rotation",0,7740,0
"5243",794263,5910,"ComputerScience","3D Rotation",1,30814,0
"5244",794263,5911,"ComputerScience","3D Rotation",1,17010,0
"5245",794263,5912,"ComputerScience","3D Rotation",1,58399,0
"5246",794263,5913,"ComputerScience","3D Rotation",1,27664,0
"5247",794263,5914,"ComputerScience","3D Rotation",1,18979,0
"5248",794263,5915,"ComputerScience","3D Rotation",1,14219,0
"5249",794263,5916,"ComputerScience","3D Rotation",0,47386,0
"5250",794263,5917,"ComputerScience","3D Rotation",1,8021,0
"5251",794263,5918,"ComputerScience","3D Rotation",1,21668,0
"5252",794263,5919,"ComputerScience","3D Rotation",1,35044,0
"5253",794263,5920,"ComputerScience","3D Rotation",0,25516,0
"5254",794263,5921,"ComputerScience","3D Rotation",0,12331,0
"5255",794263,5922,"ComputerScience","Isocontour",1,9650,2
"5256",794263,5923,"ComputerScience","Isocontour",1,14000,1
"5257",794263,5924,"ComputerScience","Isocontour",1,6610,1
"5258",794263,5925,"ComputerScience","Isocontour",0,5010,1
"5259",794263,5926,"ComputerScience","Isocontour",1,7560,2
"5260",794263,5927,"ComputerScience","Isocontour",1,5840,1
"5261",794263,5928,"ComputerScience","Isocontour",1,11590,1
"5262",794263,5929,"ComputerScience","Isocontour",1,6300,1
"5263",794263,5930,"ComputerScience","Isocontour",0,9730,1
"5264",794263,5931,"ComputerScience","Isocontour",0,8860,1
"5265",794263,5932,"ComputerScience","Isocontour",1,7270,1
"5266",794263,5933,"ComputerScience","Isocontour",1,3510,1
"5267",794263,5934,"ComputerScience","Isocontour",1,3960,1
"5268",794263,5935,"ComputerScience","Isocontour",1,3450,1
"5269",794263,5936,"ComputerScience","Isocontour",1,4710,1
"5270",794263,5937,"ComputerScience","Isocontour",1,5630,1
"5271",794263,5938,"ComputerScience","Isocontour",1,4370,1
"5272",794263,5939,"ComputerScience","Isocontour",1,6010,1
"5273",794263,5940,"ComputerScience","Isocontour",1,8160,2
"5274",794263,5941,"ComputerScience","Isocontour",1,4740,1
"5275",794263,5942,"ComputerScience","Pie Chart",1,8900,0
"5276",794263,5943,"ComputerScience","Pie Chart",0,7450,0
"5277",794263,5944,"ComputerScience","Pie Chart",1,3500,0
"5278",794263,5945,"ComputerScience","Pie Chart",1,4950,0
"5279",794263,5946,"ComputerScience","Pie Chart",1,17200,0
"5280",794263,5947,"ComputerScience","Pie Chart",1,3470,0
"5281",794263,5948,"ComputerScience","Pie Chart",1,10390,0
"5282",794263,5949,"ComputerScience","Pie Chart",1,4590,0
"5283",794263,5950,"ComputerScience","Pie Chart",1,7140,0
"5284",794263,5951,"ComputerScience","Pie Chart",1,9930,0
"5285",794263,5952,"ComputerScience","Pie Chart",1,7950,0
"5286",794263,5953,"ComputerScience","Pie Chart",0,6340,0
"5287",794263,5954,"ComputerScience","Pie Chart",1,4890,0
"5288",794263,5955,"ComputerScience","Pie Chart",1,8160,0
"5289",794263,5956,"ComputerScience","Pie Chart",1,7480,0
"5290",794263,5957,"ComputerScience","Pie Chart",1,5090,0
"5292",794263,5958,"ComputerScience","Pie Chart",1,2450,0
"5293",794263,5959,"ComputerScience","Pie Chart",1,5240,0
"5294",794263,5960,"ComputerScience","Pie Chart",1,5670,0
"5295",794263,5961,"ComputerScience","Pie Chart",1,5020,0
"5296",794263,5962,"ComputerScience","Pie Chart",1,5170,0
"5297",794263,5963,"ComputerScience","Pie Chart",1,15530,0
"5298",794263,5964,"ComputerScience","Pie Chart",1,8790,0
"5299",794263,5965,"ComputerScience","Pie Chart",1,6330,0
"5300",794263,5966,"ComputerScience","Pie Chart",1,11680,0
"5301",794263,5967,"ComputerScience","Pie Chart",1,4680,0
"5302",794263,5968,"ComputerScience","Pie Chart",1,6610,0
"5303",794263,5969,"ComputerScience","Pie Chart",1,4230,0
"5304",794263,5970,"ComputerScience","Pie Chart",1,4280,0
"5305",794263,5971,"ComputerScience","Pie Chart",1,4080,0
"5306",794263,5972,"ComputerScience","Scatter Plot",1,7000,1
"5307",794263,5973,"ComputerScience","Scatter Plot",0,26150,4
"5308",794263,5974,"ComputerScience","Scatter Plot",0,6080,1
"5309",794263,5975,"ComputerScience","Scatter Plot",0,13510,1
"5310",794263,5976,"ComputerScience","Scatter Plot",0,3760,1
"5311",794263,5977,"ComputerScience","Scatter Plot",1,8470,2
"5312",794263,5978,"ComputerScience","Scatter Plot",0,11710,1
"5313",794263,5979,"ComputerScience","Scatter Plot",0,10790,2
"5314",794263,5980,"ComputerScience","Scatter Plot",0,27300,4
"5315",794263,5981,"ComputerScience","Scatter Plot",1,6520,1
"5316",457768,5982,"Education","3D Rotation",0,46284,0
"5317",457768,5983,"Education","3D Rotation",0,49633,0
"5318",457768,5984,"Education","3D Rotation",1,54484,0
"5319",457768,5985,"Education","3D Rotation",0,75014,0
"5320",457768,5986,"Education","3D Rotation",0,54707,0
"5321",457768,5987,"Education","3D Rotation",1,30852,0
"5322",457768,5988,"Education","3D Rotation",1,75128,0
"5323",457768,5989,"Education","3D Rotation",0,336803,0
"5324",457768,5990,"Education","3D Rotation",1,33487,0
"5325",457768,5991,"Education","3D Rotation",0,100584,0
"5326",457768,5992,"Education","3D Rotation",0,221554,0
"5327",457768,5993,"Education","3D Rotation",0,113042,0
"5328",457768,5994,"Education","3D Rotation",0,21816,0
"5329",457768,5995,"Education","3D Rotation",0,219917,0
"5330",457768,5996,"Education","3D Rotation",0,104020,0
"5331",457768,5997,"Education","3D Rotation",0,224161,0
"5332",457768,5998,"Education","3D Rotation",0,94375,0
"5333",457768,5999,"Education","3D Rotation",0,19813,0
"5334",457768,6000,"Education","3D Rotation",0,29202,0
"5335",457768,6001,"Education","3D Rotation",0,125393,0
"5336",457768,6002,"Education","3D Rotation",0,78220,0
"5337",457768,6003,"Education","3D Rotation",0,66621,0
"5338",457768,6004,"Education","3D Rotation",0,125564,0
"5339",457768,6005,"Education","3D Rotation",0,144668,0
"5340",457768,6006,"Education","3D Rotation",0,287176,0
"5341",457768,6007,"Education","3D Rotation",0,80842,0
"5342",457768,6008,"Education","3D Rotation",1,70754,0
"5343",457768,6009,"Education","3D Rotation",0,436463,0
"5344",457768,6010,"Education","3D Rotation",0,187296,0
"5345",457768,6011,"Education","3D Rotation",0,75387,0
"5346",457768,6012,"Education","Scatter Plot",0,22200,0
"5347",457768,6013,"Education","Scatter Plot",0,22260,0
"5348",457768,6014,"Education","Scatter Plot",0,12100,0
"5349",457768,6015,"Education","Scatter Plot",0,8450,0
"5350",457768,6016,"Education","Scatter Plot",0,9960,0
"5351",457768,6017,"Education","Scatter Plot",0,10060,0
"5352",457768,6018,"Education","Scatter Plot",0,18020,0
"5353",457768,6019,"Education","Scatter Plot",0,2230,0
"5354",457768,6020,"Education","Scatter Plot",0,1890,0
"5355",457768,6021,"Education","Scatter Plot",0,2190,0
"5356",457768,6022,"Education","Isocontour",1,31370,1
"5357",457768,6023,"Education","Isocontour",0,19920,1
"5358",457768,6024,"Education","Isocontour",1,3620,0
"5359",457768,6025,"Education","Isocontour",1,1280,0
"5360",457768,6026,"Education","Isocontour",0,1020,0
"5361",457768,6027,"Education","Isocontour",1,980,0
"5362",457768,6028,"Education","Isocontour",0,910,0
"5363",457768,6029,"Education","Isocontour",1,2150,0
"5364",457768,6030,"Education","Isocontour",1,910,0
"5365",457768,6031,"Education","Isocontour",0,920,0
"5366",457768,6032,"Education","Isocontour",0,1020,0
"5367",457768,6033,"Education","Isocontour",1,940,0
"5368",457768,6034,"Education","Isocontour",1,840,0
"5369",457768,6035,"Education","Isocontour",1,1090,0
"5370",457768,6036,"Education","Isocontour",1,1920,0
"5371",457768,6037,"Education","Isocontour",1,1050,0
"5372",457768,6038,"Education","Isocontour",0,1550,0
"5373",457768,6039,"Education","Isocontour",1,900,0
"5374",457768,6040,"Education","Isocontour",0,980,0
"5375",457768,6041,"Education","Isocontour",1,1020,0
"5376",457768,6042,"Education","Pie Chart",1,16810,0
"5377",457768,6043,"Education","Pie Chart",1,10640,0
"5378",457768,6044,"Education","Pie Chart",1,7340,0
"5379",457768,6045,"Education","Pie Chart",1,10060,0
"5380",457768,6046,"Education","Pie Chart",1,11340,0
"5381",457768,6047,"Education","Pie Chart",1,7510,0
"5382",457768,6048,"Education","Pie Chart",1,8730,0
"5383",457768,6049,"Education","Pie Chart",1,9930,0
"5384",457768,6050,"Education","Pie Chart",1,13120,0
"5385",457768,6051,"Education","Pie Chart",1,9450,0
"5386",457768,6052,"Education","Pie Chart",1,16490,0
"5387",457768,6053,"Education","Pie Chart",1,8860,0
"5388",457768,6054,"Education","Pie Chart",1,9010,0
"5389",457768,6055,"Education","Pie Chart",1,7790,0
"5390",457768,6056,"Education","Pie Chart",1,8040,0
"5391",457768,6057,"Education","Pie Chart",1,20690,0
"5392",457768,6058,"Education","Pie Chart",1,23420,0
"5393",457768,6059,"Education","Pie Chart",0,12920,0
"5394",457768,6060,"Education","Pie Chart",1,11280,0
"5395",457768,6061,"Education","Pie Chart",1,12140,0
"5396",457768,6062,"Education","Pie Chart",1,6330,0
"5397",457768,6063,"Education","Pie Chart",1,10930,0
"5398",457768,6064,"Education","Pie Chart",1,43280,0
"5399",457768,6065,"Education","Pie Chart",1,10130,0
"5400",457768,6066,"Education","Pie Chart",1,15320,0
"5401",457768,6067,"Education","Pie Chart",1,14820,0
"5402",457768,6068,"Education","Pie Chart",1,20070,0
"5403",457768,6069,"Education","Pie Chart",0,20890,0
"5404",457768,6070,"Education","Pie Chart",1,15980,0
"5405",457768,6071,"Education","Pie Chart",1,12240,0
"5406",412490,6072,"Education","3D Rotation",1,15388,0
"5407",412490,6073,"Education","3D Rotation",1,13660,0
"5408",412490,6074,"Education","3D Rotation",1,10704,0
"5409",412490,6075,"Education","3D Rotation",1,9041,0
"5410",412490,6076,"Education","3D Rotation",1,26537,0
"5411",412490,6077,"Education","3D Rotation",1,14904,0
"5412",412490,6078,"Education","3D Rotation",1,13123,0
"5413",412490,6079,"Education","3D Rotation",1,50468,0
"5414",412490,6080,"Education","3D Rotation",1,11966,0
"5415",412490,6081,"Education","3D Rotation",1,16636,0
"5416",412490,6082,"Education","3D Rotation",1,12779,0
"5417",412490,6083,"Education","3D Rotation",1,14168,0
"5418",412490,6084,"Education","3D Rotation",1,879933,0
"5419",412490,6085,"Education","3D Rotation",1,8322,0
"5420",412490,6086,"Education","3D Rotation",1,15451,0
"5421",412490,6087,"Education","3D Rotation",1,20018,0
"5422",412490,6088,"Education","3D Rotation",1,60790,0
"5423",412490,6089,"Education","3D Rotation",1,15131,0
"5424",412490,6090,"Education","3D Rotation",1,22008,0
"5425",412490,6091,"Education","3D Rotation",1,54222,0
"5426",412490,6092,"Education","3D Rotation",1,34792,0
"5427",412490,6093,"Education","3D Rotation",0,15722971,0
"5428",412490,6094,"Education","3D Rotation",1,50560,0
"5429",412490,6095,"Education","3D Rotation",1,3912476,0
"5430",412490,6096,"Education","3D Rotation",1,23464,0
"5431",412490,6097,"Education","3D Rotation",1,27341,0
"5432",412490,6098,"Education","3D Rotation",1,23476,0
"5433",412490,6099,"Education","3D Rotation",1,25420,0
"5434",412490,6100,"Education","3D Rotation",1,35756,0
"5435",412490,6101,"Education","3D Rotation",0,27663,0
"5436",412490,6102,"Education","Isocontour",1,6490,0
"5437",412490,6103,"Education","Isocontour",1,8120,0
"5438",412490,6104,"Education","Isocontour",0,14800,0
"5439",412490,6105,"Education","Isocontour",0,22350,0
"5440",412490,6106,"Education","Isocontour",0,5370,0
"5441",412490,6107,"Education","Isocontour",1,8020,0
"5442",412490,6108,"Education","Isocontour",1,31970,0
"5443",412490,6109,"Education","Isocontour",0,24360,0
"5444",412490,6110,"Education","Isocontour",1,12590,0
"5445",412490,6111,"Education","Isocontour",1,17830,0
"5446",412490,6112,"Education","Isocontour",1,12090,0
"5447",412490,6113,"Education","Isocontour",1,13960,0
"5448",412490,6114,"Education","Isocontour",0,12690,0
"5449",412490,6115,"Education","Isocontour",1,5560,0
"5450",412490,6116,"Education","Isocontour",1,4760,0
"5451",412490,6117,"Education","Isocontour",0,16000,0
"5452",412490,6118,"Education","Isocontour",1,15950,0
"5453",412490,6119,"Education","Isocontour",0,11380,0
"5454",412490,6120,"Education","Isocontour",1,4850,0
"5455",412490,6121,"Education","Isocontour",1,7660,0
"5456",412490,6122,"Education","Scatter Plot",1,17620,2
"5457",412490,6123,"Education","Scatter Plot",1,6980,1
"5458",412490,6124,"Education","Scatter Plot",0,18470,2
"5459",412490,6125,"Education","Scatter Plot",0,37930,4
"5460",412490,6126,"Education","Scatter Plot",1,11760,1
"5461",412490,6127,"Education","Scatter Plot",1,10880,2
"5462",412490,6128,"Education","Scatter Plot",1,11610,1
"5463",412490,6129,"Education","Scatter Plot",1,37190,3
"5464",412490,6130,"Education","Scatter Plot",1,7160,1
"5465",412490,6131,"Education","Scatter Plot",1,10580,1
"5466",412490,6132,"Education","Pie Chart",1,5950,0
"5467",412490,6133,"Education","Pie Chart",0,20200,0
"5468",412490,6134,"Education","Pie Chart",0,11750,0
"5469",412490,6135,"Education","Pie Chart",0,11490,0
"5470",412490,6136,"Education","Pie Chart",1,4670,0
"5471",412490,6137,"Education","Pie Chart",1,10280,0
"5472",412490,6138,"Education","Pie Chart",1,11510,0
"5473",412490,6139,"Education","Pie Chart",1,22970,0
"5474",412490,6140,"Education","Pie Chart",1,8930,0
"5475",412490,6141,"Education","Pie Chart",1,26040,0
"5476",412490,6142,"Education","Pie Chart",1,7020,0
"5477",412490,6143,"Education","Pie Chart",1,9400,0
"5478",412490,6144,"Education","Pie Chart",0,13560,0
"5479",412490,6145,"Education","Pie Chart",1,4390,0
"5480",412490,6146,"Education","Pie Chart",1,4400,0
"5481",412490,6147,"Education","Pie Chart",0,12740,0
"5482",412490,6148,"Education","Pie Chart",1,4630,0
"5483",412490,6149,"Education","Pie Chart",1,13160,0
"5484",412490,6150,"Education","Pie Chart",1,6130,0
"5485",412490,6151,"Education","Pie Chart",1,14680,0
"5486",412490,6152,"Education","Pie Chart",1,9840,0
"5487",412490,6153,"Education","Pie Chart",1,4320,0
"5488",412490,6154,"Education","Pie Chart",1,11440,0
"5489",412490,6155,"Education","Pie Chart",1,4410,0
"5490",412490,6156,"Education","Pie Chart",0,9600,0
"5491",412490,6157,"Education","Pie Chart",0,6380,0
"5492",412490,6158,"Education","Pie Chart",1,10400,0
"5493",412490,6159,"Education","Pie Chart",0,5700,0
"5494",412490,6160,"Education","Pie Chart",1,6950,0
"5495",412490,6161,"Education","Pie Chart",1,4160,0
"5496",856854,6162,"Chemistry","3D Rotation",1,15928,0
"5497",856854,6163,"Chemistry","3D Rotation",0,56520,0
"5498",856854,6164,"Chemistry","3D Rotation",1,19033,0
"5499",856854,6165,"Chemistry","3D Rotation",1,67406,0
"5500",856854,6166,"Chemistry","3D Rotation",1,82388,0
"5501",856854,6167,"Chemistry","3D Rotation",1,29997,0
"5502",856854,6168,"Chemistry","3D Rotation",1,38099,0
"5503",856854,6169,"Chemistry","3D Rotation",1,105236,0
"5504",856854,6170,"Chemistry","3D Rotation",1,42310,0
"5505",856854,6171,"Chemistry","3D Rotation",1,95617,0
"5506",856854,6172,"Chemistry","3D Rotation",1,46298,0
"5507",856854,6173,"Chemistry","3D Rotation",1,66549,0
"5508",856854,6174,"Chemistry","3D Rotation",1,33466,0
"5509",856854,6175,"Chemistry","3D Rotation",1,23504,0
"5510",856854,6176,"Chemistry","3D Rotation",1,30602,0
"5511",856854,6177,"Chemistry","3D Rotation",1,68101,0
"5512",856854,6178,"Chemistry","3D Rotation",1,52681,0
"5513",856854,6179,"Chemistry","3D Rotation",1,22195,0
"5514",856854,6180,"Chemistry","3D Rotation",1,88625,0
"5515",856854,6181,"Chemistry","3D Rotation",1,73173,0
"5516",856854,6182,"Chemistry","3D Rotation",1,29286,0
"5517",856854,6183,"Chemistry","3D Rotation",1,56947,0
"5518",856854,6184,"Chemistry","3D Rotation",1,94163,0
"5519",856854,6185,"Chemistry","3D Rotation",1,37656,0
"5520",856854,6186,"Chemistry","3D Rotation",1,36880,0
"5521",856854,6187,"Chemistry","3D Rotation",1,99395,0
"5522",856854,6188,"Chemistry","3D Rotation",1,143498,0
"5523",856854,6189,"Chemistry","3D Rotation",1,78140,0
"5524",856854,6190,"Chemistry","3D Rotation",1,68294,0
"5525",856854,6191,"Chemistry","3D Rotation",1,80025,0
"5526",856854,6192,"Chemistry","Pie Chart",0,19950,0
"5527",856854,6193,"Chemistry","Pie Chart",1,7320,0
"5528",856854,6194,"Chemistry","Pie Chart",1,9780,0
"5529",856854,6195,"Chemistry","Pie Chart",1,14510,0
"5530",856854,6196,"Chemistry","Pie Chart",1,5630,0
"5531",856854,6197,"Chemistry","Pie Chart",1,7810,0
"5532",856854,6198,"Chemistry","Pie Chart",1,9950,0
"5533",856854,6199,"Chemistry","Pie Chart",1,7990,0
"5534",856854,6200,"Chemistry","Pie Chart",1,21100,0
"5535",856854,6201,"Chemistry","Pie Chart",1,6000,0
"5536",856854,6202,"Chemistry","Pie Chart",1,9950,0
"5537",856854,6203,"Chemistry","Pie Chart",1,8330,0
"5538",856854,6204,"Chemistry","Pie Chart",1,9130,0
"5539",856854,6205,"Chemistry","Pie Chart",1,2510,0
"5540",856854,6206,"Chemistry","Pie Chart",1,10560,0
"5541",856854,6207,"Chemistry","Pie Chart",1,18990,0
"5542",856854,6208,"Chemistry","Pie Chart",1,7080,0
"5543",856854,6209,"Chemistry","Pie Chart",0,10490,0
"5544",856854,6210,"Chemistry","Pie Chart",1,4270,0
"5545",856854,6211,"Chemistry","Pie Chart",1,30030,0
"5546",856854,6212,"Chemistry","Pie Chart",1,9660,0
"5547",856854,6213,"Chemistry","Pie Chart",0,40300,0
"5548",856854,6214,"Chemistry","Pie Chart",1,26980,0
"5549",856854,6215,"Chemistry","Pie Chart",0,11230,0
"5550",856854,6216,"Chemistry","Pie Chart",0,6800,0
"5551",856854,6217,"Chemistry","Pie Chart",1,5450,0
"5552",856854,6218,"Chemistry","Pie Chart",1,4790,0
"5553",856854,6219,"Chemistry","Pie Chart",0,12440,0
"5554",856854,6220,"Chemistry","Pie Chart",1,6510,0
"5555",856854,6221,"Chemistry","Pie Chart",1,6700,0
"5556",856854,6222,"Chemistry","Isocontour",1,47150,3
"5557",856854,6223,"Chemistry","Isocontour",0,55540,4
"5558",856854,6224,"Chemistry","Isocontour",1,8050,1
"5559",856854,6225,"Chemistry","Isocontour",1,20850,3
"5560",856854,6226,"Chemistry","Isocontour",1,38040,5
"5561",856854,6227,"Chemistry","Isocontour",1,9290,1
"5562",856854,6228,"Chemistry","Isocontour",1,8000,3
"5563",856854,6229,"Chemistry","Isocontour",1,4460,1
"5564",856854,6230,"Chemistry","Isocontour",1,6440,1
"5565",856854,6231,"Chemistry","Isocontour",1,10490,1
"5566",856854,6232,"Chemistry","Isocontour",1,3600,2
"5567",856854,6233,"Chemistry","Isocontour",1,21250,2
"5568",856854,6234,"Chemistry","Isocontour",1,7650,1
"5569",856854,6235,"Chemistry","Isocontour",1,4350,1
"5570",856854,6236,"Chemistry","Isocontour",1,3180,1
"5571",856854,6237,"Chemistry","Isocontour",1,5630,2
"5572",856854,6238,"Chemistry","Isocontour",1,10820,1
"5573",856854,6239,"Chemistry","Isocontour",0,8860,2
"5574",856854,6240,"Chemistry","Isocontour",1,7290,2
"5575",856854,6241,"Chemistry","Isocontour",0,14400,2
"5576",856854,6242,"Chemistry","Scatter Plot",1,16860,2
"5577",856854,6243,"Chemistry","Scatter Plot",1,12380,1
"5578",856854,6244,"Chemistry","Scatter Plot",1,13900,2
"5579",856854,6245,"Chemistry","Scatter Plot",0,37720,2
"5580",856854,6246,"Chemistry","Scatter Plot",0,29880,1
"5581",856854,6247,"Chemistry","Scatter Plot",0,56350,5
"5582",856854,6248,"Chemistry","Scatter Plot",1,12810,1
"5583",856854,6249,"Chemistry","Scatter Plot",1,12640,2
"5584",856854,6250,"Chemistry","Scatter Plot",0,10070,1
"5585",856854,6251,"Chemistry","Scatter Plot",1,11490,1
"5671",736207,6343,"ComputerScience","3D Rotation",1,39919,0
"5672",736207,6344,"ComputerScience","3D Rotation",1,14588,0
"5673",736207,6345,"ComputerScience","3D Rotation",1,13364,0
"5674",736207,6346,"ComputerScience","3D Rotation",1,10519,0
"5675",736207,6347,"ComputerScience","3D Rotation",0,38802,0
"5676",736207,6348,"ComputerScience","3D Rotation",1,18224,0
"5677",736207,6349,"ComputerScience","3D Rotation",1,31373,0
"5678",736207,6409,"ComputerScience","Scatter Plot",0,1150,1
"5679",589143,6477,"Education","Pie Chart",0,36560,0
"5680",736207,6350,"ComputerScience","3D Rotation",1,44207,0
"5681",736207,6351,"ComputerScience","3D Rotation",1,12978,0
"5682",736207,6352,"ComputerScience","3D Rotation",0,54625,0
"5683",736207,6353,"ComputerScience","3D Rotation",1,13906,0
"5684",736207,6354,"ComputerScience","3D Rotation",1,35416,0
"5685",736207,6355,"ComputerScience","3D Rotation",0,19159,0
"5686",736207,6356,"ComputerScience","3D Rotation",1,9729,0
"5687",736207,6357,"ComputerScience","3D Rotation",0,45928,0
"5688",736207,6358,"ComputerScience","3D Rotation",1,24921,0
"5689",736207,6359,"ComputerScience","3D Rotation",1,13696,0
"5690",736207,6360,"ComputerScience","3D Rotation",1,17648,0
"5691",736207,6361,"ComputerScience","3D Rotation",1,53914,0
"5692",736207,6362,"ComputerScience","3D Rotation",1,22136,0
"5693",736207,6363,"ComputerScience","3D Rotation",0,51364,0
"5694",736207,6364,"ComputerScience","3D Rotation",1,24161,0
"5695",736207,6365,"ComputerScience","3D Rotation",1,44540,0
"5696",736207,6366,"ComputerScience","3D Rotation",0,9888,0
"5697",736207,6410,"ComputerScience","Scatter Plot",1,6810,1
"5698",589143,6478,"Education","Pie Chart",1,10660,0
"5699",736207,6367,"ComputerScience","3D Rotation",0,26814,0
"5700",736207,6368,"ComputerScience","3D Rotation",1,19185,0
"5701",736207,6369,"ComputerScience","3D Rotation",0,6124,0
"5702",736207,6370,"ComputerScience","3D Rotation",0,10005,0
"5703",736207,6371,"ComputerScience","3D Rotation",0,27447,0
"5704",736207,6372,"ComputerScience","3D Rotation",0,26073,0
"5705",736207,6373,"ComputerScience","Pie Chart",0,6530,0
"5706",736207,6374,"ComputerScience","Pie Chart",0,11780,0
"5707",736207,6375,"ComputerScience","Pie Chart",1,3090,0
"5708",736207,6376,"ComputerScience","Pie Chart",1,3140,0
"5709",736207,6377,"ComputerScience","Pie Chart",1,4190,0
"5710",736207,6378,"ComputerScience","Pie Chart",0,11580,0
"5711",736207,6379,"ComputerScience","Pie Chart",0,2900,0
"5712",736207,6380,"ComputerScience","Pie Chart",1,12800,0
"5713",736207,6381,"ComputerScience","Pie Chart",1,5020,0
"5714",736207,6382,"ComputerScience","Pie Chart",0,4800,0
"5715",736207,6383,"ComputerScience","Pie Chart",0,2410,0
"5716",736207,6384,"ComputerScience","Pie Chart",0,3430,0
"5717",736207,6385,"ComputerScience","Pie Chart",1,3850,0
"5718",736207,6386,"ComputerScience","Pie Chart",1,8880,0
"5719",736207,6387,"ComputerScience","Pie Chart",1,2130,0
"5720",736207,6388,"ComputerScience","Pie Chart",1,3250,0
"5721",736207,6389,"ComputerScience","Pie Chart",1,2200,0
"5722",736207,6390,"ComputerScience","Pie Chart",1,3100,0
"5723",736207,6391,"ComputerScience","Pie Chart",1,2890,0
"5724",736207,6392,"ComputerScience","Pie Chart",1,3350,0
"5725",736207,6393,"ComputerScience","Pie Chart",1,2790,0
"5726",736207,6394,"ComputerScience","Pie Chart",1,4750,0
"5727",736207,6395,"ComputerScience","Pie Chart",1,5080,0
"5728",736207,6396,"ComputerScience","Pie Chart",1,3820,0
"5729",736207,6397,"ComputerScience","Pie Chart",1,3280,0
"5730",736207,6398,"ComputerScience","Pie Chart",0,4060,0
"5731",736207,6399,"ComputerScience","Pie Chart",0,3630,0
"5732",736207,6400,"ComputerScience","Pie Chart",1,2410,0
"5733",736207,6401,"ComputerScience","Pie Chart",1,3050,0
"5734",736207,6402,"ComputerScience","Pie Chart",1,5070,0
"5735",736207,6403,"ComputerScience","Scatter Plot",1,69510,5
"5736",736207,6404,"ComputerScience","Scatter Plot",0,7790,0
"5737",736207,6405,"ComputerScience","Scatter Plot",1,17560,1
"5738",736207,6406,"ComputerScience","Scatter Plot",0,19190,3
"5739",736207,6407,"ComputerScience","Scatter Plot",0,2080,1
"5740",736207,6408,"ComputerScience","Scatter Plot",1,9080,1
"5741",736207,6411,"ComputerScience","Scatter Plot",1,3660,1
"5742",736207,6412,"ComputerScience","Scatter Plot",0,9240,2
"5743",736207,6413,"ComputerScience","Isocontour",1,19780,2
"5744",736207,6414,"ComputerScience","Isocontour",1,8150,1
"5745",736207,6415,"ComputerScience","Isocontour",0,9460,1
"5746",736207,6416,"ComputerScience","Isocontour",1,10110,2
"5747",736207,6417,"ComputerScience","Isocontour",1,3680,1
"5748",736207,6418,"ComputerScience","Isocontour",1,5520,1
"5749",736207,6419,"ComputerScience","Isocontour",1,6560,1
"5750",736207,6420,"ComputerScience","Isocontour",1,3660,2
"5751",736207,6421,"ComputerScience","Isocontour",1,5790,1
"5752",736207,6422,"ComputerScience","Isocontour",0,6720,1
"5753",736207,6423,"ComputerScience","Isocontour",1,4770,1
"5754",736207,6424,"ComputerScience","Isocontour",1,7410,1
"5755",736207,6425,"ComputerScience","Isocontour",0,7070,1
"5756",736207,6426,"ComputerScience","Isocontour",1,4070,1
"5757",736207,6427,"ComputerScience","Isocontour",1,3220,1
"5758",736207,6428,"ComputerScience","Isocontour",1,5950,1
"5759",736207,6429,"ComputerScience","Isocontour",1,4650,1
"5760",736207,6430,"ComputerScience","Isocontour",0,3640,1
"5761",736207,6431,"ComputerScience","Isocontour",0,4120,1
"5762",736207,6432,"ComputerScience","Isocontour",1,3030,1
"5763",589143,6433,"Education","3D Rotation",1,17964,0
"5764",589143,6434,"Education","3D Rotation",1,27563,0
"5765",589143,6435,"Education","3D Rotation",1,17704,0
"5766",589143,6436,"Education","3D Rotation",1,263641,0
"5767",589143,6437,"Education","3D Rotation",1,351470,0
"5768",589143,6438,"Education","3D Rotation",1,163808,0
"5769",589143,6439,"Education","3D Rotation",1,66036,0
"5770",589143,6440,"Education","3D Rotation",0,102469,0
"5771",129382,7363,"Education","Isocontour",1,13850,1
"5772",589143,6441,"Education","3D Rotation",1,106243,0
"5773",589143,6442,"Education","3D Rotation",1,93218,0
"5774",589143,6443,"Education","3D Rotation",1,56345,0
"5775",589143,6444,"Education","3D Rotation",1,67412,0
"5776",589143,6445,"Education","3D Rotation",1,79493,0
"5777",589143,6446,"Education","3D Rotation",1,125380,0
"5778",589143,6447,"Education","3D Rotation",1,86040,0
"5779",589143,6448,"Education","3D Rotation",1,135400,0
"5780",589143,6449,"Education","3D Rotation",1,65111,0
"5781",589143,6450,"Education","3D Rotation",1,31809,0
"5782",589143,6451,"Education","3D Rotation",0,64114,0
"5783",589143,6452,"Education","3D Rotation",1,31962,0
"5784",589143,6453,"Education","3D Rotation",0,31322,0
"5785",589143,6454,"Education","3D Rotation",0,50670,0
"5786",589143,6455,"Education","3D Rotation",1,32845,0
"5787",589143,6456,"Education","3D Rotation",0,40221,0
"5788",589143,6457,"Education","3D Rotation",0,29714,0
"5789",589143,6458,"Education","3D Rotation",1,21309,0
"5790",589143,6459,"Education","3D Rotation",1,28464,0
"5791",589143,6460,"Education","3D Rotation",0,26904,0
"5792",589143,6461,"Education","3D Rotation",1,97198,0
"5793",589143,6462,"Education","3D Rotation",0,89221,0
"5794",589143,6463,"Education","Pie Chart",1,7790,0
"5795",589143,6464,"Education","Pie Chart",1,6250,0
"5796",589143,6465,"Education","Pie Chart",1,5730,0
"5797",589143,6466,"Education","Pie Chart",0,10240,0
"5798",589143,6467,"Education","Pie Chart",1,10510,0
"5799",589143,6468,"Education","Pie Chart",0,20970,0
"5800",589143,6469,"Education","Pie Chart",1,7750,0
"5801",589143,6470,"Education","Pie Chart",1,7070,0
"5802",589143,6471,"Education","Pie Chart",1,10140,0
"5803",589143,6472,"Education","Pie Chart",0,9680,0
"5804",589143,6473,"Education","Pie Chart",1,6930,0
"5805",589143,6474,"Education","Pie Chart",0,8180,0
"5806",589143,6475,"Education","Pie Chart",1,6110,0
"5807",589143,6476,"Education","Pie Chart",0,52140,0
"5808",589143,6479,"Education","Pie Chart",1,7890,0
"5809",589143,6480,"Education","Pie Chart",1,10100,0
"5810",589143,6481,"Education","Pie Chart",1,6420,0
"5811",589143,6482,"Education","Pie Chart",1,11080,0
"5812",589143,6483,"Education","Pie Chart",1,5290,0
"5813",589143,6484,"Education","Pie Chart",1,3850,0
"5814",589143,6485,"Education","Pie Chart",1,4010,0
"5815",589143,6486,"Education","Pie Chart",1,17210,0
"5816",589143,6487,"Education","Pie Chart",0,5180,0
"5817",589143,6488,"Education","Pie Chart",1,5230,0
"5818",589143,6489,"Education","Pie Chart",1,10410,0
"5819",589143,6490,"Education","Pie Chart",1,21960,0
"5820",589143,6491,"Education","Pie Chart",1,20890,0
"5821",589143,6492,"Education","Pie Chart",1,5650,0
"5822",589143,6493,"Education","Isocontour",1,19740,1
"5823",589143,6494,"Education","Isocontour",1,11530,1
"5824",589143,6495,"Education","Isocontour",1,13790,2
"5825",589143,6496,"Education","Isocontour",1,10930,1
"5826",589143,6497,"Education","Isocontour",1,17560,2
"5827",589143,6498,"Education","Isocontour",0,14210,2
"5828",589143,6499,"Education","Isocontour",1,8070,1
"5829",589143,6500,"Education","Isocontour",1,15890,4
"5830",589143,6501,"Education","Isocontour",0,8420,1
"5831",589143,6502,"Education","Isocontour",1,11290,2
"5832",589143,6503,"Education","Isocontour",0,7580,2
"5833",589143,6504,"Education","Isocontour",1,9160,1
"5834",589143,6505,"Education","Isocontour",1,7710,1
"5835",589143,6506,"Education","Isocontour",1,15660,2
"5836",589143,6507,"Education","Isocontour",1,5350,1
"5837",589143,6508,"Education","Isocontour",1,6020,1
"5838",589143,6509,"Education","Isocontour",0,10990,3
"5839",589143,6510,"Education","Isocontour",1,10030,2
"5840",589143,6511,"Education","Isocontour",1,11960,2
"5841",589143,6512,"Education","Isocontour",0,8660,2
"5842",589143,6513,"Education","Scatter Plot",1,10460,0
"5843",589143,6514,"Education","Scatter Plot",0,21690,0
"5844",589143,6515,"Education","Scatter Plot",1,8750,0
"5845",589143,6516,"Education","Scatter Plot",1,57270,3
"5846",589143,6517,"Education","Scatter Plot",1,9640,2
"5847",589143,6518,"Education","Scatter Plot",1,15080,1
"5848",589143,6519,"Education","Scatter Plot",0,15060,1
"5849",589143,6520,"Education","Scatter Plot",1,24310,1
"5850",589143,6521,"Education","Scatter Plot",0,11560,1
"5851",589143,6522,"Education","Scatter Plot",1,9940,1
"5852",677187,6523,"ComputerScience","3D Rotation",1,13342,0
"5853",677187,6524,"ComputerScience","3D Rotation",1,25966,0
"5854",677187,6525,"ComputerScience","3D Rotation",1,9042,0
"5855",677187,6526,"ComputerScience","3D Rotation",1,10677,0
"5856",677187,6527,"ComputerScience","3D Rotation",1,40272,0
"5857",677187,6528,"ComputerScience","3D Rotation",1,16667,0
"5858",677187,6529,"ComputerScience","3D Rotation",1,14019,0
"5859",677187,6530,"ComputerScience","3D Rotation",1,49724,0
"5860",677187,6531,"ComputerScience","3D Rotation",1,18172,0
"5861",677187,6532,"ComputerScience","3D Rotation",1,26360,0
"5862",677187,6533,"ComputerScience","3D Rotation",1,24393,0
"5863",677187,6534,"ComputerScience","3D Rotation",1,32369,0
"5864",677187,6535,"ComputerScience","3D Rotation",1,32451,0
"5865",677187,6536,"ComputerScience","3D Rotation",1,15937,0
"5866",677187,6537,"ComputerScience","3D Rotation",1,18396,0
"5867",677187,6538,"ComputerScience","3D Rotation",1,17815,0
"5868",677187,6539,"ComputerScience","3D Rotation",1,24174,0
"5869",677187,6540,"ComputerScience","3D Rotation",1,16452,0
"5870",677187,6541,"ComputerScience","3D Rotation",1,125221,0
"5871",677187,6542,"ComputerScience","3D Rotation",1,11949,0
"5872",677187,6543,"ComputerScience","3D Rotation",1,31191,0
"5873",677187,6544,"ComputerScience","3D Rotation",1,323003,0
"5874",677187,6545,"ComputerScience","3D Rotation",1,14073,0
"5875",677187,6546,"ComputerScience","3D Rotation",1,11807,0
"5876",677187,6547,"ComputerScience","3D Rotation",1,21993,0
"5877",677187,6548,"ComputerScience","3D Rotation",1,27535,0
"5878",677187,6549,"ComputerScience","3D Rotation",1,664923,0
"5879",677187,6550,"ComputerScience","3D Rotation",1,16495,0
"5880",677187,6551,"ComputerScience","3D Rotation",1,22126,0
"5881",677187,6552,"ComputerScience","3D Rotation",0,97433,0
"5882",677187,6553,"ComputerScience","Pie Chart",1,9550,0
"5883",677187,6554,"ComputerScience","Pie Chart",1,5770,0
"5884",677187,6555,"ComputerScience","Pie Chart",0,4400,0
"5885",677187,6556,"ComputerScience","Pie Chart",1,8170,0
"5886",677187,6557,"ComputerScience","Pie Chart",1,19440,0
"5887",677187,6558,"ComputerScience","Pie Chart",1,14050,0
"5888",677187,6559,"ComputerScience","Pie Chart",1,7090,0
"5889",677187,6560,"ComputerScience","Pie Chart",1,3970,0
"5890",677187,6561,"ComputerScience","Pie Chart",1,9340,0
"5891",677187,6562,"ComputerScience","Pie Chart",1,3660,0
"5892",677187,6563,"ComputerScience","Pie Chart",0,6580,0
"5893",677187,6564,"ComputerScience","Pie Chart",1,5800,0
"5894",677187,6565,"ComputerScience","Pie Chart",1,12500,0
"5895",677187,6566,"ComputerScience","Pie Chart",1,5840,0
"5896",677187,6567,"ComputerScience","Pie Chart",1,2200,0
"5897",677187,6568,"ComputerScience","Pie Chart",1,7060,0
"5898",677187,6569,"ComputerScience","Pie Chart",1,5710,0
"5899",677187,6570,"ComputerScience","Pie Chart",0,11910,0
"5900",677187,6571,"ComputerScience","Pie Chart",1,7120,0
"5901",677187,6572,"ComputerScience","Pie Chart",1,7220,0
"5902",677187,6573,"ComputerScience","Pie Chart",1,4430,0
"5903",677187,6574,"ComputerScience","Pie Chart",1,5800,0
"5904",677187,6575,"ComputerScience","Pie Chart",1,12480,0
"5905",677187,6576,"ComputerScience","Pie Chart",0,4960,0
"5906",677187,6577,"ComputerScience","Pie Chart",1,7630,0
"5907",677187,6578,"ComputerScience","Pie Chart",1,6790,0
"5908",677187,6579,"ComputerScience","Pie Chart",1,6960,0
"5909",677187,6580,"ComputerScience","Pie Chart",1,7710,0
"5910",677187,6581,"ComputerScience","Pie Chart",1,6630,0
"5911",677187,6582,"ComputerScience","Pie Chart",1,8250,0
"5912",677187,6583,"ComputerScience","Isocontour",1,22920,5
"5913",677187,6584,"ComputerScience","Isocontour",0,8500,3
"5914",677187,6585,"ComputerScience","Isocontour",1,3650,1
"5915",677187,6586,"ComputerScience","Isocontour",1,27260,6
"5916",677187,6587,"ComputerScience","Isocontour",1,12350,2
"5917",677187,6588,"ComputerScience","Isocontour",1,3490,1
"5918",677187,6589,"ComputerScience","Isocontour",1,11540,1
"5919",677187,6590,"ComputerScience","Isocontour",1,4550,1
"5920",677187,6591,"ComputerScience","Isocontour",0,7870,1
"5921",677187,6592,"ComputerScience","Isocontour",0,6110,1
"5922",677187,6593,"ComputerScience","Isocontour",1,3800,1
"5923",677187,6594,"ComputerScience","Isocontour",1,6440,1
"5924",677187,6595,"ComputerScience","Isocontour",1,17620,3
"5925",677187,6596,"ComputerScience","Isocontour",1,4320,1
"5926",677187,6597,"ComputerScience","Isocontour",1,6640,1
"5927",677187,6598,"ComputerScience","Isocontour",1,6060,1
"5928",677187,6599,"ComputerScience","Isocontour",1,14530,3
"5929",677187,6600,"ComputerScience","Isocontour",1,5950,1
"5930",677187,6601,"ComputerScience","Isocontour",1,9250,2
"5931",677187,6602,"ComputerScience","Isocontour",1,8670,1
"5932",677187,6603,"ComputerScience","Scatter Plot",1,4990,1
"5933",677187,6604,"ComputerScience","Scatter Plot",1,6830,1
"5934",677187,6605,"ComputerScience","Scatter Plot",1,14730,2
"5935",677187,6606,"ComputerScience","Scatter Plot",1,7170,1
"5936",677187,6607,"ComputerScience","Scatter Plot",1,17350,2
"5937",677187,6608,"ComputerScience","Scatter Plot",1,17000,1
"5938",677187,6609,"ComputerScience","Scatter Plot",1,15830,3
"5939",129382,7364,"Education","Isocontour",0,5650,1
"5940",677187,6610,"ComputerScience","Scatter Plot",0,2300,1
"5941",677187,6611,"ComputerScience","Scatter Plot",1,3060,2
"5942",677187,6612,"ComputerScience","Scatter Plot",1,5210,1
"5943",246262,6613,"ComputerScience","3D Rotation",1,7875,0
"5944",246262,6614,"ComputerScience","3D Rotation",1,15972,0
"5945",246262,6615,"ComputerScience","3D Rotation",1,6127,0
"5946",246262,6616,"ComputerScience","3D Rotation",1,5882,0
"5947",246262,6617,"ComputerScience","3D Rotation",1,89257,0
"5948",246262,6618,"ComputerScience","3D Rotation",1,16936,0
"5949",246262,6619,"ComputerScience","3D Rotation",0,5402,0
"5950",246262,6620,"ComputerScience","3D Rotation",1,46497,0
"5951",246262,6621,"ComputerScience","3D Rotation",1,85666,0
"5952",246262,6622,"ComputerScience","3D Rotation",1,33554,0
"5953",246262,6623,"ComputerScience","3D Rotation",1,33488,0
"5954",246262,6624,"ComputerScience","3D Rotation",1,24885,0
"5955",246262,6625,"ComputerScience","3D Rotation",1,10616,0
"5956",246262,6626,"ComputerScience","3D Rotation",0,11410,0
"5957",246262,6627,"ComputerScience","3D Rotation",1,40501,0
"5958",246262,6628,"ComputerScience","3D Rotation",1,32096,0
"5959",246262,6629,"ComputerScience","3D Rotation",1,49995,0
"5960",246262,6630,"ComputerScience","3D Rotation",0,7795,0
"5961",246262,6631,"ComputerScience","3D Rotation",1,22733,0
"5962",246262,6632,"ComputerScience","3D Rotation",1,28416,0
"5963",246262,6633,"ComputerScience","3D Rotation",1,31157,0
"5964",246262,6675,"ComputerScience","Scatter Plot",1,7900,1
"5965",246262,6634,"ComputerScience","3D Rotation",1,53635,0
"5966",246262,6635,"ComputerScience","3D Rotation",1,112135,0
"5967",246262,6636,"ComputerScience","3D Rotation",1,20510,0
"5968",246262,6637,"ComputerScience","3D Rotation",1,62573,0
"5969",246262,6638,"ComputerScience","3D Rotation",1,53264,0
"5970",246262,6639,"ComputerScience","3D Rotation",1,61883,0
"5971",246262,6640,"ComputerScience","3D Rotation",1,53822,0
"5972",246262,6641,"ComputerScience","3D Rotation",1,97486,0
"5973",246262,6642,"ComputerScience","3D Rotation",1,58414,0
"5974",246262,6643,"ComputerScience","Pie Chart",1,4950,0
"5975",246262,6644,"ComputerScience","Pie Chart",1,5260,0
"5976",246262,6645,"ComputerScience","Pie Chart",1,4810,0
"5977",246262,6646,"ComputerScience","Pie Chart",1,7330,0
"5978",246262,6647,"ComputerScience","Pie Chart",1,8260,0
"5979",246262,6648,"ComputerScience","Pie Chart",1,4320,0
"5980",246262,6649,"ComputerScience","Pie Chart",1,4930,0
"5981",246262,6650,"ComputerScience","Pie Chart",1,4990,0
"5982",246262,6651,"ComputerScience","Pie Chart",1,9240,0
"5983",246262,6652,"ComputerScience","Pie Chart",1,6020,0
"5984",246262,6653,"ComputerScience","Pie Chart",1,1980,0
"5985",246262,6654,"ComputerScience","Pie Chart",1,1580,0
"5986",246262,6655,"ComputerScience","Pie Chart",1,5690,0
"5987",246262,6656,"ComputerScience","Pie Chart",1,4330,0
"5988",246262,6657,"ComputerScience","Pie Chart",1,8850,0
"5989",246262,6658,"ComputerScience","Pie Chart",1,7110,0
"5990",246262,6659,"ComputerScience","Pie Chart",1,6710,0
"5991",246262,6660,"ComputerScience","Pie Chart",1,16090,0
"5992",246262,6661,"ComputerScience","Pie Chart",1,16270,0
"5993",246262,6662,"ComputerScience","Pie Chart",1,3930,0
"5994",246262,6663,"ComputerScience","Pie Chart",1,5200,0
"5995",246262,6664,"ComputerScience","Pie Chart",1,8980,0
"5996",246262,6665,"ComputerScience","Pie Chart",1,6800,0
"5997",246262,6666,"ComputerScience","Pie Chart",1,2180,0
"5998",246262,6667,"ComputerScience","Pie Chart",1,7450,0
"5999",246262,6668,"ComputerScience","Pie Chart",1,21300,0
"6000",246262,6669,"ComputerScience","Pie Chart",1,12110,0
"6001",246262,6670,"ComputerScience","Pie Chart",1,5460,0
"6002",246262,6671,"ComputerScience","Pie Chart",1,3100,0
"6003",246262,6672,"ComputerScience","Pie Chart",1,8560,0
"6004",246262,6673,"ComputerScience","Scatter Plot",1,11100,1
"6005",246262,6674,"ComputerScience","Scatter Plot",1,13510,2
"6006",803014,6779,"Education","Isocontour",1,6780,0
"6007",803014,6780,"Education","Isocontour",0,5320,0
"6008",803014,6781,"Education","Isocontour",1,8560,0
"6009",246262,6676,"ComputerScience","Scatter Plot",1,11680,1
"6010",246262,6677,"ComputerScience","Scatter Plot",1,4030,1
"6011",246262,6678,"ComputerScience","Scatter Plot",0,23990,1
"6012",246262,6679,"ComputerScience","Scatter Plot",1,31570,3
"6013",246262,6680,"ComputerScience","Scatter Plot",1,4400,3
"6014",246262,6681,"ComputerScience","Scatter Plot",1,4040,1
"6015",246262,6682,"ComputerScience","Scatter Plot",1,18750,3
"6016",246262,6683,"ComputerScience","Isocontour",1,14340,1
"6017",246262,6684,"ComputerScience","Isocontour",1,13250,1
"6018",246262,6685,"ComputerScience","Isocontour",1,9040,1
"6019",246262,6686,"ComputerScience","Isocontour",1,6580,1
"6020",246262,6687,"ComputerScience","Isocontour",1,5400,1
"6021",246262,6688,"ComputerScience","Isocontour",1,5720,1
"6022",246262,6689,"ComputerScience","Isocontour",1,7630,1
"6023",246262,6690,"ComputerScience","Isocontour",1,3290,1
"6024",246262,6691,"ComputerScience","Isocontour",1,4110,1
"6025",246262,6692,"ComputerScience","Isocontour",1,4650,2
"6026",246262,6693,"ComputerScience","Isocontour",0,13310,2
"6027",246262,6694,"ComputerScience","Isocontour",1,9820,2
"6028",246262,6695,"ComputerScience","Isocontour",1,10490,1
"6029",246262,6696,"ComputerScience","Isocontour",0,42970,5
"6030",246262,6697,"ComputerScience","Isocontour",1,5010,1
"6031",803014,6782,"Education","Isocontour",1,2880,0
"6032",803014,6783,"Education","Scatter Plot",1,12520,2
"6033",803014,6784,"Education","Scatter Plot",0,26080,6
"6034",246262,6698,"ComputerScience","Isocontour",1,4060,1
"6035",246262,6699,"ComputerScience","Isocontour",1,17660,2
"6036",246262,6700,"ComputerScience","Isocontour",1,2890,1
"6037",246262,6701,"ComputerScience","Isocontour",0,7580,1
"6038",246262,6702,"ComputerScience","Isocontour",1,7520,1
"6039",803014,6703,"Education","3D Rotation",1,30023,0
"6040",803014,6704,"Education","3D Rotation",1,17373,0
"6041",803014,6705,"Education","3D Rotation",1,14503,0
"6042",803014,6706,"Education","3D Rotation",1,17812,0
"6043",803014,6707,"Education","3D Rotation",1,39243,0
"6044",803014,6708,"Education","3D Rotation",1,14244,0
"6045",803014,6709,"Education","3D Rotation",0,10460,0
"6046",803014,6710,"Education","3D Rotation",1,47271,0
"6047",803014,6711,"Education","3D Rotation",1,86110,0
"6048",803014,6712,"Education","3D Rotation",1,77874,0
"6049",803014,6713,"Education","3D Rotation",1,18646,0
"6050",803014,6714,"Education","3D Rotation",1,16748,0
"6051",803014,6715,"Education","3D Rotation",1,76092,0
"6052",803014,6716,"Education","3D Rotation",0,38222,0
"6053",803014,6717,"Education","3D Rotation",1,23120,0
"6054",803014,6718,"Education","3D Rotation",1,29449,0
"6055",803014,6719,"Education","3D Rotation",1,23963,0
"6056",803014,6720,"Education","3D Rotation",1,10676,0
"6057",803014,6721,"Education","3D Rotation",1,38299,0
"6058",803014,6722,"Education","3D Rotation",1,102367,0
"6059",803014,6723,"Education","3D Rotation",0,50477,0
"6060",803014,6724,"Education","3D Rotation",1,23723,0
"6061",803014,6725,"Education","3D Rotation",0,36307,0
"6062",803014,6726,"Education","3D Rotation",0,19127,0
"6063",803014,6727,"Education","3D Rotation",1,11314,0
"6064",803014,6728,"Education","3D Rotation",0,29643,0
"6065",803014,6729,"Education","3D Rotation",0,13882,0
"6066",803014,6730,"Education","3D Rotation",0,29045,0
"6067",803014,6731,"Education","3D Rotation",1,11609,0
"6068",803014,6732,"Education","3D Rotation",0,6758,0
"6069",803014,6733,"Education","Pie Chart",1,3540,0
"6070",803014,6734,"Education","Pie Chart",0,2710,0
"6071",803014,6735,"Education","Pie Chart",1,5060,0
"6072",803014,6736,"Education","Pie Chart",0,5460,0
"6073",803014,6737,"Education","Pie Chart",1,7030,0
"6074",803014,6738,"Education","Pie Chart",1,9570,0
"6075",803014,6739,"Education","Pie Chart",0,9770,0
"6076",803014,6740,"Education","Pie Chart",1,6790,0
"6077",803014,6741,"Education","Pie Chart",0,4340,0
"6078",803014,6742,"Education","Pie Chart",1,7450,0
"6079",803014,6743,"Education","Pie Chart",1,7300,0
"6080",803014,6744,"Education","Pie Chart",1,7700,0
"6081",803014,6745,"Education","Pie Chart",1,4130,0
"6082",803014,6746,"Education","Pie Chart",1,9000,0
"6083",803014,6747,"Education","Pie Chart",1,9360,0
"6084",803014,6748,"Education","Pie Chart",1,4410,0
"6085",803014,6749,"Education","Pie Chart",1,4060,0
"6086",803014,6750,"Education","Pie Chart",0,14190,0
"6087",803014,6751,"Education","Pie Chart",0,13540,0
"6088",803014,6752,"Education","Pie Chart",1,4400,0
"6089",803014,6753,"Education","Pie Chart",1,2910,0
"6090",803014,6754,"Education","Pie Chart",1,4190,0
"6091",803014,6755,"Education","Pie Chart",1,10410,0
"6092",803014,6756,"Education","Pie Chart",1,4950,0
"6093",803014,6757,"Education","Pie Chart",0,6520,0
"6094",803014,6758,"Education","Pie Chart",1,5700,0
"6095",803014,6759,"Education","Pie Chart",1,9720,0
"6096",803014,6760,"Education","Pie Chart",0,4640,0
"6097",803014,6761,"Education","Pie Chart",1,4030,0
"6098",803014,6762,"Education","Pie Chart",0,5160,0
"6099",803014,6763,"Education","Isocontour",1,19550,0
"6100",803014,6764,"Education","Isocontour",1,22630,0
"6101",803014,6765,"Education","Isocontour",0,7330,0
"6102",803014,6766,"Education","Isocontour",0,19680,0
"6103",803014,6767,"Education","Isocontour",1,16060,0
"6104",803014,6768,"Education","Isocontour",0,15450,0
"6105",803014,6769,"Education","Isocontour",1,6940,0
"6106",803014,6770,"Education","Isocontour",1,16230,0
"6107",803014,6771,"Education","Isocontour",0,7660,0
"6108",803014,6772,"Education","Isocontour",1,8800,0
"6109",803014,6773,"Education","Isocontour",1,14760,0
"6110",803014,6774,"Education","Isocontour",0,8140,0
"6111",803014,6775,"Education","Isocontour",1,8900,0
"6112",803014,6776,"Education","Isocontour",1,17020,0
"6113",803014,6777,"Education","Isocontour",0,8560,0
"6114",803014,6778,"Education","Isocontour",1,4880,0
"6115",803014,6785,"Education","Scatter Plot",1,6630,2
"6116",803014,6786,"Education","Scatter Plot",0,6960,1
"6117",803014,6787,"Education","Scatter Plot",0,9850,4
"6118",803014,6788,"Education","Scatter Plot",1,5810,5
"6119",803014,6789,"Education","Scatter Plot",1,6980,1
"6120",803014,6790,"Education","Scatter Plot",1,4710,1
"6121",803014,6791,"Education","Scatter Plot",1,4540,1
"6122",803014,6792,"Education","Scatter Plot",1,6020,2
"6123",400716,6793,"Education","3D Rotation",1,11322,0
"6124",400716,6794,"Education","3D Rotation",1,28550,0
"6125",400716,6795,"Education","3D Rotation",1,8939,0
"6126",400716,6796,"Education","3D Rotation",1,11894,0
"6127",400716,6797,"Education","3D Rotation",1,62414,0
"6128",400716,6798,"Education","3D Rotation",1,19806,0
"6129",400716,6799,"Education","3D Rotation",1,30854,0
"6130",400716,6800,"Education","3D Rotation",1,47831,0
"6131",400716,6801,"Education","3D Rotation",0,25292,0
"6132",400716,6802,"Education","3D Rotation",1,30978,0
"6133",400716,6803,"Education","3D Rotation",1,42252,0
"6134",400716,6804,"Education","3D Rotation",1,47021,0
"6135",400716,6805,"Education","3D Rotation",0,55985,0
"6136",400716,6806,"Education","3D Rotation",1,81300,0
"6137",400716,6807,"Education","3D Rotation",1,43836,0
"6138",400716,6808,"Education","3D Rotation",1,70854,0
"6139",400716,6809,"Education","3D Rotation",1,29488,0
"6140",400716,6810,"Education","3D Rotation",1,98516,0
"6141",400716,6811,"Education","3D Rotation",1,52509,0
"6142",400716,6812,"Education","3D Rotation",1,113423,0
"6143",400716,6813,"Education","3D Rotation",1,68202,0
"6144",400716,6814,"Education","3D Rotation",0,16750,0
"6145",400716,6815,"Education","3D Rotation",0,40376,0
"6146",400716,6816,"Education","3D Rotation",1,53906,0
"6147",400716,6817,"Education","3D Rotation",0,66668,0
"6148",400716,6818,"Education","3D Rotation",0,32896,0
"6149",400716,6819,"Education","3D Rotation",1,62839,0
"6150",400716,6820,"Education","3D Rotation",1,35799,0
"6151",400716,6821,"Education","3D Rotation",1,41223,0
"6152",400716,6822,"Education","3D Rotation",0,17442,0
"6153",400716,6823,"Education","Scatter Plot",1,15380,4
"6154",400716,6824,"Education","Scatter Plot",1,6920,0
"6155",843435,7030,"Education","Pie Chart",0,7030,0
"6156",400716,6825,"Education","Scatter Plot",0,3480,1
"6157",400716,6826,"Education","Scatter Plot",1,43110,4
"6158",400716,6827,"Education","Scatter Plot",1,13120,2
"6159",400716,6828,"Education","Scatter Plot",0,5290,1
"6160",400716,6829,"Education","Scatter Plot",0,23170,2
"6161",400716,6830,"Education","Scatter Plot",1,1430,1
"6162",400716,6831,"Education","Scatter Plot",0,30660,4
"6163",400716,6832,"Education","Scatter Plot",1,6230,1
"6164",400716,6833,"Education","Isocontour",1,18770,5
"6165",400716,6834,"Education","Isocontour",1,6300,1
"6166",400716,6835,"Education","Isocontour",1,6890,2
"6167",400716,6836,"Education","Isocontour",1,9520,2
"6168",400716,6837,"Education","Isocontour",1,9050,2
"6169",400716,6838,"Education","Isocontour",0,6820,1
"6170",400716,6839,"Education","Isocontour",1,6500,1
"6171",400716,6840,"Education","Isocontour",0,4750,2
"6172",400716,6841,"Education","Isocontour",1,11240,3
"6173",400716,6842,"Education","Isocontour",1,5910,2
"6174",400716,6843,"Education","Isocontour",0,5020,1
"6175",400716,6844,"Education","Isocontour",0,15580,2
"6176",400716,6845,"Education","Isocontour",1,5670,1
"6177",400716,6846,"Education","Isocontour",1,5210,1
"6178",137930,6883,"Education","3D Rotation",1,36992,0
"6179",400716,6847,"Education","Isocontour",1,5170,1
"6180",400716,6848,"Education","Isocontour",0,5690,1
"6181",400716,6849,"Education","Isocontour",1,6020,1
"6182",400716,6850,"Education","Isocontour",0,5780,1
"6183",400716,6851,"Education","Isocontour",1,5410,1
"6184",400716,6852,"Education","Isocontour",0,4610,1
"6185",400716,6853,"Education","Pie Chart",1,8830,0
"6186",400716,6854,"Education","Pie Chart",1,11580,0
"6187",400716,6855,"Education","Pie Chart",0,8030,0
"6188",400716,6856,"Education","Pie Chart",1,7730,0
"6189",400716,6857,"Education","Pie Chart",1,21440,0
"6190",400716,6858,"Education","Pie Chart",1,5190,0
"6191",400716,6859,"Education","Pie Chart",0,6170,0
"6192",400716,6860,"Education","Pie Chart",1,23820,0
"6193",400716,6861,"Education","Pie Chart",0,21410,0
"6194",400716,6862,"Education","Pie Chart",0,24450,0
"6195",400716,6863,"Education","Pie Chart",0,11640,0
"6196",400716,6864,"Education","Pie Chart",0,11740,0
"6197",400716,6865,"Education","Pie Chart",1,3930,0
"6198",764411,7284,"Education","Pie Chart",1,2750,0
"6199",400716,6866,"Education","Pie Chart",0,36320,0
"6200",400716,6867,"Education","Pie Chart",1,14040,0
"6201",400716,6868,"Education","Pie Chart",1,3460,0
"6202",400716,6869,"Education","Pie Chart",1,16060,0
"6203",400716,6870,"Education","Pie Chart",1,13550,0
"6204",400716,6871,"Education","Pie Chart",1,18770,0
"6205",400716,6872,"Education","Pie Chart",1,21230,0
"6206",400716,6873,"Education","Pie Chart",1,15320,0
"6207",400716,6874,"Education","Pie Chart",1,17030,0
"6208",400716,6875,"Education","Pie Chart",1,6090,0
"6209",400716,6876,"Education","Pie Chart",1,6020,0
"6210",400716,6877,"Education","Pie Chart",1,19530,0
"6211",400716,6878,"Education","Pie Chart",1,3460,0
"6212",400716,6879,"Education","Pie Chart",1,10090,0
"6213",400716,6880,"Education","Pie Chart",1,5060,0
"6214",400716,6881,"Education","Pie Chart",1,9930,0
"6215",400716,6882,"Education","Pie Chart",1,5000,0
"6216",843435,7027,"Education","Pie Chart",1,3690,0
"6217",137930,6884,"Education","3D Rotation",1,34826,0
"6218",137930,6885,"Education","3D Rotation",1,10788,0
"6219",137930,6886,"Education","3D Rotation",1,13295,0
"6220",137930,6887,"Education","3D Rotation",1,191914,0
"6221",137930,6888,"Education","3D Rotation",1,18331,0
"6222",137930,6889,"Education","3D Rotation",1,31391,0
"6223",137930,6890,"Education","3D Rotation",1,45826,0
"6224",137930,6891,"Education","3D Rotation",1,92343,0
"6225",137930,6892,"Education","3D Rotation",1,39824,0
"6226",137930,6893,"Education","3D Rotation",1,27385,0
"6227",137930,6894,"Education","3D Rotation",1,49356,0
"6228",137930,6895,"Education","3D Rotation",1,37318,0
"6229",137930,6896,"Education","3D Rotation",1,17822,0
"6230",137930,6897,"Education","3D Rotation",1,15686,0
"6231",137930,6898,"Education","3D Rotation",1,52469,0
"6232",137930,6899,"Education","3D Rotation",1,37354,0
"6233",137930,6900,"Education","3D Rotation",1,21995,0
"6234",137930,6901,"Education","3D Rotation",1,97199,0
"6235",137930,6902,"Education","3D Rotation",1,100382,0
"6236",137930,6903,"Education","3D Rotation",1,59222,0
"6237",137930,6904,"Education","3D Rotation",1,144305,0
"6238",137930,6905,"Education","3D Rotation",0,186778,0
"6239",137930,6906,"Education","3D Rotation",1,45060,0
"6240",137930,6907,"Education","3D Rotation",1,221208,0
"6241",137930,6908,"Education","3D Rotation",1,40496,0
"6242",137930,6909,"Education","3D Rotation",1,150012,0
"6243",137930,6910,"Education","3D Rotation",1,61722,0
"6244",843435,7028,"Education","Pie Chart",0,5770,0
"6245",129382,7365,"Education","Isocontour",0,5950,1
"6246",137930,6911,"Education","3D Rotation",1,26372,0
"6247",137930,6912,"Education","3D Rotation",0,181240,0
"6248",137930,6913,"Education","Isocontour",1,11040,2
"6249",137930,6914,"Education","Isocontour",1,5610,1
"6250",137930,6915,"Education","Isocontour",0,8340,2
"6251",137930,6916,"Education","Isocontour",1,20870,3
"6252",137930,6917,"Education","Isocontour",1,7320,1
"6253",137930,6918,"Education","Isocontour",1,6110,2
"6254",137930,6919,"Education","Isocontour",1,8840,2
"6255",137930,6920,"Education","Isocontour",1,6770,2
"6256",137930,6921,"Education","Isocontour",0,31500,3
"6257",137930,6922,"Education","Isocontour",1,22870,5
"6258",137930,6923,"Education","Isocontour",1,9800,3
"6259",137930,6924,"Education","Isocontour",1,9300,2
"6260",137930,6925,"Education","Isocontour",1,13440,3
"6261",137930,6926,"Education","Isocontour",1,7370,2
"6262",137930,6927,"Education","Isocontour",1,17120,1
"6263",137930,6928,"Education","Isocontour",1,4310,1
"6264",137930,6929,"Education","Isocontour",1,9280,2
"6265",137930,6930,"Education","Isocontour",1,6350,2
"6266",137930,6931,"Education","Isocontour",0,12010,1
"6267",137930,6932,"Education","Isocontour",0,11380,3
"6268",137930,6933,"Education","Scatter Plot",1,14710,2
"6269",137930,6934,"Education","Scatter Plot",0,29230,7
"6270",137930,6935,"Education","Scatter Plot",1,26340,5
"6271",137930,6936,"Education","Scatter Plot",0,19500,5
"6272",137930,6937,"Education","Scatter Plot",1,12630,2
"6273",137930,6938,"Education","Scatter Plot",1,34040,9
"6274",137930,6939,"Education","Scatter Plot",1,43160,9
"6275",137930,6940,"Education","Scatter Plot",1,24920,3
"6276",137930,6941,"Education","Scatter Plot",1,9780,3
"6277",137930,6942,"Education","Scatter Plot",0,9190,2
"6278",137930,6943,"Education","Pie Chart",1,21560,0
"6279",843435,7029,"Education","Pie Chart",0,10480,0
"6280",137930,6944,"Education","Pie Chart",1,19400,0
"6281",137930,6945,"Education","Pie Chart",1,8950,0
"6282",137930,6946,"Education","Pie Chart",1,15210,0
"6283",137930,6947,"Education","Pie Chart",0,20670,0
"6284",137930,6948,"Education","Pie Chart",1,17900,0
"6285",137930,6949,"Education","Pie Chart",1,33180,0
"6286",137930,6950,"Education","Pie Chart",1,20900,0
"6287",137930,6951,"Education","Pie Chart",1,5370,0
"6288",137930,6952,"Education","Pie Chart",1,21680,0
"6289",137930,6953,"Education","Pie Chart",1,4220,0
"6290",137930,6954,"Education","Pie Chart",1,70020,0
"6291",137930,6955,"Education","Pie Chart",0,15690,0
"6292",137930,6956,"Education","Pie Chart",0,46260,0
"6293",137930,6957,"Education","Pie Chart",1,6590,0
"6294",137930,6958,"Education","Pie Chart",1,24870,0
"6295",137930,6959,"Education","Pie Chart",1,24110,0
"6296",137930,6960,"Education","Pie Chart",1,53910,0
"6297",137930,6961,"Education","Pie Chart",1,14690,0
"6298",137930,6962,"Education","Pie Chart",1,20090,0
"6299",137930,6963,"Education","Pie Chart",1,11270,0
"6300",137930,6964,"Education","Pie Chart",1,21580,0
"6301",137930,6965,"Education","Pie Chart",1,8970,0
"6302",137930,6966,"Education","Pie Chart",1,18750,0
"6303",137930,6967,"Education","Pie Chart",1,8370,0
"6304",137930,6968,"Education","Pie Chart",1,8340,0
"6305",137930,6969,"Education","Pie Chart",1,33950,0
"6306",137930,6970,"Education","Pie Chart",0,10080,0
"6307",764411,7285,"Education","Pie Chart",1,8890,0
"6308",137930,6971,"Education","Pie Chart",1,5260,0
"6309",137930,6972,"Education","Pie Chart",1,8340,0
"6310",843435,6973,"Education","3D Rotation",1,13426,0
"6311",843435,6974,"Education","3D Rotation",1,46786,0
"6312",843435,6975,"Education","3D Rotation",1,7850,0
"6313",843435,6976,"Education","3D Rotation",1,13154,0
"6314",843435,6977,"Education","3D Rotation",1,22466,0
"6315",843435,6978,"Education","3D Rotation",1,11061,0
"6316",843435,6979,"Education","3D Rotation",1,10085,0
"6317",843435,6980,"Education","3D Rotation",0,40595,0
"6318",843435,6981,"Education","3D Rotation",0,36342,0
"6319",843435,6982,"Education","3D Rotation",0,21173,0
"6320",843435,6983,"Education","3D Rotation",1,28528,0
"6321",843435,6984,"Education","3D Rotation",0,34917,0
"6322",843435,6985,"Education","3D Rotation",0,17770,0
"6323",843435,6986,"Education","3D Rotation",1,21364,0
"6324",843435,6987,"Education","3D Rotation",1,45086,0
"6325",843435,6988,"Education","3D Rotation",1,31700,0
"6326",843435,6989,"Education","3D Rotation",1,516352,0
"6327",843435,6990,"Education","3D Rotation",0,17746,0
"6328",843435,6991,"Education","3D Rotation",1,34635,0
"6329",843435,6992,"Education","3D Rotation",0,35551,0
"6330",843435,6993,"Education","3D Rotation",0,15530,0
"6331",843435,6994,"Education","3D Rotation",0,26893,0
"6332",843435,6995,"Education","3D Rotation",0,14573,0
"6333",843435,6996,"Education","3D Rotation",1,19764,0
"6334",843435,6997,"Education","3D Rotation",0,11437,0
"6335",843435,6998,"Education","3D Rotation",1,19517,0
"6336",843435,6999,"Education","3D Rotation",0,14059,0
"6337",843435,7000,"Education","3D Rotation",0,22715,0
"6338",843435,7001,"Education","3D Rotation",0,9832,0
"6339",843435,7002,"Education","3D Rotation",0,13824,0
"6340",843435,7003,"Education","Pie Chart",0,8570,0
"6341",843435,7004,"Education","Pie Chart",1,11310,0
"6342",843435,7005,"Education","Pie Chart",0,8970,0
"6343",843435,7006,"Education","Pie Chart",1,14760,0
"6344",843435,7007,"Education","Pie Chart",1,4580,0
"6345",843435,7008,"Education","Pie Chart",1,6230,0
"6346",843435,7009,"Education","Pie Chart",1,4540,0
"6347",843435,7010,"Education","Pie Chart",1,2480,0
"6348",843435,7011,"Education","Pie Chart",1,6410,0
"6349",843435,7012,"Education","Pie Chart",1,5480,0
"6350",843435,7013,"Education","Pie Chart",1,7070,0
"6351",843435,7014,"Education","Pie Chart",1,8910,0
"6352",843435,7015,"Education","Pie Chart",1,3370,0
"6353",843435,7016,"Education","Pie Chart",1,4220,0
"6354",843435,7017,"Education","Pie Chart",1,2900,0
"6355",843435,7018,"Education","Pie Chart",1,6110,0
"6356",843435,7019,"Education","Pie Chart",1,5610,0
"6357",843435,7020,"Education","Pie Chart",0,4540,0
"6358",843435,7021,"Education","Pie Chart",1,5160,0
"6359",843435,7022,"Education","Pie Chart",1,4760,0
"6360",843435,7023,"Education","Pie Chart",1,5590,0
"6361",843435,7024,"Education","Pie Chart",1,11790,0
"6362",843435,7025,"Education","Pie Chart",1,6350,0
"6363",843435,7026,"Education","Pie Chart",1,2910,0
"6364",129382,7366,"Education","Isocontour",1,17370,5
"6365",843435,7031,"Education","Pie Chart",1,5210,0
"6366",843435,7032,"Education","Pie Chart",1,4870,0
"6367",843435,7033,"Education","Scatter Plot",1,7930,1
"6368",843435,7034,"Education","Scatter Plot",1,4310,1
"6369",843435,7035,"Education","Scatter Plot",0,12050,3
"6370",843435,7036,"Education","Scatter Plot",0,9980,2
"6371",843435,7037,"Education","Scatter Plot",1,8170,1
"6372",843435,7038,"Education","Scatter Plot",1,6110,1
"6373",843435,7039,"Education","Scatter Plot",0,11890,2
"6374",843435,7040,"Education","Scatter Plot",1,9430,1
"6375",843435,7041,"Education","Scatter Plot",1,10110,1
"6376",843435,7042,"Education","Scatter Plot",1,6300,1
"6377",843435,7043,"Education","Isocontour",0,6280,1
"6378",843435,7044,"Education","Isocontour",0,5530,1
"6379",843435,7045,"Education","Isocontour",0,8630,2
"6380",843435,7046,"Education","Isocontour",1,5920,1
"6381",843435,7047,"Education","Isocontour",0,4390,1
"6382",843435,7048,"Education","Isocontour",1,4170,1
"6383",843435,7049,"Education","Isocontour",1,6780,2
"6384",843435,7050,"Education","Isocontour",1,7410,1
"6385",843435,7051,"Education","Isocontour",1,5820,1
"6386",843435,7052,"Education","Isocontour",1,9810,2
"6387",843435,7053,"Education","Isocontour",1,4350,1
"6388",843435,7054,"Education","Isocontour",1,7110,1
"6389",843435,7055,"Education","Isocontour",0,5600,2
"6390",843435,7056,"Education","Isocontour",0,7530,1
"6391",843435,7057,"Education","Isocontour",1,6380,2
"6392",843435,7058,"Education","Isocontour",1,5790,2
"6393",843435,7059,"Education","Isocontour",1,5560,1
"6394",843435,7060,"Education","Isocontour",0,4600,2
"6395",843435,7061,"Education","Isocontour",1,6060,2
"6396",843435,7062,"Education","Isocontour",1,7320,1
"6397",133269,7063,"Education","3D Rotation",1,28006,0
"6398",133269,7064,"Education","3D Rotation",1,19326,0
"6399",133269,7065,"Education","3D Rotation",1,13040,0
"6400",133269,7066,"Education","3D Rotation",1,21740,0
"6401",133269,7067,"Education","3D Rotation",1,22390,0
"6402",133269,7068,"Education","3D Rotation",1,18309,0
"6403",133269,7069,"Education","3D Rotation",1,11174,0
"6404",133269,7070,"Education","3D Rotation",1,50633,0
"6405",133269,7071,"Education","3D Rotation",1,68287,0
"6406",133269,7072,"Education","3D Rotation",1,24921,0
"6407",133269,7073,"Education","3D Rotation",1,12786,0
"6408",133269,7074,"Education","3D Rotation",0,34715,0
"6409",133269,7075,"Education","3D Rotation",1,14912,0
"6410",133269,7076,"Education","3D Rotation",1,14662,0
"6411",133269,7077,"Education","3D Rotation",1,25564,0
"6412",133269,7078,"Education","3D Rotation",1,17692,0
"6413",133269,7079,"Education","3D Rotation",1,22396,0
"6414",133269,7080,"Education","3D Rotation",0,11520,0
"6415",133269,7081,"Education","3D Rotation",1,20641,0
"6416",133269,7082,"Education","3D Rotation",1,16090,0
"6417",133269,7083,"Education","3D Rotation",1,70532,0
"6418",133269,7084,"Education","3D Rotation",1,19015,0
"6419",133269,7085,"Education","3D Rotation",1,49335,0
"6420",133269,7086,"Education","3D Rotation",1,21288,0
"6421",133269,7087,"Education","3D Rotation",0,43153,0
"6422",133269,7088,"Education","3D Rotation",1,39564,0
"6423",133269,7089,"Education","3D Rotation",1,48344,0
"6424",133269,7090,"Education","3D Rotation",1,22690,0
"6425",133269,7091,"Education","3D Rotation",1,24306,0
"6426",133269,7092,"Education","3D Rotation",1,74515,0
"6427",133269,7093,"Education","Scatter Plot",0,16780,1
"6428",133269,7094,"Education","Scatter Plot",0,21280,2
"6429",133269,7095,"Education","Scatter Plot",1,8910,1
"6430",133269,7096,"Education","Scatter Plot",1,11820,3
"6431",133269,7097,"Education","Scatter Plot",1,13900,1
"6432",133269,7098,"Education","Scatter Plot",1,9380,1
"6433",133269,7099,"Education","Scatter Plot",1,6930,1
"6434",133269,7100,"Education","Scatter Plot",1,5000,1
"6435",133269,7101,"Education","Scatter Plot",0,6170,1
"6436",133269,7102,"Education","Scatter Plot",1,9950,1
"6437",133269,7103,"Education","Pie Chart",1,5780,0
"6438",133269,7104,"Education","Pie Chart",1,9250,0
"6439",133269,7105,"Education","Pie Chart",1,4720,0
"6440",133269,7106,"Education","Pie Chart",1,4200,0
"6441",133269,7107,"Education","Pie Chart",1,8540,0
"6442",133269,7108,"Education","Pie Chart",1,7650,0
"6443",133269,7109,"Education","Pie Chart",1,9240,0
"6444",133269,7110,"Education","Pie Chart",1,3100,0
"6445",133269,7111,"Education","Pie Chart",1,3120,0
"6446",133269,7112,"Education","Pie Chart",1,2760,0
"6447",133269,7113,"Education","Pie Chart",1,2100,0
"6448",133269,7114,"Education","Pie Chart",1,6150,0
"6449",133269,7115,"Education","Pie Chart",1,3700,0
"6450",133269,7116,"Education","Pie Chart",1,7320,0
"6451",133269,7117,"Education","Pie Chart",1,15800,0
"6452",133269,7118,"Education","Pie Chart",0,5280,0
"6453",133269,7119,"Education","Pie Chart",1,5130,0
"6454",133269,7120,"Education","Pie Chart",1,15660,0
"6455",133269,7121,"Education","Pie Chart",1,4650,0
"6456",133269,7122,"Education","Pie Chart",1,4970,0
"6457",133269,7123,"Education","Pie Chart",0,10290,0
"6458",133269,7124,"Education","Pie Chart",1,5830,0
"6459",133269,7125,"Education","Pie Chart",0,7580,0
"6460",133269,7126,"Education","Pie Chart",1,1770,0
"6461",133269,7127,"Education","Pie Chart",1,5400,0
"6462",133269,7128,"Education","Pie Chart",1,5190,0
"6463",133269,7129,"Education","Pie Chart",1,5330,0
"6464",133269,7130,"Education","Pie Chart",1,5490,0
"6465",133269,7131,"Education","Pie Chart",1,5130,0
"6466",133269,7132,"Education","Pie Chart",1,10870,0
"6467",133269,7133,"Education","Isocontour",1,6690,1
"6468",133269,7134,"Education","Isocontour",1,4420,1
"6469",133269,7135,"Education","Isocontour",1,4460,1
"6470",133269,7136,"Education","Isocontour",1,3960,1
"6471",133269,7137,"Education","Isocontour",1,5020,1
"6472",133269,7138,"Education","Isocontour",1,2930,1
"6473",133269,7139,"Education","Isocontour",1,7200,1
"6474",133269,7140,"Education","Isocontour",0,3880,1
"6475",133269,7141,"Education","Isocontour",1,2570,1
"6476",133269,7142,"Education","Isocontour",1,4270,1
"6477",133269,7143,"Education","Isocontour",1,2880,1
"6478",133269,7144,"Education","Isocontour",1,2360,1
"6479",133269,7145,"Education","Isocontour",1,2710,1
"6480",133269,7146,"Education","Isocontour",1,2310,1
"6481",133269,7147,"Education","Isocontour",1,4180,1
"6482",133269,7148,"Education","Isocontour",1,3340,1
"6483",133269,7149,"Education","Isocontour",1,3740,1
"6484",133269,7150,"Education","Isocontour",0,3780,1
"6485",133269,7151,"Education","Isocontour",1,4390,1
"6486",764411,7286,"Education","Pie Chart",1,5820,0
"6487",133269,7152,"Education","Isocontour",0,4570,1
"6488",224364,7153,"Education","3D Rotation",1,66951,0
"6489",224364,7154,"Education","3D Rotation",1,24681,0
"6490",224364,7155,"Education","3D Rotation",1,18441,0
"6491",224364,7156,"Education","3D Rotation",1,12207,0
"6492",224364,7157,"Education","3D Rotation",1,33239,0
"6493",224364,7158,"Education","3D Rotation",1,26248,0
"6494",224364,7159,"Education","3D Rotation",1,14566,0
"6495",224364,7160,"Education","3D Rotation",1,30587,0
"6496",224364,7161,"Education","3D Rotation",1,26504,0
"6497",224364,7162,"Education","3D Rotation",0,41467,0
"6498",224364,7163,"Education","3D Rotation",0,13909,0
"6499",224364,7164,"Education","3D Rotation",0,17132,0
"6500",224364,7165,"Education","3D Rotation",1,12064,0
"6501",224364,7166,"Education","3D Rotation",1,17283,0
"6502",224364,7167,"Education","3D Rotation",0,25501,0
"6503",224364,7168,"Education","3D Rotation",1,12477,0
"6504",224364,7169,"Education","3D Rotation",1,29708,0
"6505",224364,7170,"Education","3D Rotation",0,29093,0
"6506",224364,7171,"Education","3D Rotation",0,6808,0
"6507",224364,7172,"Education","3D Rotation",0,13455,0
"6508",224364,7173,"Education","3D Rotation",0,135747,0
"6509",224364,7174,"Education","3D Rotation",0,58060,0
"6510",224364,7175,"Education","3D Rotation",0,118873,0
"6511",224364,7176,"Education","3D Rotation",0,26594,0
"6512",224364,7177,"Education","3D Rotation",0,114784,0
"6513",224364,7178,"Education","3D Rotation",0,4764,0
"6514",224364,7179,"Education","3D Rotation",1,41466,0
"6515",224364,7180,"Education","3D Rotation",0,60539,0
"6516",224364,7181,"Education","3D Rotation",1,110591,0
"6517",224364,7182,"Education","3D Rotation",0,4065,0
"6518",224364,7183,"Education","Pie Chart",0,4980,0
"6519",224364,7184,"Education","Pie Chart",1,7730,0
"6520",224364,7185,"Education","Pie Chart",0,12770,0
"6521",764411,7287,"Education","Pie Chart",1,6080,0
"6522",224364,7186,"Education","Pie Chart",0,4690,0
"6523",224364,7187,"Education","Pie Chart",1,4490,0
"6524",224364,7188,"Education","Pie Chart",1,6680,0
"6525",224364,7189,"Education","Pie Chart",1,2880,0
"6526",224364,7190,"Education","Pie Chart",1,3690,0
"6527",224364,7191,"Education","Pie Chart",1,3900,0
"6528",224364,7192,"Education","Pie Chart",1,6680,0
"6529",224364,7193,"Education","Pie Chart",1,4010,0
"6530",224364,7194,"Education","Pie Chart",1,2820,0
"6531",224364,7195,"Education","Pie Chart",1,3690,0
"6532",224364,7196,"Education","Pie Chart",1,2320,0
"6533",224364,7197,"Education","Pie Chart",1,2490,0
"6534",224364,7198,"Education","Pie Chart",1,2140,0
"6535",224364,7199,"Education","Pie Chart",0,4300,0
"6536",224364,7200,"Education","Pie Chart",1,2930,0
"6537",224364,7201,"Education","Pie Chart",1,2610,0
"6538",224364,7202,"Education","Pie Chart",1,3160,0
"6539",224364,7203,"Education","Pie Chart",1,2390,0
"6540",224364,7204,"Education","Pie Chart",1,3140,0
"6541",224364,7205,"Education","Pie Chart",1,3620,0
"6542",224364,7206,"Education","Pie Chart",1,4210,0
"6543",224364,7207,"Education","Pie Chart",1,3550,0
"6544",224364,7208,"Education","Pie Chart",1,2480,0
"6545",224364,7209,"Education","Pie Chart",1,3820,0
"6546",224364,7210,"Education","Pie Chart",1,4720,0
"6547",224364,7211,"Education","Pie Chart",1,2200,0
"6548",224364,7212,"Education","Pie Chart",0,2530,0
"6549",224364,7213,"Education","Scatter Plot",0,2580,0
"6550",224364,7214,"Education","Scatter Plot",0,21010,0
"6551",224364,7215,"Education","Scatter Plot",0,7230,0
"6552",224364,7216,"Education","Scatter Plot",0,2050,0
"6553",224364,7217,"Education","Scatter Plot",0,2000,0
"6554",224364,7218,"Education","Scatter Plot",0,1180,0
"6555",224364,7219,"Education","Scatter Plot",0,3010,0
"6556",224364,7220,"Education","Scatter Plot",0,2200,0
"6557",224364,7221,"Education","Scatter Plot",0,2350,0
"6558",224364,7222,"Education","Scatter Plot",0,1830,0
"6559",224364,7223,"Education","Isocontour",1,2380,0
"6560",224364,7224,"Education","Isocontour",0,3260,0
"6561",224364,7225,"Education","Isocontour",0,2750,0
"6562",224364,7226,"Education","Isocontour",0,1420,0
"6563",224364,7227,"Education","Isocontour",0,1590,0
"6564",224364,7228,"Education","Isocontour",0,1590,0
"6565",224364,7229,"Education","Isocontour",0,1160,0
"6566",224364,7230,"Education","Isocontour",1,1200,0
"6567",224364,7231,"Education","Isocontour",1,2210,0
"6568",224364,7232,"Education","Isocontour",1,1220,0
"6569",224364,7233,"Education","Isocontour",0,3350,0
"6570",224364,7234,"Education","Isocontour",0,2280,0
"6571",224364,7235,"Education","Isocontour",0,1560,0
"6572",224364,7236,"Education","Isocontour",0,1600,0
"6573",224364,7237,"Education","Isocontour",1,1560,0
"6574",224364,7238,"Education","Isocontour",0,930,0
"6575",224364,7239,"Education","Isocontour",0,710,0
"6576",224364,7240,"Education","Isocontour",0,2560,0
"6577",224364,7241,"Education","Isocontour",1,1320,0
"6578",224364,7242,"Education","Isocontour",0,800,0
"6579",764411,7243,"Education","3D Rotation",1,25779,0
"6580",764411,7244,"Education","3D Rotation",1,12112,0
"6581",764411,7245,"Education","3D Rotation",1,14280,0
"6582",764411,7246,"Education","3D Rotation",1,14361,0
"6583",764411,7247,"Education","3D Rotation",1,28350,0
"6584",764411,7248,"Education","3D Rotation",1,29547,0
"6585",764411,7249,"Education","3D Rotation",1,31844,0
"6586",764411,7250,"Education","3D Rotation",1,213043,0
"6587",764411,7251,"Education","3D Rotation",1,37389,0
"6588",764411,7252,"Education","3D Rotation",1,55812,0
"6589",764411,7253,"Education","3D Rotation",1,54268,0
"6590",764411,7254,"Education","3D Rotation",1,58189,0
"6591",764411,7255,"Education","3D Rotation",1,47745,0
"6592",764411,7256,"Education","3D Rotation",1,33637,0
"6593",764411,7257,"Education","3D Rotation",1,34942,0
"6594",764411,7258,"Education","3D Rotation",1,118514,0
"6595",764411,7259,"Education","3D Rotation",1,53468,0
"6596",764411,7260,"Education","3D Rotation",1,130207,0
"6597",764411,7261,"Education","3D Rotation",1,124214,0
"6598",764411,7262,"Education","3D Rotation",1,88000,0
"6599",764411,7263,"Education","3D Rotation",1,109968,0
"6600",764411,7264,"Education","3D Rotation",1,141277,0
"6601",764411,7265,"Education","3D Rotation",1,76803,0
"6602",764411,7266,"Education","3D Rotation",1,38321,0
"6603",764411,7267,"Education","3D Rotation",1,135656,0
"6604",764411,7268,"Education","3D Rotation",1,34016,0
"6605",764411,7269,"Education","3D Rotation",1,36211,0
"6606",764411,7270,"Education","3D Rotation",1,34780,0
"6607",764411,7271,"Education","3D Rotation",1,128837,0
"6608",764411,7272,"Education","3D Rotation",1,155453,0
"6609",764411,7273,"Education","Pie Chart",1,4380,0
"6610",764411,7274,"Education","Pie Chart",1,9080,0
"6611",764411,7275,"Education","Pie Chart",0,6360,0
"6612",764411,7276,"Education","Pie Chart",1,11370,0
"6613",764411,7277,"Education","Pie Chart",1,4730,0
"6614",764411,7278,"Education","Pie Chart",0,8780,0
"6615",764411,7279,"Education","Pie Chart",1,3400,0
"6616",764411,7280,"Education","Pie Chart",1,6500,0
"6617",764411,7281,"Education","Pie Chart",1,4990,0
"6618",764411,7282,"Education","Pie Chart",1,7230,0
"6619",764411,7283,"Education","Pie Chart",1,10470,0
"6620",764411,7288,"Education","Pie Chart",1,7250,0
"6621",764411,7289,"Education","Pie Chart",1,11940,0
"6622",764411,7290,"Education","Pie Chart",1,10060,0
"6623",764411,7291,"Education","Pie Chart",1,10440,0
"6624",764411,7292,"Education","Pie Chart",1,9190,0
"6625",764411,7293,"Education","Pie Chart",1,7710,0
"6626",764411,7294,"Education","Pie Chart",1,6670,0
"6627",764411,7295,"Education","Pie Chart",1,5530,0
"6628",764411,7296,"Education","Pie Chart",1,4010,0
"6629",764411,7297,"Education","Pie Chart",1,14620,0
"6630",764411,7298,"Education","Pie Chart",1,5160,0
"6631",764411,7299,"Education","Pie Chart",1,11990,0
"6632",764411,7300,"Education","Pie Chart",1,12150,0
"6633",764411,7301,"Education","Pie Chart",0,12060,0
"6634",764411,7302,"Education","Pie Chart",1,10610,0
"6635",764411,7303,"Education","Isocontour",1,8250,1
"6636",764411,7304,"Education","Isocontour",0,9480,1
"6637",764411,7305,"Education","Isocontour",1,5660,2
"6638",764411,7306,"Education","Isocontour",0,8920,1
"6639",764411,7307,"Education","Isocontour",1,8850,3
"6640",764411,7308,"Education","Isocontour",1,15300,4
"6641",764411,7309,"Education","Isocontour",1,12190,2
"6642",764411,7310,"Education","Isocontour",0,10240,2
"6643",764411,7311,"Education","Isocontour",1,9740,3
"6644",764411,7312,"Education","Isocontour",1,6550,2
"6645",764411,7313,"Education","Isocontour",1,7270,2
"6646",764411,7314,"Education","Isocontour",0,5680,2
"6647",764411,7315,"Education","Isocontour",1,5640,3
"6648",764411,7316,"Education","Isocontour",1,7990,2
"6649",764411,7317,"Education","Isocontour",1,18320,2
"6650",764411,7318,"Education","Isocontour",1,4730,2
"6651",764411,7319,"Education","Isocontour",1,12920,5
"6652",764411,7320,"Education","Isocontour",1,5350,1
"6653",764411,7321,"Education","Isocontour",1,5770,2
"6654",764411,7322,"Education","Isocontour",1,5430,2
"6655",764411,7323,"Education","Scatter Plot",1,12320,0
"6656",764411,7324,"Education","Scatter Plot",0,18030,1
"6657",764411,7325,"Education","Scatter Plot",0,11700,1
"6658",764411,7326,"Education","Scatter Plot",0,127610,7
"6659",764411,7327,"Education","Scatter Plot",1,4570,0
"6660",764411,7328,"Education","Scatter Plot",1,7430,1
"6661",764411,7329,"Education","Scatter Plot",1,2560,1
"6662",764411,7330,"Education","Scatter Plot",1,5150,2
"6663",764411,7331,"Education","Scatter Plot",1,10790,1
"6664",764411,7332,"Education","Scatter Plot",1,11480,3
"6665",129382,7333,"Education","3D Rotation",0,18221,0
"6666",129382,7334,"Education","3D Rotation",1,16798,0
"6667",129382,7335,"Education","3D Rotation",0,17943,0
"6668",129382,7336,"Education","3D Rotation",0,34222,0
"6669",129382,7337,"Education","3D Rotation",1,12650,0
"6670",129382,7338,"Education","3D Rotation",1,14519,0
"6671",129382,7339,"Education","3D Rotation",1,12482,0
"6672",129382,7340,"Education","3D Rotation",1,15604,0
"6673",129382,7341,"Education","3D Rotation",0,36184,0
"6674",129382,7342,"Education","3D Rotation",1,24371,0
"6675",129382,7343,"Education","3D Rotation",0,19652,0
"6676",129382,7344,"Education","3D Rotation",0,31695,0
"6677",129382,7345,"Education","3D Rotation",0,26541,0
"6678",129382,7346,"Education","3D Rotation",0,16437,0
"6679",129382,7347,"Education","3D Rotation",0,24509,0
"6680",129382,7348,"Education","3D Rotation",1,16751,0
"6681",129382,7349,"Education","3D Rotation",0,13513,0
"6682",129382,7350,"Education","3D Rotation",0,13233,0
"6683",129382,7351,"Education","3D Rotation",0,23660,0
"6684",129382,7352,"Education","3D Rotation",0,30961,0
"6685",129382,7353,"Education","3D Rotation",1,26948,0
"6686",129382,7354,"Education","3D Rotation",0,13043,0
"6687",129382,7355,"Education","3D Rotation",1,18603,0
"6688",129382,7356,"Education","3D Rotation",0,19782,0
"6689",129382,7357,"Education","3D Rotation",0,33572,0
"6690",129382,7358,"Education","3D Rotation",0,21961,0
"6691",129382,7359,"Education","3D Rotation",0,13996,0
"6692",129382,7360,"Education","3D Rotation",0,13052,0
"6693",129382,7361,"Education","3D Rotation",1,13766,0
"6694",129382,7362,"Education","3D Rotation",0,29039,0
"6695",129382,7367,"Education","Isocontour",0,20080,1
"6696",129382,7368,"Education","Isocontour",1,11340,1
"6697",129382,7369,"Education","Isocontour",1,10690,2
"6698",129382,7370,"Education","Isocontour",1,12960,1
"6699",129382,7371,"Education","Isocontour",1,10460,1
"6700",129382,7372,"Education","Isocontour",1,8430,1
"6701",129382,7373,"Education","Isocontour",0,7980,1
"6702",129382,7374,"Education","Isocontour",1,7200,1
"6703",129382,7375,"Education","Isocontour",1,7170,1
"6704",129382,7376,"Education","Isocontour",1,10570,2
"6705",129382,7377,"Education","Isocontour",0,7690,1
"6706",129382,7378,"Education","Isocontour",1,9240,2
"6707",129382,7379,"Education","Isocontour",1,8560,2
"6708",129382,7380,"Education","Isocontour",0,12890,2
"6709",129382,7381,"Education","Isocontour",0,9080,2
"6710",129382,7382,"Education","Isocontour",1,6240,1
"6711",129382,7383,"Education","Pie Chart",1,8170,0
"6712",129382,7384,"Education","Pie Chart",0,6030,0
"6713",129382,7385,"Education","Pie Chart",1,16290,0
"6714",129382,7386,"Education","Pie Chart",0,8210,0
"6715",129382,7387,"Education","Pie Chart",1,9660,0
"6716",129382,7388,"Education","Pie Chart",1,5420,0
"6717",129382,7389,"Education","Pie Chart",1,5240,0
"6718",129382,7390,"Education","Pie Chart",1,9900,0
"6719",129382,7391,"Education","Pie Chart",1,9400,0
"6720",129382,7392,"Education","Pie Chart",1,6620,0
"6721",129382,7393,"Education","Pie Chart",1,16980,0
"6722",129382,7394,"Education","Pie Chart",1,4640,0
"6723",129382,7395,"Education","Pie Chart",0,7730,0
"6724",129382,7396,"Education","Pie Chart",1,4490,0
"6725",129382,7397,"Education","Pie Chart",1,9880,0
"6726",129382,7398,"Education","Pie Chart",1,4990,0
"6727",129382,7399,"Education","Pie Chart",1,12090,0
"6728",129382,7400,"Education","Pie Chart",1,10980,0
"6729",129382,7401,"Education","Pie Chart",0,6540,0
"6730",129382,7402,"Education","Pie Chart",1,6570,0
"6731",129382,7403,"Education","Pie Chart",0,5180,0
"6732",129382,7404,"Education","Pie Chart",1,6280,0
"6733",129382,7405,"Education","Pie Chart",1,5880,0
"6734",129382,7406,"Education","Pie Chart",1,6820,0
"6735",129382,7407,"Education","Pie Chart",1,4410,0
"6736",129382,7408,"Education","Pie Chart",1,6910,0
"6737",129382,7409,"Education","Pie Chart",1,4470,0
"6738",129382,7410,"Education","Pie Chart",0,5740,0
"6739",129382,7411,"Education","Pie Chart",1,7330,0
"6740",129382,7412,"Education","Pie Chart",1,8070,0
"6741",129382,7413,"Education","Scatter Plot",1,7090,0
"6742",129382,7414,"Education","Scatter Plot",0,6210,0
"6743",129382,7415,"Education","Scatter Plot",0,17620,5
"6744",129382,7416,"Education","Scatter Plot",1,11330,1
"6745",129382,7417,"Education","Scatter Plot",0,11560,2
"6746",129382,7418,"Education","Scatter Plot",0,18200,1
"6747",129382,7419,"Education","Scatter Plot",1,17610,2
"6748",129382,7420,"Education","Scatter Plot",0,12120,1
"6749",129382,7421,"Education","Scatter Plot",0,23940,1
"6750",129382,7422,"Education","Scatter Plot",0,5090,0
"6751",272439,7423,"ComputerScience","3D Rotation",1,15583,0
"6752",272439,7424,"ComputerScience","3D Rotation",1,9185,0
"6753",272439,7425,"ComputerScience","3D Rotation",1,7712,0
"6754",272439,7426,"ComputerScience","3D Rotation",1,5975,0
"6755",272439,7427,"ComputerScience","3D Rotation",1,12644,0
"6756",272439,7428,"ComputerScience","3D Rotation",1,12232,0
"6757",272439,7429,"ComputerScience","3D Rotation",1,24962,0
"6758",272439,7430,"ComputerScience","3D Rotation",1,80786,0
"6759",272439,7431,"ComputerScience","3D Rotation",1,35338,0
"6760",272439,7432,"ComputerScience","3D Rotation",0,34081,0
"6761",272439,7433,"ComputerScience","3D Rotation",1,39972,0
"6762",272439,7434,"ComputerScience","3D Rotation",1,18814,0
"6763",272439,7435,"ComputerScience","3D Rotation",1,16127,0
"6764",272439,7436,"ComputerScience","3D Rotation",1,17620,0
"6765",272439,7437,"ComputerScience","3D Rotation",1,20397,0
"6766",272439,7438,"ComputerScience","3D Rotation",1,19838,0
"6767",272439,7439,"ComputerScience","3D Rotation",1,9951,0
"6768",272439,7440,"ComputerScience","3D Rotation",1,15571,0
"6769",272439,7441,"ComputerScience","3D Rotation",1,98417,0
"6770",272439,7442,"ComputerScience","3D Rotation",1,38145,0
"6771",272439,7443,"ComputerScience","3D Rotation",0,25801,0
"6772",272439,7444,"ComputerScience","3D Rotation",0,88596,0
"6773",272439,7445,"ComputerScience","3D Rotation",0,45860,0
"6774",272439,7446,"ComputerScience","3D Rotation",1,12928,0
"6775",272439,7447,"ComputerScience","3D Rotation",0,59195,0
"6776",272439,7448,"ComputerScience","3D Rotation",1,19335,0
"6777",272439,7449,"ComputerScience","3D Rotation",0,27761,0
"6778",272439,7450,"ComputerScience","3D Rotation",0,14528,0
"6779",272439,7451,"ComputerScience","3D Rotation",1,89773,0
"6780",272439,7452,"ComputerScience","3D Rotation",0,27111,0
"6781",272439,7453,"ComputerScience","Scatter Plot",0,42180,5
"6782",272439,7454,"ComputerScience","Scatter Plot",0,9820,2
"6783",272439,7455,"ComputerScience","Scatter Plot",1,27560,3
"6784",272439,7456,"ComputerScience","Scatter Plot",0,18800,2
"6785",272439,7457,"ComputerScience","Scatter Plot",1,10310,3
"6786",272439,7458,"ComputerScience","Scatter Plot",0,24120,2
"6787",272439,7459,"ComputerScience","Scatter Plot",1,5710,4
"6788",272439,7460,"ComputerScience","Scatter Plot",1,17240,3
"6789",272439,7461,"ComputerScience","Scatter Plot",0,24870,2
"6790",272439,7462,"ComputerScience","Scatter Plot",0,26940,4
"6791",272439,7463,"ComputerScience","Isocontour",1,5270,1
"6792",272439,7464,"ComputerScience","Isocontour",0,9130,1
"6793",272439,7465,"ComputerScience","Isocontour",1,7370,2
"6794",272439,7466,"ComputerScience","Isocontour",1,4270,1
"6795",272439,7467,"ComputerScience","Isocontour",1,5120,1
"6796",272439,7468,"ComputerScience","Isocontour",1,13640,1
"6797",272439,7469,"ComputerScience","Isocontour",1,3440,1
"6798",272439,7470,"ComputerScience","Isocontour",1,3200,1
"6799",272439,7471,"ComputerScience","Isocontour",1,5990,1
"6800",272439,7472,"ComputerScience","Isocontour",0,5860,1
"6801",694511,7559,"Education","Isocontour",0,3500,0
"6802",272439,7473,"ComputerScience","Isocontour",1,15610,3
"6803",272439,7474,"ComputerScience","Isocontour",0,3680,1
"6804",272439,7475,"ComputerScience","Isocontour",1,4190,1
"6805",272439,7476,"ComputerScience","Isocontour",1,4740,1
"6806",272439,7477,"ComputerScience","Isocontour",0,4230,1
"6807",272439,7478,"ComputerScience","Isocontour",0,6970,2
"6808",272439,7479,"ComputerScience","Isocontour",1,3290,1
"6809",272439,7480,"ComputerScience","Isocontour",1,3130,1
"6810",272439,7481,"ComputerScience","Isocontour",1,2920,1
"6811",272439,7482,"ComputerScience","Isocontour",1,4950,2
"6812",272439,7483,"ComputerScience","Pie Chart",1,7540,0
"6813",272439,7484,"ComputerScience","Pie Chart",0,7740,0
"6814",272439,7485,"ComputerScience","Pie Chart",1,4850,0
"6815",272439,7486,"ComputerScience","Pie Chart",1,7820,0
"6816",272439,7487,"ComputerScience","Pie Chart",1,2780,0
"6817",272439,7488,"ComputerScience","Pie Chart",0,5730,0
"6818",272439,7489,"ComputerScience","Pie Chart",1,4150,0
"6819",272439,7490,"ComputerScience","Pie Chart",0,2320,0
"6820",272439,7491,"ComputerScience","Pie Chart",1,2560,0
"6821",272439,7492,"ComputerScience","Pie Chart",1,12610,0
"6822",272439,7493,"ComputerScience","Pie Chart",1,4830,0
"6823",272439,7494,"ComputerScience","Pie Chart",1,6840,0
"6824",272439,7495,"ComputerScience","Pie Chart",1,5420,0
"6825",272439,7496,"ComputerScience","Pie Chart",0,8710,0
"6826",272439,7497,"ComputerScience","Pie Chart",1,61570,0
"6827",272439,7498,"ComputerScience","Pie Chart",0,5140,0
"6828",272439,7499,"ComputerScience","Pie Chart",1,2030,0
"6829",272439,7500,"ComputerScience","Pie Chart",0,6370,0
"6830",272439,7501,"ComputerScience","Pie Chart",1,4330,0
"6831",272439,7502,"ComputerScience","Pie Chart",1,7100,0
"6832",272439,7503,"ComputerScience","Pie Chart",1,2640,0
"6833",272439,7504,"ComputerScience","Pie Chart",1,13170,0
"6834",272439,7505,"ComputerScience","Pie Chart",1,6430,0
"6835",272439,7506,"ComputerScience","Pie Chart",1,5130,0
"6836",272439,7507,"ComputerScience","Pie Chart",0,11910,0
"6837",272439,7508,"ComputerScience","Pie Chart",0,4500,0
"6838",272439,7509,"ComputerScience","Pie Chart",1,5830,0
"6839",272439,7510,"ComputerScience","Pie Chart",1,5500,0
"6840",272439,7511,"ComputerScience","Pie Chart",0,2270,0
"6841",272439,7512,"ComputerScience","Pie Chart",1,4400,0
"6842",694511,7513,"Education","3D Rotation",1,15258,0
"6843",694511,7514,"Education","3D Rotation",1,14283,0
"6844",694511,7515,"Education","3D Rotation",1,9155,0
"6845",694511,7516,"Education","3D Rotation",1,9946,0
"6846",694511,7517,"Education","3D Rotation",1,10314,0
"6847",694511,7518,"Education","3D Rotation",1,16337,0
"6848",694511,7519,"Education","3D Rotation",1,9343,0
"6849",694511,7520,"Education","3D Rotation",1,33940,0
"6850",694511,7521,"Education","3D Rotation",1,9412,0
"6851",694511,7522,"Education","3D Rotation",1,10492,0
"6852",694511,7523,"Education","3D Rotation",1,20645,0
"6853",694511,7524,"Education","3D Rotation",1,11943,0
"6854",694511,7525,"Education","3D Rotation",1,11107,0
"6855",694511,7526,"Education","3D Rotation",1,34652,0
"6856",694511,7527,"Education","3D Rotation",1,33326,0
"6857",694511,7528,"Education","3D Rotation",0,39890,0
"6858",694511,7529,"Education","3D Rotation",1,15890,0
"6859",694511,7530,"Education","3D Rotation",1,15002,0
"6860",694511,7531,"Education","3D Rotation",1,24880,0
"6861",694511,7532,"Education","3D Rotation",1,10056,0
"6862",694511,7533,"Education","3D Rotation",1,11835,0
"6863",694511,7534,"Education","3D Rotation",1,9389,0
"6864",694511,7535,"Education","3D Rotation",1,27164,0
"6865",694511,7536,"Education","3D Rotation",1,11180,0
"6866",694511,7537,"Education","3D Rotation",1,11806,0
"6867",694511,7538,"Education","3D Rotation",1,10172,0
"6868",694511,7539,"Education","3D Rotation",1,15894,0
"6869",694511,7540,"Education","3D Rotation",1,8324,0
"6870",694511,7541,"Education","3D Rotation",0,19466,0
"6871",694511,7542,"Education","3D Rotation",0,11000,0
"6872",694511,7543,"Education","Isocontour",1,7220,0
"6873",694511,7544,"Education","Isocontour",0,2100,0
"6874",694511,7545,"Education","Isocontour",0,8300,0
"6875",694511,7546,"Education","Isocontour",0,6110,0
"6876",694511,7547,"Education","Isocontour",0,4520,0
"6877",694511,7548,"Education","Isocontour",1,6890,0
"6878",694511,7549,"Education","Isocontour",1,2550,0
"6879",694511,7550,"Education","Isocontour",1,3210,0
"6880",694511,7551,"Education","Isocontour",1,3180,0
"6881",694511,7552,"Education","Isocontour",1,10220,0
"6882",694511,7553,"Education","Isocontour",1,2080,0
"6883",694511,7554,"Education","Isocontour",0,10440,0
"6884",694511,7555,"Education","Isocontour",1,6510,0
"6885",694511,7556,"Education","Isocontour",0,7390,0
"6886",694511,7557,"Education","Isocontour",1,3620,0
"6887",694511,7558,"Education","Isocontour",1,4400,0
"6888",694511,7560,"Education","Isocontour",1,2850,0
"6889",694511,7561,"Education","Isocontour",1,3670,0
"6890",694511,7562,"Education","Isocontour",0,4260,0
"6891",694511,7563,"Education","Scatter Plot",0,5270,0
"6892",694511,7564,"Education","Scatter Plot",0,10110,0
"6893",694511,7565,"Education","Scatter Plot",0,7130,0
"6894",694511,7566,"Education","Scatter Plot",0,5740,0
"6895",694511,7567,"Education","Scatter Plot",0,1640,0
"6896",694511,7568,"Education","Scatter Plot",0,2710,0
"6897",694511,7569,"Education","Scatter Plot",0,8360,0
"6898",694511,7570,"Education","Scatter Plot",0,6380,0
"6899",694511,7571,"Education","Scatter Plot",0,9250,0
"6900",694511,7572,"Education","Scatter Plot",0,2390,0
"6901",694511,7573,"Education","Pie Chart",0,6220,0
"6902",694511,7574,"Education","Pie Chart",1,3690,0
"6903",694511,7575,"Education","Pie Chart",1,5740,0
"6904",694511,7576,"Education","Pie Chart",1,7000,0
"6905",694511,7577,"Education","Pie Chart",1,8490,0
"6906",694511,7578,"Education","Pie Chart",1,4870,0
"6907",694511,7579,"Education","Pie Chart",1,10290,0
"6908",694511,7580,"Education","Pie Chart",1,4600,0
"6909",694511,7581,"Education","Pie Chart",1,4620,0
"6910",694511,7582,"Education","Pie Chart",1,4410,0
"6911",694511,7583,"Education","Pie Chart",1,2760,0
"6912",694511,7584,"Education","Pie Chart",1,2180,0
"6913",694511,7585,"Education","Pie Chart",0,10810,0
"6914",694511,7586,"Education","Pie Chart",1,4440,0
"6915",694511,7587,"Education","Pie Chart",0,5340,0
"6916",694511,7588,"Education","Pie Chart",1,7820,0
"6917",694511,7589,"Education","Pie Chart",1,2340,0
"6918",694511,7590,"Education","Pie Chart",1,3740,0
"6919",694511,7591,"Education","Pie Chart",1,6100,0
"6920",694511,7592,"Education","Pie Chart",1,3810,0
"6921",694511,7593,"Education","Pie Chart",0,9900,0
"6922",694511,7594,"Education","Pie Chart",0,4820,0
"6923",694511,7595,"Education","Pie Chart",1,2620,0
"6924",694511,7596,"Education","Pie Chart",1,4220,0
"6925",694511,7597,"Education","Pie Chart",1,7260,0
"6926",694511,7598,"Education","Pie Chart",1,11500,0
"6927",694511,7599,"Education","Pie Chart",1,6590,0
"6928",694511,7600,"Education","Pie Chart",1,4580,0
"6929",694511,7601,"Education","Pie Chart",1,3690,0
"6930",694511,7602,"Education","Pie Chart",1,2960,0
"6931",551790,7603,"Education","3D Rotation",1,140797,0
"6932",551790,7604,"Education","3D Rotation",1,109823,0
"6933",551790,7605,"Education","3D Rotation",1,43290,0
"6934",551790,7606,"Education","3D Rotation",1,21852,0
"6935",551790,7607,"Education","3D Rotation",1,51072,0
"6936",551790,7608,"Education","3D Rotation",1,44419,0
"6937",551790,7609,"Education","3D Rotation",1,101866,0
"6938",551790,7610,"Education","3D Rotation",1,141525,0
"6939",551790,7611,"Education","3D Rotation",1,37593,0
"6940",551790,7612,"Education","3D Rotation",1,68702,0
"6941",551790,7613,"Education","3D Rotation",1,112328,0
"6942",551790,7614,"Education","3D Rotation",0,232345,0
"6943",551790,7615,"Education","3D Rotation",0,285981,0
"6944",551790,7616,"Education","3D Rotation",0,77949,0
"6945",551790,7617,"Education","3D Rotation",1,75731,0
"6946",551790,7618,"Education","3D Rotation",1,257701,0
"6947",851243,7934,"Education","Isocontour",0,2370,0
"6948",551790,7619,"Education","3D Rotation",1,56447,0
"6949",551790,7620,"Education","3D Rotation",1,17268,0
"6950",551790,7621,"Education","3D Rotation",0,102031,0
"6951",551790,7622,"Education","3D Rotation",0,93454,0
"6952",551790,7623,"Education","3D Rotation",0,106005,0
"6953",551790,7624,"Education","3D Rotation",0,106804,0
"6954",551790,7625,"Education","3D Rotation",0,98892,0
"6955",551790,7626,"Education","3D Rotation",1,140822,0
"6956",551790,7627,"Education","3D Rotation",1,57272,0
"6957",551790,7628,"Education","3D Rotation",0,50313,0
"6958",551790,7629,"Education","3D Rotation",1,50366,0
"6959",551790,7630,"Education","3D Rotation",0,63111,0
"6960",551790,7631,"Education","3D Rotation",1,33268,0
"6961",551790,7632,"Education","3D Rotation",0,27344,0
"6962",551790,7633,"Education","Scatter Plot",0,14980,0
"6963",551790,7634,"Education","Scatter Plot",0,2580,0
"6964",551790,7635,"Education","Scatter Plot",1,2500,0
"6965",551790,7636,"Education","Scatter Plot",0,3240,0
"6966",551790,7637,"Education","Scatter Plot",0,5840,0
"6967",551790,7638,"Education","Scatter Plot",0,11710,0
"6968",551790,7639,"Education","Scatter Plot",1,7180,0
"6969",551790,7640,"Education","Scatter Plot",0,8160,0
"6970",551790,7641,"Education","Scatter Plot",0,2300,0
"6971",551790,7642,"Education","Scatter Plot",1,1830,0
"6972",551790,7643,"Education","Isocontour",0,3600,0
"6973",551790,7644,"Education","Isocontour",0,16520,0
"6974",551790,7645,"Education","Isocontour",1,12070,0
"6975",551790,7646,"Education","Isocontour",1,33230,0
"6976",551790,7647,"Education","Isocontour",0,1920,0
"6977",551790,7648,"Education","Isocontour",1,16970,0
"6978",551790,7649,"Education","Isocontour",0,29350,0
"6979",551790,7650,"Education","Isocontour",1,3140,0
"6980",551790,7651,"Education","Isocontour",1,4500,0
"6981",551790,7652,"Education","Isocontour",0,3750,0
"6982",551790,7653,"Education","Isocontour",1,2210,0
"6983",551790,7654,"Education","Isocontour",1,4430,0
"6984",551790,7655,"Education","Isocontour",1,5610,1
"6985",551790,7656,"Education","Isocontour",0,3020,0
"6986",551790,7657,"Education","Isocontour",1,3470,0
"6987",551790,7658,"Education","Isocontour",0,5960,0
"6988",551790,7659,"Education","Isocontour",1,3330,0
"6989",551790,7660,"Education","Isocontour",1,4190,0
"6990",551790,7661,"Education","Isocontour",0,3300,0
"6991",551790,7662,"Education","Isocontour",1,5420,0
"6992",551790,7663,"Education","Pie Chart",1,8070,0
"6993",551790,7664,"Education","Pie Chart",1,8790,0
"6994",551790,7665,"Education","Pie Chart",1,4970,0
"6995",551790,7666,"Education","Pie Chart",1,5430,0
"6996",551790,7667,"Education","Pie Chart",1,6770,0
"6997",551790,7668,"Education","Pie Chart",1,5620,0
"6998",551790,7669,"Education","Pie Chart",1,2870,0
"6999",551790,7670,"Education","Pie Chart",0,8430,0
"7000",551790,7671,"Education","Pie Chart",0,5150,0
"7001",551790,7672,"Education","Pie Chart",0,5370,0
"7002",551790,7673,"Education","Pie Chart",1,5210,0
"7003",551790,7674,"Education","Pie Chart",0,6300,0
"7004",551790,7675,"Education","Pie Chart",1,6730,0
"7005",551790,7676,"Education","Pie Chart",1,6810,0
"7006",551790,7677,"Education","Pie Chart",1,7660,0
"7007",551790,7678,"Education","Pie Chart",0,7700,0
"7008",551790,7679,"Education","Pie Chart",0,6220,0
"7009",551790,7680,"Education","Pie Chart",1,4880,0
"7010",551790,7681,"Education","Pie Chart",1,4080,0
"7011",551790,7682,"Education","Pie Chart",1,5450,0
"7012",551790,7683,"Education","Pie Chart",1,3920,0
"7013",551790,7684,"Education","Pie Chart",0,5130,0
"7014",551790,7685,"Education","Pie Chart",0,9030,0
"7015",551790,7686,"Education","Pie Chart",1,4060,0
"7016",551790,7687,"Education","Pie Chart",1,4610,0
"7017",551790,7688,"Education","Pie Chart",1,5240,0
"7018",551790,7689,"Education","Pie Chart",1,4710,0
"7019",551790,7690,"Education","Pie Chart",1,7030,0
"7020",551790,7691,"Education","Pie Chart",1,5050,0
"7021",551790,7692,"Education","Pie Chart",1,8920,0
"7022",987087,7693,"ComputerScience","3D Rotation",1,21943,0
"7023",987087,7694,"ComputerScience","3D Rotation",1,36172,0
"7024",987087,7695,"ComputerScience","3D Rotation",1,16348,0
"7025",987087,7696,"ComputerScience","3D Rotation",1,9734,0
"7026",987087,7697,"ComputerScience","3D Rotation",1,124132,0
"7027",987087,7698,"ComputerScience","3D Rotation",1,83672,0
"7028",987087,7699,"ComputerScience","3D Rotation",1,21909,0
"7029",987087,7700,"ComputerScience","3D Rotation",0,150095,0
"7030",987087,7701,"ComputerScience","3D Rotation",1,14337,0
"7031",987087,7702,"ComputerScience","3D Rotation",1,40433,0
"7032",987087,7703,"ComputerScience","3D Rotation",0,29602,0
"7033",987087,7704,"ComputerScience","3D Rotation",0,114057,0
"7034",987087,7705,"ComputerScience","3D Rotation",1,28436,0
"7035",987087,7706,"ComputerScience","3D Rotation",1,19982,0
"7036",987087,7707,"ComputerScience","3D Rotation",0,76787,0
"7037",987087,7708,"ComputerScience","3D Rotation",1,43581,0
"7038",987087,7709,"ComputerScience","3D Rotation",0,86454,0
"7039",987087,7710,"ComputerScience","3D Rotation",1,17853,0
"7040",987087,7711,"ComputerScience","3D Rotation",0,75803,0
"7041",987087,7712,"ComputerScience","3D Rotation",1,102448,0
"7042",987087,7713,"ComputerScience","3D Rotation",0,105781,0
"7043",987087,7714,"ComputerScience","3D Rotation",1,14177,0
"7044",987087,7715,"ComputerScience","3D Rotation",1,24468,0
"7045",987087,7716,"ComputerScience","3D Rotation",0,48826,0
"7046",987087,7717,"ComputerScience","3D Rotation",1,176065,0
"7047",987087,7718,"ComputerScience","3D Rotation",1,25300,0
"7048",851243,7935,"Education","Isocontour",0,2060,0
"7049",987087,7719,"ComputerScience","3D Rotation",1,60673,0
"7050",987087,7720,"ComputerScience","3D Rotation",1,125336,0
"7051",987087,7721,"ComputerScience","3D Rotation",1,92996,0
"7052",987087,7722,"ComputerScience","3D Rotation",1,82425,0
"7053",987087,7723,"ComputerScience","Scatter Plot",0,16660,1
"7054",987087,7724,"ComputerScience","Scatter Plot",0,9040,1
"7055",987087,7725,"ComputerScience","Scatter Plot",0,2720,0
"7056",987087,7726,"ComputerScience","Scatter Plot",0,26020,3
"7057",987087,7727,"ComputerScience","Scatter Plot",0,10920,1
"7058",987087,7728,"ComputerScience","Scatter Plot",1,14450,1
"7059",987087,7729,"ComputerScience","Scatter Plot",1,30040,5
"7060",987087,7730,"ComputerScience","Scatter Plot",0,6820,1
"7061",987087,7731,"ComputerScience","Scatter Plot",0,15060,1
"7062",987087,7732,"ComputerScience","Scatter Plot",1,15990,2
"7063",987087,7733,"ComputerScience","Pie Chart",0,3330,0
"7064",987087,7734,"ComputerScience","Pie Chart",1,2000,0
"7065",987087,7735,"ComputerScience","Pie Chart",1,1990,0
"7066",987087,7736,"ComputerScience","Pie Chart",0,1860,0
"7067",987087,7737,"ComputerScience","Pie Chart",1,4960,0
"7068",987087,7738,"ComputerScience","Pie Chart",0,4570,0
"7069",987087,7739,"ComputerScience","Pie Chart",1,2340,0
"7070",987087,7740,"ComputerScience","Pie Chart",1,2920,0
"7071",987087,7741,"ComputerScience","Pie Chart",1,1310,0
"7072",987087,7742,"ComputerScience","Pie Chart",0,6920,0
"7073",987087,7743,"ComputerScience","Pie Chart",0,2660,0
"7074",987087,7744,"ComputerScience","Pie Chart",1,3070,0
"7075",987087,7745,"ComputerScience","Pie Chart",0,2000,0
"7076",987087,7746,"ComputerScience","Pie Chart",0,2100,0
"7077",987087,7747,"ComputerScience","Pie Chart",1,4000,0
"7078",987087,7748,"ComputerScience","Pie Chart",1,2380,0
"7079",987087,7749,"ComputerScience","Pie Chart",1,1060,0
"7080",987087,7750,"ComputerScience","Pie Chart",1,2880,0
"7081",987087,7751,"ComputerScience","Pie Chart",0,3780,0
"7082",987087,7752,"ComputerScience","Pie Chart",0,2700,0
"7083",987087,7753,"ComputerScience","Pie Chart",1,2320,0
"7084",987087,7754,"ComputerScience","Pie Chart",1,4680,0
"7085",987087,7755,"ComputerScience","Pie Chart",0,5730,0
"7086",987087,7756,"ComputerScience","Pie Chart",1,4250,0
"7087",987087,7757,"ComputerScience","Pie Chart",0,3870,0
"7088",987087,7758,"ComputerScience","Pie Chart",1,5090,0
"7089",987087,7759,"ComputerScience","Pie Chart",1,4830,0
"7090",987087,7760,"ComputerScience","Pie Chart",0,6280,0
"7091",987087,7761,"ComputerScience","Pie Chart",1,2090,0
"7092",987087,7762,"ComputerScience","Pie Chart",1,7060,0
"7093",987087,7763,"ComputerScience","Isocontour",0,4720,0
"7094",987087,7764,"ComputerScience","Isocontour",1,3680,0
"7095",987087,7765,"ComputerScience","Isocontour",0,3380,0
"7096",987087,7766,"ComputerScience","Isocontour",0,3950,0
"7097",987087,7767,"ComputerScience","Isocontour",1,8440,2
"7098",987087,7768,"ComputerScience","Isocontour",1,7410,1
"7099",987087,7769,"ComputerScience","Isocontour",1,3870,2
"7100",987087,7770,"ComputerScience","Isocontour",1,3930,1
"7101",987087,7771,"ComputerScience","Isocontour",1,3190,1
"7102",987087,7772,"ComputerScience","Isocontour",1,6270,2
"7103",987087,7773,"ComputerScience","Isocontour",1,13250,1
"7104",987087,7774,"ComputerScience","Isocontour",1,17530,1
"7105",987087,7775,"ComputerScience","Isocontour",0,15290,1
"7106",987087,7776,"ComputerScience","Isocontour",0,5500,2
"7107",987087,7777,"ComputerScience","Isocontour",1,4040,1
"7108",987087,7778,"ComputerScience","Isocontour",1,3340,1
"7109",987087,7779,"ComputerScience","Isocontour",1,3030,1
"7110",987087,7780,"ComputerScience","Isocontour",1,4470,1
"7111",987087,7781,"ComputerScience","Isocontour",1,7440,1
"7112",987087,7782,"ComputerScience","Isocontour",0,4790,1
"7113",999085,7783,"Education","3D Rotation",1,16180,0
"7114",999085,7784,"Education","3D Rotation",1,17515,0
"7115",999085,7785,"Education","3D Rotation",1,15503,0
"7116",999085,7786,"Education","3D Rotation",1,10610,0
"7117",999085,7787,"Education","3D Rotation",1,26999,0
"7118",999085,7788,"Education","3D Rotation",1,72956,0
"7119",999085,7789,"Education","3D Rotation",1,25807,0
"7120",999085,7790,"Education","3D Rotation",1,50410,0
"7121",999085,7791,"Education","3D Rotation",1,32580,0
"7122",999085,7792,"Education","3D Rotation",1,15379,0
"7123",999085,7793,"Education","3D Rotation",1,21128,0
"7124",999085,7794,"Education","3D Rotation",1,133288,0
"7125",999085,7795,"Education","3D Rotation",1,20452,0
"7126",999085,7796,"Education","3D Rotation",1,10902,0
"7127",999085,7797,"Education","3D Rotation",1,44516,0
"7128",999085,7798,"Education","3D Rotation",1,13950,0
"7129",999085,7799,"Education","3D Rotation",1,16514,0
"7130",999085,7800,"Education","3D Rotation",1,13467,0
"7131",999085,7801,"Education","3D Rotation",1,254034,0
"7132",999085,7802,"Education","3D Rotation",1,32692,0
"7133",999085,7803,"Education","3D Rotation",1,25212,0
"7134",999085,7804,"Education","3D Rotation",1,58150,0
"7135",999085,7805,"Education","3D Rotation",1,62921,0
"7136",999085,7806,"Education","3D Rotation",1,121104,0
"7137",999085,7807,"Education","3D Rotation",1,40736,0
"7138",999085,7808,"Education","3D Rotation",1,18269,0
"7139",999085,7809,"Education","3D Rotation",1,203330,0
"7140",999085,7810,"Education","3D Rotation",1,33289,0
"7141",999085,7811,"Education","3D Rotation",1,23186,0
"7142",999085,7812,"Education","3D Rotation",0,43863,0
"7143",999085,7813,"Education","Scatter Plot",0,13160,1
"7144",999085,7814,"Education","Scatter Plot",1,11370,2
"7145",999085,7815,"Education","Scatter Plot",1,12120,2
"7146",999085,7816,"Education","Scatter Plot",1,8040,2
"7147",999085,7817,"Education","Scatter Plot",1,6290,1
"7148",999085,7818,"Education","Scatter Plot",1,3860,1
"7149",851243,7936,"Education","Isocontour",0,1910,0
"7150",999085,7819,"Education","Scatter Plot",0,31500,3
"7151",999085,7820,"Education","Scatter Plot",1,4290,1
"7152",999085,7821,"Education","Scatter Plot",1,5140,1
"7153",999085,7822,"Education","Scatter Plot",1,5640,1
"7154",999085,7823,"Education","Pie Chart",1,8820,0
"7155",999085,7824,"Education","Pie Chart",1,10100,0
"7156",999085,7825,"Education","Pie Chart",1,9330,0
"7157",999085,7826,"Education","Pie Chart",1,12570,0
"7158",999085,7827,"Education","Pie Chart",1,7700,0
"7159",999085,7828,"Education","Pie Chart",1,12060,0
"7160",999085,7829,"Education","Pie Chart",1,14450,0
"7161",999085,7830,"Education","Pie Chart",1,64080,0
"7162",999085,7831,"Education","Pie Chart",1,8540,0
"7163",999085,7832,"Education","Pie Chart",1,10900,0
"7164",999085,7833,"Education","Pie Chart",1,11770,0
"7165",999085,7834,"Education","Pie Chart",1,5880,0
"7166",999085,7835,"Education","Pie Chart",0,34300,0
"7167",999085,7836,"Education","Pie Chart",1,6980,0
"7168",999085,7837,"Education","Pie Chart",1,9660,0
"7169",999085,7838,"Education","Pie Chart",0,13660,0
"7170",999085,7839,"Education","Pie Chart",1,11250,0
"7171",999085,7840,"Education","Pie Chart",1,11020,0
"7172",999085,7841,"Education","Pie Chart",1,49080,0
"7173",999085,7842,"Education","Pie Chart",1,7330,0
"7174",999085,7843,"Education","Pie Chart",1,25860,0
"7175",999085,7844,"Education","Pie Chart",1,7960,0
"7176",999085,7845,"Education","Pie Chart",1,8330,0
"7177",999085,7846,"Education","Pie Chart",1,7550,0
"7178",999085,7847,"Education","Pie Chart",1,23490,0
"7179",999085,7848,"Education","Pie Chart",1,54620,0
"7180",999085,7849,"Education","Pie Chart",1,16410,0
"7181",999085,7850,"Education","Pie Chart",1,11130,0
"7182",999085,7851,"Education","Pie Chart",1,21880,0
"7183",999085,7852,"Education","Pie Chart",1,8890,0
"7184",999085,7853,"Education","Isocontour",1,11330,2
"7185",999085,7854,"Education","Isocontour",0,7980,1
"7186",999085,7855,"Education","Isocontour",1,11970,3
"7187",999085,7856,"Education","Isocontour",0,7830,1
"7188",999085,7857,"Education","Isocontour",1,7550,1
"7189",999085,7858,"Education","Isocontour",1,10790,2
"7190",999085,7859,"Education","Isocontour",0,6370,1
"7191",999085,7860,"Education","Isocontour",1,7600,1
"7192",999085,7861,"Education","Isocontour",0,6380,2
"7193",999085,7862,"Education","Isocontour",1,6520,1
"7194",999085,7863,"Education","Isocontour",1,4140,1
"7195",999085,7864,"Education","Isocontour",1,10190,2
"7196",999085,7865,"Education","Isocontour",1,16510,2
"7197",999085,7866,"Education","Isocontour",1,6480,1
"7198",999085,7867,"Education","Isocontour",1,14950,1
"7199",999085,7868,"Education","Isocontour",0,26770,2
"7200",999085,7869,"Education","Isocontour",1,36840,2
"7201",999085,7870,"Education","Isocontour",1,3880,1
"7202",999085,7871,"Education","Isocontour",1,6930,1
"7203",999085,7872,"Education","Isocontour",1,9370,1
"7204",851243,7873,"Education","3D Rotation",1,14245,0
"7205",851243,7874,"Education","3D Rotation",1,13076,0
"7206",851243,7875,"Education","3D Rotation",1,16308,0
"7207",851243,7876,"Education","3D Rotation",1,13101,0
"7208",851243,7877,"Education","3D Rotation",1,79741,0
"7209",851243,7878,"Education","3D Rotation",1,11947,0
"7210",851243,7879,"Education","3D Rotation",1,12819,0
"7211",851243,7880,"Education","3D Rotation",0,64953,0
"7212",851243,7881,"Education","3D Rotation",1,11955,0
"7213",851243,7882,"Education","3D Rotation",0,8407,0
"7214",851243,7883,"Education","3D Rotation",1,16277,0
"7215",851243,7884,"Education","3D Rotation",1,23344,0
"7216",851243,7885,"Education","3D Rotation",1,28123,0
"7217",851243,7886,"Education","3D Rotation",1,18745,0
"7218",851243,7887,"Education","3D Rotation",1,19893,0
"7219",851243,7888,"Education","3D Rotation",1,14572,0
"7220",851243,7889,"Education","3D Rotation",1,14705,0
"7221",851243,7890,"Education","3D Rotation",0,16920,0
"7222",851243,7891,"Education","3D Rotation",1,18441,0
"7223",851243,7892,"Education","3D Rotation",1,16861,0
"7224",851243,7893,"Education","3D Rotation",0,4420,0
"7225",851243,7894,"Education","3D Rotation",0,19022,0
"7226",851243,7895,"Education","3D Rotation",1,12783,0
"7227",851243,7896,"Education","3D Rotation",0,19737,0
"7228",851243,7897,"Education","3D Rotation",0,9951,0
"7229",851243,7898,"Education","3D Rotation",1,12405,0
"7230",851243,7899,"Education","3D Rotation",0,24376,0
"7231",851243,7900,"Education","3D Rotation",1,13216,0
"7232",851243,7901,"Education","3D Rotation",0,6842,0
"7233",851243,7902,"Education","3D Rotation",0,3861,0
"7234",851243,7903,"Education","Pie Chart",1,4130,0
"7235",851243,7904,"Education","Pie Chart",1,3770,0
"7236",851243,7905,"Education","Pie Chart",1,4690,0
"7237",851243,7906,"Education","Pie Chart",0,6770,0
"7238",851243,7907,"Education","Pie Chart",1,5900,0
"7239",851243,7908,"Education","Pie Chart",0,5080,0
"7240",851243,7909,"Education","Pie Chart",1,4500,0
"7241",851243,7910,"Education","Pie Chart",1,7200,0
"7242",851243,7911,"Education","Pie Chart",1,2920,0
"7243",851243,7912,"Education","Pie Chart",0,1920,0
"7244",851243,7913,"Education","Pie Chart",0,3690,0
"7245",851243,7914,"Education","Pie Chart",1,3200,0
"7246",851243,7915,"Education","Pie Chart",1,3600,0
"7247",851243,7916,"Education","Pie Chart",1,4670,0
"7248",851243,7917,"Education","Pie Chart",1,2940,0
"7249",851243,7918,"Education","Pie Chart",1,4910,0
"7250",851243,7919,"Education","Pie Chart",0,3850,0
"7251",851243,7920,"Education","Pie Chart",1,2470,0
"7252",851243,7921,"Education","Pie Chart",1,3940,0
"7253",851243,7922,"Education","Pie Chart",1,8640,0
"7254",851243,7923,"Education","Pie Chart",1,8900,0
"7255",851243,7924,"Education","Pie Chart",0,5730,0
"7256",851243,7925,"Education","Pie Chart",1,2280,0
"7257",851243,7926,"Education","Pie Chart",0,4560,0
"7258",851243,7927,"Education","Pie Chart",0,2540,0
"7259",851243,7928,"Education","Pie Chart",0,5940,0
"7260",851243,7929,"Education","Pie Chart",0,2190,0
"7261",851243,7930,"Education","Pie Chart",1,3370,0
"7262",851243,7931,"Education","Pie Chart",0,3750,0
"7263",851243,7932,"Education","Pie Chart",1,4210,0
"7264",851243,7933,"Education","Isocontour",0,3010,0
"7265",851243,7937,"Education","Isocontour",0,1690,0
"7266",851243,7938,"Education","Isocontour",1,2140,0
"7267",851243,7939,"Education","Isocontour",1,4890,0
"7268",851243,7940,"Education","Isocontour",1,2480,0
"7269",851243,7941,"Education","Isocontour",0,8770,0
"7270",851243,7942,"Education","Isocontour",0,4350,0
"7271",851243,7943,"Education","Isocontour",0,2680,0
"7272",851243,7944,"Education","Isocontour",1,3830,0
"7273",851243,7945,"Education","Isocontour",0,3500,0
"7274",851243,7946,"Education","Isocontour",0,4780,0
"7275",851243,7947,"Education","Isocontour",0,3940,0
"7276",851243,7948,"Education","Isocontour",0,2390,0
"7277",851243,7949,"Education","Isocontour",1,4810,0
"7278",851243,7950,"Education","Isocontour",0,2120,0
"7279",851243,7951,"Education","Isocontour",1,1100,0
"7280",851243,7952,"Education","Isocontour",0,2450,0
"7281",851243,7953,"Education","Scatter Plot",0,7810,0
"7282",851243,7954,"Education","Scatter Plot",1,6750,0
"7283",851243,7955,"Education","Scatter Plot",0,6670,0
"7284",851243,7956,"Education","Scatter Plot",0,3800,0
"7285",851243,7957,"Education","Scatter Plot",0,4310,0
"7286",851243,7958,"Education","Scatter Plot",1,9310,3
"7287",851243,7959,"Education","Scatter Plot",0,7630,3
"7288",851243,7960,"Education","Scatter Plot",1,16720,6
"7289",851243,7961,"Education","Scatter Plot",0,4010,1
"7290",851243,7962,"Education","Scatter Plot",0,9330,2


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/data_means.csv <==
"","tests_sessionid","discipline","correct_rate","time_rate","interaction_rate"
"1",107899,"ComputerScience",0.533333333333333,6477.5,0.616666666666667
"2",112441,"Chemistry",0.666666666666667,10318.1666666667,0.55
"3",120169,"ComputerScience",0.6,5922.16666666667,0.0166666666666667
"4",129382,"Education",0.666666666666667,9418.16666666667,0.716666666666667
"5",133269,"Education",0.85,6363,0.55
"6",137930,"Education",0.816666666666667,17555.1666666667,1.5
"7",185465,"Education",0.55,4432.33333333333,0.183333333333333
"8",186136,"ComputerScience",0.683333333333333,10056.6666666667,1.38333333333333
"9",210724,"Chemistry",0.616666666666667,4025.33333333333,0.383333333333333
"10",212834,"Chemistry",0.783333333333333,6532,0.933333333333333
"11",215510,"ComputerScience",0.65,8568,0.683333333333333
"12",221034,"Chemistry",0.8,32276.3333333333,0.933333333333333
"13",224364,"Education",0.516666666666667,3375.16666666667,0
"14",240265,"Chemistry",0.7,9619.5,0.566666666666667
"15",243972,"Chemistry",0.85,6193.66666666667,1
"16",246262,"ComputerScience",0.933333333333333,9001.33333333333,0.75
"17",259535,"Chemistry",0.95,23875.6666666667,1.53333333333333
"18",272439,"ComputerScience",0.666666666666667,9279.5,0.916666666666667
"19",306274,"Chemistry",0.833333333333333,17543.8333333333,1.03333333333333
"20",309678,"Education",0.666666666666667,4341,0.183333333333333
"21",332599,"Chemistry",0.75,8144.66666666667,0.733333333333333
"22",364390,"Chemistry",0.583333333333333,6679.5,0
"23",388991,"Chemistry",0.666666666666667,6153.16666666667,0.716666666666667
"24",389400,"Chemistry",0.883333333333333,12181.6666666667,0.7
"25",400716,"Education",0.7,11427,0.866666666666667
"26",412490,"Education",0.716666666666667,12068,0.3
"27",418479,"Chemistry",0.733333333333333,7766.83333333333,0.516666666666667
"28",457768,"Education",0.683333333333333,9821.83333333333,0.0333333333333333
"29",487261,"Education",0.633333333333333,7602,0.666666666666667
"30",487731,"Education",0.55,4891.33333333333,0
"31",495443,"ComputerScience",0.716666666666667,7141.33333333333,0.7
"32",521767,"ComputerScience",0.9,6855.83333333333,1.1
"33",551790,"Education",0.616666666666667,6775.33333333333,0.0166666666666667
"34",581241,"Chemistry",0.75,10417.3333333333,0.916666666666667
"35",585666,"Chemistry",0.916666666666667,9658.83333333333,0.866666666666667
"36",586515,"Education",0.766666666666667,7517.33333333333,0.566666666666667
"37",589143,"Education",0.75,12669.8333333333,0.733333333333333
"38",590156,"Chemistry",0.816666666666667,13999.8333333333,0.75
"39",603798,"Education",0.516666666666667,4670.5,0.2
"40",614589,"Chemistry",0.816666666666667,16063.1666666667,1.18333333333333
"41",620339,"Chemistry",0.866666666666667,7666,0.85
"42",620652,"ComputerScience",0.633333333333333,5569.5,0.316666666666667
"43",642006,"Chemistry",0.666666666666667,7666,0.733333333333333
"44",647517,"Chemistry",0.816666666666667,5583,0.733333333333333
"45",651931,"ComputerScience",0.766666666666667,8319.33333333333,0.883333333333333
"46",651941,"Chemistry",0.8,13105.6666666667,1.3
"47",665822,"Education",0.666666666666667,9569.33333333333,0.633333333333333
"48",677187,"ComputerScience",0.866666666666667,8583.5,0.866666666666667
"49",681524,"Chemistry",0.766666666666667,10063.5,0.583333333333333
"50",685932,"Chemistry",0.7,5310.83333333333,0.516666666666667
"51",688752,"Chemistry",0.9,13433.1666666667,1.05
"52",694511,"Education",0.616666666666667,5490.16666666667,0
"53",703754,"Education",0.583333333333333,5955.5,0.416666666666667
"54",714014,"Chemistry",0.65,5963,0.95
"55",735535,"Chemistry",0.716666666666667,8262.16666666667,1.36666666666667
"56",736207,"ComputerScience",0.683333333333333,6878.16666666667,0.65
"57",760390,"ComputerScience",0.483333333333333,31452.8333333333,0.383333333333333
"58",762315,"Chemistry",0.65,7278,0.716666666666667
"59",764411,"Education",0.833333333333333,10435.6666666667,1.01666666666667
"60",774440,"Chemistry",0.9,13574.5,1
"61",794263,"ComputerScience",0.8,7757.33333333333,0.683333333333333
"62",799252,"ComputerScience",0.533333333333333,24773.6666666667,0.533333333333333
"63",803014,"Education",0.683333333333333,8571.16666666667,0.416666666666667
"64",810153,"Education",0.583333333333333,4545.66666666667,0
"65",827935,"Education",0.4,6718.5,0.133333333333333
"66",841530,"ComputerScience",0.75,9093.16666666667,0.883333333333333
"67",843435,"Education",0.733333333333333,6683.16666666667,0.7
"68",851243,"Education",0.466666666666667,4564.5,0.25
"69",856854,"Chemistry",0.783333333333333,14361.3333333333,0.95
"70",866206,"ComputerScience",0.716666666666667,17338.5,0.616666666666667
"71",896485,"Chemistry",0.75,8214,1.36666666666667
"72",906797,"ComputerScience",0.716666666666667,5304,0.783333333333333
"73",912301,"Chemistry",0.683333333333333,7611.83333333333,0.95
"74",931997,"Education",0.716666666666667,13059.5,0.883333333333333
"75",947555,"Chemistry",0.816666666666667,13369.6666666667,0.583333333333333
"76",949909,"Education",0.7,7381,1.2
"77",953397,"Chemistry",0.666666666666667,5327.16666666667,0.533333333333333
"78",987087,"ComputerScience",0.583333333333333,6337.83333333333,0.6
"79",999085,"Education",0.85,13789.8333333333,0.733333333333333


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/data_means_per_task.csv <==
"","tests_sessionid","discipline","vis_task","correct_rate","time_rate","interaction_rate"
"1",107899,"ComputerScience","Isocontour",0.45,6052.5,1.25
"2",107899,"ComputerScience","Pie Chart",0.6,6484.66666666667,0
"3",107899,"ComputerScience","Scatter Plot",0.5,7306,1.2
"4",112441,"Chemistry","Isocontour",0.65,11837,1.65
"5",112441,"Chemistry","Pie Chart",0.8,8317.66666666667,0
"6",112441,"Chemistry","Scatter Plot",0.3,13282,0
"7",120169,"ComputerScience","Isocontour",0.6,6425.5,0.05
"8",120169,"ComputerScience","Pie Chart",0.7,4466.66666666667,0
"9",120169,"ComputerScience","Scatter Plot",0.3,9282,0
"10",129382,"Education","Isocontour",0.65,10170,1.5
"11",129382,"Education","Pie Chart",0.8,7697.33333333333,0
"12",129382,"Education","Scatter Plot",0.3,13077,1.3
"13",133269,"Education","Isocontour",0.85,3983,1
"14",133269,"Education","Pie Chart",0.9,6400,0
"15",133269,"Education","Scatter Plot",0.7,11012,1.3
"16",137930,"Education","Isocontour",0.8,11481.5,2.15
"17",137930,"Education","Pie Chart",0.866666666666667,20006,0
"18",137930,"Education","Scatter Plot",0.7,22350,4.7
"19",185465,"Education","Isocontour",0.35,1956.5,0
"20",185465,"Education","Pie Chart",0.733333333333333,5892.66666666667,0
"21",185465,"Education","Scatter Plot",0.4,5003,1.1
"22",186136,"ComputerScience","Isocontour",0.75,8975,2.2
"23",186136,"ComputerScience","Pie Chart",0.666666666666667,8718.66666666667,0
"24",186136,"ComputerScience","Scatter Plot",0.6,16234,3.9
"25",210724,"Chemistry","Isocontour",0.75,3935,1.15
"26",210724,"Chemistry","Pie Chart",0.7,3866,0
"27",210724,"Chemistry","Scatter Plot",0.1,4684,0
"28",212834,"Chemistry","Isocontour",0.8,8308.5,2
"29",212834,"Chemistry","Pie Chart",0.733333333333333,4884,0
"30",212834,"Chemistry","Scatter Plot",0.9,7923,1.6
"31",215510,"ComputerScience","Isocontour",0.75,7581,1.1
"32",215510,"ComputerScience","Pie Chart",0.6,7519.66666666667,0
"33",215510,"ComputerScience","Scatter Plot",0.6,13687,1.9
"34",221034,"Chemistry","Isocontour",0.85,23010.5,1.65
"35",221034,"Chemistry","Pie Chart",0.866666666666667,28679.6666666667,0
"36",221034,"Chemistry","Scatter Plot",0.5,61598,2.3
"37",224364,"Education","Isocontour",0.3,1772.5,0
"38",224364,"Education","Pie Chart",0.833333333333333,4054,0
"39",224364,"Education","Scatter Plot",0,4544,0
"40",240265,"Chemistry","Isocontour",0.65,9496.5,1.15
"41",240265,"Chemistry","Pie Chart",0.766666666666667,7730.66666666667,0
"42",240265,"Chemistry","Scatter Plot",0.6,15532,1.1
"43",243972,"Chemistry","Isocontour",0.8,4550.5,1.85
"44",243972,"Chemistry","Pie Chart",0.966666666666667,6540.33333333333,0
"45",243972,"Chemistry","Scatter Plot",0.6,8440,2.3
"46",246262,"ComputerScience","Isocontour",0.85,9766,1.4
"47",246262,"ComputerScience","Pie Chart",1,7126.33333333333,0
"48",246262,"ComputerScience","Scatter Plot",0.9,13097,1.7
"49",259535,"Chemistry","Isocontour",1,17797.5,2.55
"50",259535,"Chemistry","Pie Chart",0.933333333333333,22676.3333333333,0
"51",259535,"Chemistry","Scatter Plot",0.9,39630,4.1
"52",272439,"ComputerScience","Isocontour",0.75,5850,1.25
"53",272439,"ComputerScience","Pie Chart",0.7,7740.66666666667,0
"54",272439,"ComputerScience","Scatter Plot",0.4,20755,3
"55",306274,"Chemistry","Isocontour",0.8,10779.5,1.2
"56",306274,"Chemistry","Pie Chart",0.866666666666667,15485.6666666667,0
"57",306274,"Chemistry","Scatter Plot",0.8,37247,3.8
"58",309678,"Education","Isocontour",0.7,4997,0
"59",309678,"Education","Pie Chart",0.633333333333333,3314.66666666667,0
"60",309678,"Education","Scatter Plot",0.7,6108,1.1
"61",332599,"Chemistry","Isocontour",0.75,5346.5,1.45
"62",332599,"Chemistry","Pie Chart",0.733333333333333,8351.66666666667,0
"63",332599,"Chemistry","Scatter Plot",0.8,13120,1.5
"64",364390,"Chemistry","Isocontour",0.55,4793,0
"65",364390,"Chemistry","Pie Chart",0.733333333333333,6767.66666666667,0
"66",364390,"Chemistry","Scatter Plot",0.2,10188,0
"67",388991,"Chemistry","Isocontour",0.8,6010,1.3
"68",388991,"Chemistry","Pie Chart",0.633333333333333,5247.33333333333,0
"69",388991,"Chemistry","Scatter Plot",0.5,9157,1.7
"70",389400,"Chemistry","Isocontour",0.75,10322.5,1.35
"71",389400,"Chemistry","Pie Chart",0.966666666666667,10719.6666666667,0
"72",389400,"Chemistry","Scatter Plot",0.9,20286,1.5
"73",400716,"Education","Isocontour",0.65,7495.5,1.6
"74",400716,"Education","Pie Chart",0.766666666666667,12897.3333333333,0
"75",400716,"Education","Scatter Plot",0.6,14879,2
"76",412490,"Education","Isocontour",0.65,12840,0
"77",412490,"Education","Pie Chart",0.733333333333333,9903.33333333333,0
"78",412490,"Education","Scatter Plot",0.8,17018,1.8
"79",418479,"Chemistry","Isocontour",0.8,7398.5,1.55
"80",418479,"Chemistry","Pie Chart",0.766666666666667,5993.66666666667,0
"81",418479,"Chemistry","Scatter Plot",0.5,13823,0
"82",457768,"Education","Isocontour",0.65,3719.5,0.1
"83",457768,"Education","Pie Chart",0.933333333333333,13518.6666666667,0
"84",457768,"Education","Scatter Plot",0,10936,0
"85",487261,"Education","Isocontour",0.65,5568.5,0.65
"86",487261,"Education","Pie Chart",0.766666666666667,7128.33333333333,0
"87",487261,"Education","Scatter Plot",0.2,13090,2.7
"88",487731,"Education","Isocontour",0.35,3345.5,0
"89",487731,"Education","Pie Chart",0.733333333333333,5397,0
"90",487731,"Education","Scatter Plot",0.4,6466,0
"91",495443,"ComputerScience","Isocontour",0.75,6333.5,1.35
"92",495443,"ComputerScience","Pie Chart",0.7,6791.66666666667,0
"93",495443,"ComputerScience","Scatter Plot",0.7,9806,1.5
"94",521767,"ComputerScience","Isocontour",0.85,6264.5,2.25
"95",521767,"ComputerScience","Pie Chart",0.9,7258.33333333333,0
"96",521767,"ComputerScience","Scatter Plot",1,6831,2.1
"97",551790,"Education","Isocontour",0.6,8299.5,0.05
"98",551790,"Education","Pie Chart",0.733333333333333,6007,0
"99",551790,"Education","Scatter Plot",0.3,6032,0
"100",581241,"Chemistry","Isocontour",0.75,8635,1.85
"101",581241,"Chemistry","Pie Chart",0.766666666666667,10513.3333333333,0
"102",581241,"Chemistry","Scatter Plot",0.7,13694,1.8
"103",585666,"Chemistry","Isocontour",0.9,9080.5,1.7
"104",585666,"Chemistry","Pie Chart",0.933333333333333,8177.33333333333,0
"105",585666,"Chemistry","Scatter Plot",0.9,15260,1.8
"106",586515,"Education","Isocontour",0.75,6036,1.15
"107",586515,"Education","Pie Chart",0.733333333333333,8173.66666666667,0
"108",586515,"Education","Scatter Plot",0.9,8511,1.1
"109",589143,"Education","Isocontour",0.75,11227.5,1.7
"110",589143,"Education","Pie Chart",0.766666666666667,11729.3333333333,0
"111",589143,"Education","Scatter Plot",0.7,18376,1
"112",590156,"Chemistry","Isocontour",0.85,12737.5,1.45
"113",590156,"Chemistry","Pie Chart",0.8,11869.3333333333,0
"114",590156,"Chemistry","Scatter Plot",0.8,22916,1.6
"115",603798,"Education","Isocontour",0.4,4853,0
"116",603798,"Education","Pie Chart",0.6,3756.66666666667,0
"117",603798,"Education","Scatter Plot",0.5,7047,1.2
"118",614589,"Chemistry","Isocontour",0.75,13377.5,1.25
"119",614589,"Chemistry","Pie Chart",0.866666666666667,12629,0
"120",614589,"Chemistry","Scatter Plot",0.8,31737,4.6
"121",620339,"Chemistry","Isocontour",0.8,6075.5,1.35
"122",620339,"Chemistry","Pie Chart",0.933333333333333,8331.33333333333,0
"123",620339,"Chemistry","Scatter Plot",0.8,8851,2.4
"124",620652,"ComputerScience","Isocontour",0.35,3926,0
"125",620652,"ComputerScience","Pie Chart",0.866666666666667,5752,0
"126",620652,"ComputerScience","Scatter Plot",0.5,8309,1.9
"127",642006,"Chemistry","Isocontour",0.75,4708,1.45
"128",642006,"Chemistry","Pie Chart",0.666666666666667,9425.66666666667,0
"129",642006,"Chemistry","Scatter Plot",0.5,8303,1.5
"130",647517,"Chemistry","Isocontour",0.75,4599.5,1.25
"131",647517,"Chemistry","Pie Chart",0.8,5295.66666666667,0
"132",647517,"Chemistry","Scatter Plot",1,8412,1.9
"133",651931,"ComputerScience","Isocontour",0.8,7307,1.5
"134",651931,"ComputerScience","Pie Chart",0.9,7180,0
"135",651931,"ComputerScience","Scatter Plot",0.3,13762,2.3
"136",651941,"Chemistry","Isocontour",0.7,8061.5,2.75
"137",651941,"Chemistry","Pie Chart",0.833333333333333,15634.3333333333,0
"138",651941,"Chemistry","Scatter Plot",0.9,15608,2.3
"139",665822,"Education","Isocontour",0.6,10797,1.1
"140",665822,"Education","Pie Chart",0.8,6697.33333333333,0
"141",665822,"Education","Scatter Plot",0.4,15730,1.6
"142",677187,"ComputerScience","Isocontour",0.85,9576,1.85
"143",677187,"ComputerScience","Pie Chart",0.866666666666667,7634,0
"144",677187,"ComputerScience","Scatter Plot",0.9,9447,1.5
"145",681524,"Chemistry","Isocontour",0.7,6611,1.1
"146",681524,"Chemistry","Pie Chart",0.8,11701.3333333333,0
"147",681524,"Chemistry","Scatter Plot",0.8,12055,1.3
"148",685932,"Chemistry","Isocontour",0.75,4910,1.05
"149",685932,"Chemistry","Pie Chart",0.633333333333333,5032.66666666667,0
"150",685932,"Chemistry","Scatter Plot",0.8,6947,1
"151",688752,"Chemistry","Isocontour",0.85,11749.5,2
"152",688752,"Chemistry","Pie Chart",0.933333333333333,10631,0
"153",688752,"Chemistry","Scatter Plot",0.9,25207,2.3
"154",694511,"Education","Isocontour",0.6,5151,0
"155",694511,"Education","Pie Chart",0.833333333333333,5580.33333333333,0
"156",694511,"Education","Scatter Plot",0,5898,0
"157",703754,"Education","Isocontour",0.4,2868,0.55
"158",703754,"Education","Pie Chart",0.8,8515,0
"159",703754,"Education","Scatter Plot",0.3,4452,1.4
"160",714014,"Chemistry","Isocontour",0.7,6331,1.4
"161",714014,"Chemistry","Pie Chart",0.633333333333333,4076,0
"162",714014,"Chemistry","Scatter Plot",0.6,10888,2.9
"163",735535,"Chemistry","Isocontour",0.75,8429.5,2.35
"164",735535,"Chemistry","Pie Chart",0.633333333333333,6979.66666666667,0
"165",735535,"Chemistry","Scatter Plot",0.9,11775,3.5
"166",736207,"ComputerScience","Isocontour",0.75,6368,1.15
"167",736207,"ComputerScience","Pie Chart",0.7,4642,0
"168",736207,"ComputerScience","Scatter Plot",0.5,14607,1.6
"169",760390,"ComputerScience","Isocontour",0.3,5227.5,1.15
"170",760390,"ComputerScience","Pie Chart",0.666666666666667,35938,0
"171",760390,"ComputerScience","Scatter Plot",0.3,70448,0
"172",762315,"Chemistry","Isocontour",0.75,9018.5,1.85
"173",762315,"Chemistry","Pie Chart",0.7,6172,0
"174",762315,"Chemistry","Scatter Plot",0.3,7115,0.6
"175",764411,"Education","Isocontour",0.8,8714,2.2
"176",764411,"Education","Pie Chart",0.9,8007.33333333333,0
"177",764411,"Education","Scatter Plot",0.7,21164,1.7
"178",774440,"Chemistry","Isocontour",0.75,7543,1.7
"179",774440,"Chemistry","Pie Chart",1,17397.6666666667,0
"180",774440,"Chemistry","Scatter Plot",0.9,14168,2.6
"181",794263,"ComputerScience","Isocontour",0.85,6848,1.15
"182",794263,"ComputerScience","Pie Chart",0.933333333333333,6906.33333333333,0
"183",794263,"ComputerScience","Scatter Plot",0.3,12129,1.8
"184",799252,"ComputerScience","Isocontour",0.35,17110.5,1.6
"185",799252,"ComputerScience","Pie Chart",0.733333333333333,21767.6666666667,0
"186",799252,"ComputerScience","Scatter Plot",0.3,49118,0
"187",803014,"Education","Isocontour",0.65,11306.5,0
"188",803014,"Education","Pie Chart",0.7,6601.33333333333,0
"189",803014,"Education","Scatter Plot",0.7,9010,2.5
"190",810153,"Education","Isocontour",0.65,5099.5,0
"191",810153,"Education","Pie Chart",0.633333333333333,2649.66666666667,0
"192",810153,"Education","Scatter Plot",0.3,9126,0
"193",827935,"Education","Isocontour",0.35,8941.5,0.4
"194",827935,"Education","Pie Chart",0.566666666666667,4442.66666666667,0
"195",827935,"Education","Scatter Plot",0,9100,0
"196",841530,"ComputerScience","Isocontour",0.75,5908.5,1.5
"197",841530,"ComputerScience","Pie Chart",0.8,9460,0
"198",841530,"ComputerScience","Scatter Plot",0.6,14362,2.3
"199",843435,"Education","Isocontour",0.65,6252,1.4
"200",843435,"Education","Pie Chart",0.8,6322.33333333333,0
"201",843435,"Education","Scatter Plot",0.7,8628,1.4
"202",851243,"Education","Isocontour",0.3,3263.5,0
"203",851243,"Education","Pie Chart",0.633333333333333,4408.66666666667,0
"204",851243,"Education","Scatter Plot",0.3,7634,1.5
"205",856854,"Chemistry","Isocontour",0.85,14767,1.95
"206",856854,"Chemistry","Pie Chart",0.8,11741.3333333333,0
"207",856854,"Chemistry","Scatter Plot",0.6,21410,1.8
"208",866206,"ComputerScience","Isocontour",0.55,21985,0
"209",866206,"ComputerScience","Pie Chart",0.766666666666667,14173,0
"210",866206,"ComputerScience","Scatter Plot",0.9,17542,3.7
"211",896485,"Chemistry","Isocontour",0.8,5800,2.3
"212",896485,"Chemistry","Pie Chart",0.766666666666667,7461,0
"213",896485,"Chemistry","Scatter Plot",0.6,15301,3.6
"214",906797,"ComputerScience","Isocontour",0.75,4063.5,1.35
"215",906797,"ComputerScience","Pie Chart",0.666666666666667,5125,0
"216",906797,"ComputerScience","Scatter Plot",0.8,8322,2
"217",912301,"Chemistry","Isocontour",0.7,8254,1.95
"218",912301,"Chemistry","Pie Chart",0.6,6438.33333333333,0
"219",912301,"Chemistry","Scatter Plot",0.9,9848,1.8
"220",931997,"Education","Isocontour",0.85,10125.5,1.65
"221",931997,"Education","Pie Chart",0.766666666666667,10801.6666666667,0
"222",931997,"Education","Scatter Plot",0.3,25701,2
"223",947555,"Chemistry","Isocontour",0.75,10518.5,1.15
"224",947555,"Chemistry","Pie Chart",0.833333333333333,15265.3333333333,0
"225",947555,"Chemistry","Scatter Plot",0.9,13385,1.2
"226",949909,"Education","Isocontour",0.75,6648.5,2.5
"227",949909,"Education","Pie Chart",0.733333333333333,7690.33333333333,0
"228",949909,"Education","Scatter Plot",0.5,7918,2.2
"229",953397,"Chemistry","Isocontour",0.8,5477,1
"230",953397,"Chemistry","Pie Chart",0.666666666666667,4553.66666666667,0
"231",953397,"Chemistry","Scatter Plot",0.4,7348,1.2
"232",987087,"ComputerScience","Isocontour",0.7,6376,1
"233",987087,"ComputerScience","Pie Chart",0.6,3501,0
"234",987087,"ComputerScience","Scatter Plot",0.3,14772,1.6
"235",999085,"Education","Isocontour",0.75,11019,1.45
"236",999085,"Education","Pie Chart",0.933333333333333,16853.3333333333,0
"237",999085,"Education","Scatter Plot",0.8,10141,1.5


==> anc/SupplementalMaterial/Quantitative_Analysis_Supplement/results/spatial_abilities.csv <==
"","tests_sessionid","discipline","spatial_ability"
"1",107899,"ComputerScience",5
"2",112441,"Chemistry",15
"3",120169,"ComputerScience",13
"4",129382,"Education",10
"5",133269,"Education",27
"6",137930,"Education",28
"7",185465,"Education",17
"8",186136,"ComputerScience",16
"9",210724,"Chemistry",23
"10",212834,"Chemistry",18
"11",215510,"ComputerScience",24
"12",221034,"Chemistry",27
"13",224364,"Education",15
"14",240265,"Chemistry",19
"15",243972,"Chemistry",21
"16",246262,"ComputerScience",27
"17",259535,"Chemistry",29
"18",272439,"ComputerScience",22
"19",306274,"Chemistry",27
"20",309678,"Education",19
"21",332599,"Chemistry",22
"22",364390,"Chemistry",17
"23",388991,"Chemistry",24
"24",389400,"Chemistry",29
"25",400716,"Education",23
"26",412490,"Education",28
"27",418479,"Chemistry",25
"28",457768,"Education",5
"29",487261,"Education",11
"30",487731,"Education",10
"31",495443,"ComputerScience",26
"32",521767,"ComputerScience",28
"33",551790,"Education",19
"34",581241,"Chemistry",27
"35",585666,"Chemistry",28
"36",586515,"Education",26
"37",589143,"Education",22
"38",590156,"Chemistry",28
"39",603798,"Education",8
"40",614589,"Chemistry",25
"41",620339,"Chemistry",27
"42",620652,"ComputerScience",16
"43",642006,"Chemistry",24
"44",647517,"Chemistry",26
"45",651931,"ComputerScience",22
"46",651941,"Chemistry",27
"47",665822,"Education",11
"48",677187,"ComputerScience",29
"49",681524,"Chemistry",27
"50",685932,"Chemistry",15
"51",688752,"Chemistry",29
"52",694511,"Education",27
"53",703754,"Education",14
"54",714014,"Chemistry",18
"55",735535,"Chemistry",21
"56",736207,"ComputerScience",19
"57",760390,"ComputerScience",16
"58",762315,"Chemistry",27
"59",764411,"Education",30
"60",774440,"Chemistry",29
"61",794263,"ComputerScience",24
"62",799252,"ComputerScience",17
"63",803014,"Education",21
"64",810153,"Education",23
"65",827935,"Education",6
"66",841530,"ComputerScience",20
"67",843435,"Education",15
"68",851243,"Education",20
"69",856854,"Chemistry",29
"70",866206,"ComputerScience",27
"71",896485,"Chemistry",28
"72",906797,"ComputerScience",24
"73",912301,"Chemistry",26
"74",931997,"Education",16
"75",947555,"Chemistry",29
"76",949909,"Education",18
"77",953397,"Chemistry",19
"78",987087,"ComputerScience",22
"79",999085,"Education",29

